pyGDM -- A python toolkit for full-field electro-dynamical simulations and evolutionary optimization of nanostructures

pyGDM is a python toolkit for electro-dynamical simulations in nano-optics based on the Green Dyadic Method (GDM). In contrast to most other coupled-dipole codes, pyGDM uses a generalized propagator, which allows to cost-efficiently solve large monochromatic problems such as polarization-resolved calculations or raster-scan simulations with a focused beam or a quantum-emitter probe. A further peculiarity of this software is the possibility to very easily solve 3D problems including a dielectric or metallic substrate. Furthermore, pyGDM includes tools to easily derive several physical quantities such as far-field patterns, extinction and scattering cross-section, the electric and magnetic near-field in the vicinity of the structure, the decay rate of quantum emitters and the LDOS or the heat deposited inside a nanoparticle. Finally, pyGDM provides a toolkit for efficient evolutionary optimization of nanoparticle geometries in order to maximize (or minimize) optical properties such as a scattering at selected resonance wavelengths.

==> anc/LICENSE.txt <==
Copyright (C) 2017, P. R. Wiecha

                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/MANIFEST.in <==
include README.rst
include LICENSE.txt
recursive-include examples *
include tests/*

==> anc/README.rst <==
***********************************
Overview / Installation
***********************************

pyGDM2 is available on `pypi <https://pypi.python.org/pypi/pygdm2/>`_ and `gitlab <https://gitlab.com/wiechapeter/pyGDM2>`_. 

Detailed documentation with many examples is avaiable at the `pyGDM2 documentation website <https://wiechapeter.gitlab.io/pyGDM2-doc/>`_. See also the `documentation paper on arXiv (1802.04071) <https://arxiv.org/abs/1802.04071>`_




Requirements
================================

Python
------------------
    - **python** (2.7, `python <https://www.python.org/>`_)
    - **numpy** (`numpy <http://www.numpy.org/>`_)
    - **python 2 headers** (under linux, install the package *python-dev* or *python-devel*)


Fortran
------------------
    - *fortran* compiler (tested with **gfortran**. `gcc <https://gcc.gnu.org/fortran/>`_)
    - **openmp** (`openmp <http://www.openmp.org/>`_)
    - **f2py** (comes with **numpy**. `link <http://www.numpy.org/>`_)


Optional Python packages
-------------------------------------
    - **scipy** >= v0.17.0, lower versions supported with restrictions (*Strongly recommended*. Used for standard solver LU decomposition and several tools. `scipy <https://www.scipy.org/>`_)
    - **matplotlib** (*Strongly recommended*. For all 2D visualization tools. `matplotlib <https://matplotlib.org/>`_)
    - **mpi4py** (for MPI parallelized calculation of spectra. `mpi4py <http://mpi4py.readthedocs.io/en/stable/>`_)
    - **mayavi** (for all 3D visualization. `mayavi <http://docs.enthought.com/mayavi/mayavi/mlab.html>`_)
    - **PIL** (image processing. `PIL <https://pypi.python.org/pypi/PIL>`_)
    - **pathos** (for multi-threaded generalized propagator operations. `pathos <https://pypi.org/project/pathos/>`_)
    - **pytables** (v3.x recommended. For hdf5 saving/loading of simulations. `pytables <https://www.pytables.org/>`_)
    - **PaGMO / PyGMO** (version 2.4+. *Required* for the **EO** submodule. `pagmo <https://esa.github.io/pagmo2/>`_)

(all available via `pip <https://pypi.python.org/pypi/pip>`_)



Installation under linux
=============================================

Via pip
-------------------------------

Install from pypi repository via

.. code-block:: bash
    
    $ pip install pygdm2



Via setup script
-------------------------------

The easiest possibility to compile (and install) pyGDM is via the 
setup-script, which uses the extended *distutils* from *numpy*. 

To install pyGDM, run in the source directory:

.. code-block:: bash
    
    $ python setup.py install

To install to a user-defined location, use the *prefix* option:

.. code-block:: bash
    
    $ python setup.py install --prefix=/some/specific/location


To only compile without installation, use

.. code-block:: bash
    
    $ python setup.py build




Manual compilation
-------------------------------------------------------------

1. clone git:

   .. code-block:: bash
    
        $ git clone https://gitlab.com/wiechapeter/pyGDM2.git

2. compile fortran parts:

   .. code-block:: bash
    
        $ cd fortranBase
        $ make

3. *optional, for system-wide usage* add to **path** and **pythonpath**, 
   e.g. add following lines to file "/home/USER/.profile", where 
   "path_of_pyGDM_folder" is the pyGDM installation directory:
  
   .. code-block:: bash
    
        PATH="path_of_pyGDM_folder:$PATH"
        export PATH
        
        PYTHONPATH="path_of_pyGDM_folder:$PYTHONPATH"
        export PYTHONPATH




Installation under Mac OS X
=============================================

Using the Anaconda distribution
-------------------------------------------------------------

The default compiler on OSX uses a clang which does not support OpenMP. Hence compilation might fail. We therefore suggest using `Anaconda <https://www.anaconda.com/download/#macos>`_ and install gcc from the conda repository in a virtualenv:

   .. code-block:: bash
    
        $ conda create -n python2 python=2.7 anaconda

"anaconda" at the end will copy the whole anaconda distribution to the virtial env. You can omit this option and create a "blank" virtual environment to install only selected packages. 

Next activate the virtualenv and install the required software:

   .. code-block:: bash

        $ source activate python2
        $ xcode-select --install
        $ conda install pip
        $ conda install gcc
        $ pip install pygdm2
        
Also make sure you have the latest versions of numpy and scipy:

   .. code-block:: bash
    
        $ pip install numpy scipy --upgrade
        




Without Anaconda
-------------------------------------------------------------

Alternatively, you can download the latest version and compile it manually without OpenMP support, which should work with the default OSX compiler:

.. code-block:: bash
    
    $ python setup.py install --no-openmp






Installation under windows
=============================================

For windows, we also recommend `Anaconda <https://www.anaconda.com/download/#windows>`_ in which pyGDM can be installed easily via pip. See also the MacOS X instructions, but you can skip all steps for installing the gcc compilers, since the windows version of pyGDM comes as pre-compiled binary package.

Via pip
-------------------------------

There is a binary for 64bit windows on the pypi repository (tested on Win7 and Win10). Install via

.. code-block:: bash
    
    $ pip install pygdm2

    
    
    




Authors
=========================

Python code
------------------------
   - P\. R. Wiecha


Fortran code
-------------------------
   - C\. Girard
   - A\. Arbouet
   - R\. Marty
   - P\. R. Wiecha



   




==> anc/README_CPC.txt <==
See also the file README.rst and the online-documentation for more information (https://wiechapeter.gitlab.io/pyGDM2-doc/).


**Installation**

On linux, windows and macOS, the simplest way to install is using the version from the pypi repository and install via pip. (On windows and MacOS, this has been tested within the "anaconda" python distribution)

$ pip install pygdm2




**Installation from source:**

Using python setuptools:
 
run: 
  "python setup.py install"
  
or for a local build:
  "python setup.py build"

Alternatively, use the makefile in "fortranBase" to compile manually:
  "cd fortranBase"
  "make"
  
If you build pyGDM locally without installing it, the "pyGDM2" subfolder represents the program package.


 
 

 
**Testing**

1. For a first consistency check, run the scripts provided in the "tests" subfolder.

2. Example-scripts to reropduce the results shown in the paper can be found in the "examples" subfolder. Note that in order to accelerate the simulation runtime, most of the example scripts have a coarser mesh and / or less spectral density.




 
 
 
**Program files and their purpose**

*root folder:*
    - setup.py: Installation script for building and installation using python's "setuptools"


*Folder "fortranBase":* fortran source code to be compiled into the "pyGDMfor.so" python module
    - propagator_generalized.pyf: f2py fortran/python wrapper definitions
    - precision_single.i90 / precision_double.i90: Used precision (makefile default: single precision)
    - propagator_elec_mag_freespace.f90: Electric and mixed electric-magnetic free-space propagators
    - propagator_elec_elec_123.f90: Electric 3-layer propagator
    - propagator_generalized.f90: Routine for main matrix definition as well as the implementation of a memory-efficient matrix inversion routine
    - routines_decayrate.f90: Soubroutines for parallelized decay-rate calculations (for electric and magnetic dipole transitions)
    - routines_incidentfields.f90: Fortran implemented incident field generators
    - routines_linear.f90: Post-processing routines for linear effects such as optical near-field, scattering cross-sections
    - routines_other.f90: Other time-critical helper functions

    
*Folder "pyGDM2":* Main python module
    - subfolder "EO": Contains evolutionary optimization submodule
    - core.py: core functionalities like main simulation class, main inversion routine, ...
    - fields.py: incident fields
    - linear.py: post-processing: linear effects
    - materials.py: material dispersion classes
    - nonlinear.py: post-processing: nonlinear effects
    - structures.py: structure generators and corresponding tools
    - tools.py: various tools e.g. for saving/loading simulations, data-structure transformations, spectrum and rasterscan calculation
    - visu.py: 2D visualization tools
    - visu3d.py: 3D visualization tools
    

*Folder "tests":* Test-scripts, which check the consistency of the results using tabulated reference data

   
*Folder "examples":* Example scripts demonstrating pygdm on scientific problems
    
    
    

==> anc/changelog.rst <==
Changelog
******************

unreleased
=====================



[v1.0.4] - 2018-06-07
=====================
added
--------------
- multi-threading support via "thanos" in generalized propagator operations. 
  This drastically increases the speed of raster-scan simulations on multi-core systems.
- hdf5 support for saving/loading simulations
    - doubles the speed for writing, triples speed for reading
    - by default, using "blosc" compression, reduces the filesize by ~ 50%
- hexagonal meshing support in "image_to_struct"
- support for scipy < V0.17 in "decay"


[v1.0.3] - 2018-04-06
=====================
added
--------------
- intallation instructions for MacOSX


[v1.0.2] - 2018-03-29
=====================
added
--------------
- "visu.structure" does automatic multi-structure plots
- compile option for compilation without openmp
- several structure models
- hardcoded silver dielectric function

fixes
--------------
- in "visu.vectorfield_color", fixed an error in the calculation of the field intensity


[v1.0.1] - 2018-02-13
=====================
fixes
--------------
- fixes in "setup.py" script


==> anc/examples/01_Mie/example_mie_01_n2.py <==
# encoding: utf-8
"""
Example script, comparing pyGDM with Mie theory for a constant ref.-index 
dielectric sphere (n=2)

"""
import numpy as np
import matplotlib.pyplot as plt
import copy


from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear
from pyGDM2 import visu


## --- load pre-calculated Mie-data
wl_mie, qext_mie, qsca_mie = np.loadtxt("scat_mie_n2_D300nm.txt").T



#==============================================================================
# pyGDM setup
#==============================================================================
## ---------- Setup scale-factors for differntly fine meshes
## --- cubic

#factors_cube = [0.8, 1.0, 1.25, 1.5, 1.75]    # those add. values used in paper
factors_cube = [0.8, 1.0, 1.25]


## --- hexagonal
#factors_hex = [0.75, 1.0, 1.2, 1.38, 1.55]   # those add. values used in paper
factors_hex = [0.75, 1.0, 1.2]




#==============================================================================
# Setup incident field
#==============================================================================
field_generator = fields.planewave
## log-interval spectrum (denser at low lambda):
wavelengths = np.exp(np.linspace(np.log(300), np.log(1000), 30))
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)




#==============================================================================
# Setup geometry (sphere D=300nm) / environment
#==============================================================================
material = materials.dummy(2.0)
n1, n2 = 1.0, 1.0     # vacuum environment

## --- cubic mesh
sim_cube = []
for fact in factors_cube:
    step = 37.5/fact
    radius = 4.*fact     # 37.5*4 = 150nm  -->  D=300nm
    geometry = structures.sphere(step, R=radius, mesh='cube')
    
    struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('cube'))
    
    sim = core.simulation(struct, efield) 
    sim_cube.append( copy.deepcopy(sim) )


## --- hexagonal mesh
sim_hex = []
for fact in factors_hex:
    step = 37.5/fact
    radius = 4.*fact
    geometry = structures.sphere(step, R=radius, mesh='hex', ORIENTATION=2)
    
    struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'))
    
    sim = core.simulation(struct, efield) 
    sim_hex.append( copy.deepcopy(sim) )






#%%
#==============================================================================
# run the simulations
#==============================================================================
## --- cubic mesh
a_ext_cube = []
labels_cube = []
for sim in sim_cube:
    plt.figure()
    plt.title('(cube) N_dipoles = {}'.format(len(sim.struct.geometry)))
    visu.structure(sim)
    print '(cube) ----- N_dipoles =', len(sim.struct.geometry), 
    
    E = core.scatter(sim, method='lu', verbose=False)
    
    ## extinction spectrum
    field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
    wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
    a_ext = spec.T[0]
    a_geo = tools.get_geometric_cross_section(sim)
    
    a_ext_cube.append(a_ext/a_geo)
    labels_cube.append(len(sim.struct.geometry))
    print 'done.'


## --- hexagonal mesh
a_ext_hex = []
labels_hex = []
for sim in sim_hex:
    plt.figure()
    plt.title('(hex) N_dipoles = {}'.format(len(sim.struct.geometry)))
    visu.structure(sim)
    print '(hex) ----- N_dipoles =', len(sim.struct.geometry),
    
    E = core.scatter(sim, method='lu', verbose=False)

    ## extinction spectrum
    field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
    wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
    a_ext = spec.T[0]
    a_geo = tools.get_geometric_cross_section(sim)
    
    a_ext_hex.append(a_ext/a_geo)
    labels_hex.append(len(sim.struct.geometry))
    print 'done.'





#%%
#==============================================================================
# plot
#==============================================================================
plt.figure(figsize=(11,4))

## --- cubic
plt.subplot(121)
plt.plot(wl_mie, qext_mie, 'r--', dashes=[2,1],label='Mie')

colors = plt.cm.Blues( np.linspace(0.5, 1.0, len(a_ext_cube)) )
for i, (ae, lab) in enumerate(zip(a_ext_cube, labels_cube)):
    c = colors[i]
    lab='N={}'.format(lab)
    plt.plot(wl, ae, color=c, lw=0.5)
    plt.scatter(wl, ae, marker='x', linewidth=1.5, color=c, label=lab)


plt.legend(loc='best', fontsize=12, title='cubic mesh')
plt.xlabel("wavelength (nm)")
plt.ylabel("extinction efficiency")
plt.xlim( [wl.min(), wl.max()] )


## --- hexagonal
plt.subplot(122)
plt.plot(wl_mie, qext_mie, 'r--', dashes=[2,1],label='Mie')

colors = plt.cm.Blues( np.linspace(0.5, 1.0, len(a_ext_hex)) )
for i, (ae, lab) in enumerate(zip(a_ext_hex, labels_hex)):
    c = colors[i]
    lab='N={}'.format(lab)
    plt.plot(wl, ae, color=c, lw=0.5)
    plt.scatter(wl, ae, marker='x', linewidth=1.5, color=c, label=lab)


plt.legend(loc='best', fontsize=12, title='haxagonal mesh')
plt.xlabel("wavelength (nm)")
plt.ylabel("extinction efficiency")
plt.xlim( [wl.min(), wl.max()] )



plt.tight_layout()
plt.show()


==> anc/examples/01_Mie/example_mie_02_Au.py <==
# encoding: utf-8
"""
Example script, comparing pyGDM with Mie theory for a gold sphere

"""
import numpy as np
import matplotlib.pyplot as plt

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear
from pyGDM2 import visu




## --- load pre-calculated Mie-data
wl_mie, qext_mie, qsca_mie = np.loadtxt("scat_mie_Au_D50nm.txt").T
qabs_mie = qext_mie - qsca_mie


#==============================================================================
# pyGDM setup
#==============================================================================
## --- Setup incident field
field_generator = fields.planewave
## log-interval spectrum (denser at low lambda):
wavelengths = np.exp(np.linspace(np.log(300), np.log(1000), 30))
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- Setup geometry (sphere D=50nm in vacuum)
scale_factor = 1.38     # this value was used in doc.-paper example
step = 6.25/scale_factor
radius = 4.*scale_factor
geometry = structures.sphere(step, R=radius, mesh='hex', ORIENTATION=2)

material = materials.gold()
n1, n2 = 1.0, 1.0     # vacuum env.

struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'))


sim = core.simulation(struct, efield)

visu.structure(sim)
print '(hex) ----- N_dipoles =', len(sim.struct.geometry),

#%%
#==============================================================================
# run the simulations
#==============================================================================
E = core.scatter(sim, method='lu', verbose=True)

## extinction spectrum
field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
a_ext, a_sca, a_abs = spec.T
a_geo = tools.get_geometric_cross_section(sim)



#%%
#==============================================================================
# plot
#==============================================================================
plt.figure()
plt.title("gold sphere, D=50nm")

## --- Mie
plt.plot(wl_mie, qext_mie, 'b--', dashes=[2,1],label='ext.')
plt.plot(wl_mie, qabs_mie, 'g--', dashes=[2,1],label='abs.')
plt.plot(wl_mie, qsca_mie, 'r--', dashes=[2,1],label='scat.')

## --- pyGDM
plt.scatter(wl, a_ext/a_geo, marker='x', linewidth=1.5, color='b', label='')
plt.scatter(wl, a_abs/a_geo, marker='x', linewidth=1.5, color='g', label='')
plt.scatter(wl, a_sca/a_geo, marker='x', linewidth=1.5, color='r', label='')

## --- for legend only
plt.plot([0], [0], 'k--', dashes=[2,1], label='Mie')
plt.scatter([0], [0], marker='x', linewidth=1.5, color='k', label='pyGDM')
## -- legend
plt.legend(loc='best', fontsize=12)


plt.xlabel("wavelength (nm)")
plt.ylabel("ext. / scat. / abs. efficiency")
plt.xlim( [wl.min(), wl.max()] )
plt.ylim( [0, 2] )



plt.tight_layout()
plt.show()


==> anc/examples/01_Mie/example_mie_03_Si.py <==
# encoding: utf-8
"""
Example script, comparing pyGDM with Mie theory for a silicon sphere

"""
import numpy as np
import matplotlib.pyplot as plt

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear
from pyGDM2 import visu




## --- load pre-calculated Mie-data
wl_mie, qext_mie, qsca_mie = np.loadtxt("scat_mie_Si_D150nm.txt").T
qabs_mie = qext_mie - qsca_mie


#==============================================================================
# pyGDM setup
#==============================================================================

## --- Setup incident field
field_generator = fields.planewave
## log-interval spectrum (denser at low lambda):
wavelengths = np.exp(np.linspace(np.log(300), np.log(1000), 30))
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- Setup geometry (sphere D=150nm in vacuum)
## note: scale_factor = 2.7 was used for the example in the doc. paper, leading
## to a simulation time in the order of 1-2 hours. For an example this is 
## rather long running time, so the discretization is strongly reduced in this 
## script. A finer discretization is needed to reproduce exact peak positions, 
## and particulary also to correctly obtain the some higher order modes.
## however, even a rather coarse discretization gives pretty good
## approximates for the spectra (apart some 20-30nm shift and 
## ~10% intensity deviations)
scale_factor = 1.4
step = 18.75/scale_factor
radius = 4.*scale_factor
geometry = structures.sphere(step, R=radius, mesh='hex', ORIENTATION=2)

material = materials.silicon()
n1, n2 = 1.0, 1.0     # vacuum env.

struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'),
                                   with_radiation_correction=True)


sim = core.simulation(struct, efield)

visu.structure(sim)
print '(hex) ----- N_dipoles =', len(sim.struct.geometry),

#%%
#==============================================================================
# run the simulation
#==============================================================================
E = core.scatter(sim, method='lu', verbose=True)

## extinction spectrum
field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
a_ext, a_sca, a_abs = spec.T
a_geo = tools.get_geometric_cross_section(sim)



#%%
#==============================================================================
# plot
#==============================================================================
plt.figure()
plt.title("silicon sphere, D=150nm")

## --- Mie
plt.plot(wl_mie, qext_mie, 'b--', dashes=[2,1],label='ext.')
plt.plot(wl_mie, qabs_mie, 'g--', dashes=[2,1],label='abs.')
plt.plot(wl_mie, qsca_mie, 'r--', dashes=[2,1],label='scat.')

## --- pyGDM
plt.plot(wl, a_ext/a_geo, linewidth=1., color='b', label='')
plt.scatter(wl, a_ext/a_geo, marker='x', linewidth=1.5, color='b', label='')
plt.scatter(wl, a_abs/a_geo, marker='x', linewidth=1.5, color='g', label='')
plt.scatter(wl, a_sca/a_geo, marker='x', linewidth=1.5, color='r', label='')

## --- for legend only
plt.plot([0], [0], 'k--', dashes=[2,1], label='Mie')
plt.scatter([0], [0], marker='x', linewidth=1.5, color='k', label='pyGDM')
## -- legend
plt.legend(loc='best', fontsize=12)


plt.xlabel("wavelength (nm)")
plt.ylabel("ext. / scat. / abs. efficiency")
plt.xlim( [wl.min(), wl.max()] )
plt.ylim( [0, 10] )



plt.tight_layout()
plt.show()


==> anc/examples/01_Mie/scat_mie_Au_D50nm.txt <==
#AuJC, d=50 nm, n=1
#nm  Qext    Qsca
200 2.41288 0.53712
201 2.41476 0.53555
202 2.41667 0.53404
203 2.41845 0.53249
204 2.42162 0.53094
205 2.42912 0.52974
206 2.43851 0.52903
207 2.44662 0.52872
208 2.45187 0.52879
209 2.45861 0.52980
210 2.46614 0.53125
211 2.47330 0.53258
212 2.47900 0.53326
213 2.48311 0.53321
214 2.48632 0.53277
215 2.48893 0.53209
216 2.49124 0.53131
217 2.49349 0.53057
218 2.49557 0.52980
219 2.49734 0.52894
220 2.49866 0.52792
221 2.49940 0.52667
222 2.49895 0.52502
223 2.49575 0.52265
224 2.49096 0.51987
225 2.48607 0.51707
226 2.48261 0.51462
227 2.48192 0.51286
228 2.48357 0.51166
229 2.48611 0.51068
230 2.48805 0.50959
231 2.48779 0.50802
232 2.48380 0.50560
233 2.47631 0.50241
234 2.46685 0.49878
235 2.45699 0.49509
236 2.44834 0.49169
237 2.44252 0.48894
238 2.43887 0.48669
239 2.43509 0.48444
240 2.43123 0.48224
241 2.42733 0.48010
242 2.42344 0.47806
243 2.41946 0.47611
244 2.41407 0.47397
245 2.40741 0.47167
246 2.40009 0.46930
247 2.39273 0.46698
248 2.38598 0.46483
249 2.38049 0.46297
250 2.37572 0.46131
251 2.37080 0.45969
252 2.36568 0.45807
253 2.36032 0.45644
254 2.35469 0.45478
255 2.34875 0.45305
256 2.34163 0.45113
257 2.33225 0.44881
258 2.32105 0.44615
259 2.30850 0.44318
260 2.29511 0.43995
261 2.28137 0.43653
262 2.26774 0.43296
263 2.25398 0.42925
264 2.23990 0.42538
265 2.22540 0.42137
266 2.21039 0.41719
267 2.19476 0.41286
268 2.17841 0.40837
269 2.16124 0.40372
270 2.14295 0.39888
271 2.12361 0.39387
272 2.10362 0.38873
273 2.08338 0.38351
274 2.06326 0.37826
275 2.04362 0.37300
276 2.02481 0.36779
277 2.00680 0.36260
278 1.98912 0.35738
279 1.97179 0.35216
280 1.95485 0.34697
281 1.93833 0.34183
282 1.92224 0.33678
283 1.90660 0.33183
284 1.89143 0.32700
285 1.87686 0.32232
286 1.86317 0.31777
287 1.85015 0.31332
288 1.83756 0.30896
289 1.82517 0.30466
290 1.81274 0.30040
291 1.80005 0.29614
292 1.78687 0.29189
293 1.77286 0.28758
294 1.75761 0.28316
295 1.74158 0.27868
296 1.72531 0.27422
297 1.70932 0.26986
298 1.69409 0.26567
299 1.68010 0.26169
300 1.66780 0.25799
301 1.65765 0.25462
302 1.64860 0.25141
303 1.63962 0.24823
304 1.63072 0.24507
305 1.62190 0.24194
306 1.61315 0.23885
307 1.60448 0.23580
308 1.59589 0.23279
309 1.58738 0.22984
310 1.57893 0.22693
311 1.57053 0.22408
312 1.56150 0.22121
313 1.55182 0.21830
314 1.54176 0.21538
315 1.53159 0.21248
316 1.52158 0.20963
317 1.51199 0.20685
318 1.50308 0.20416
319 1.49509 0.20159
320 1.48829 0.19915
321 1.48299 0.19689
322 1.47948 0.19483
323 1.47741 0.19293
324 1.47641 0.19116
325 1.47609 0.18948
326 1.47606 0.18783
327 1.47592 0.18618
328 1.47526 0.18449
329 1.47366 0.18270
330 1.47070 0.18078
331 1.46594 0.17869
332 1.45929 0.17641
333 1.45240 0.17412
334 1.44556 0.17188
335 1.43879 0.16967
336 1.43208 0.16749
337 1.42542 0.16536
338 1.41883 0.16326
339 1.41229 0.16119
340 1.40580 0.15917
341 1.39936 0.15718
342 1.39298 0.15523
343 1.38655 0.15330
344 1.37955 0.15134
345 1.37201 0.14933
346 1.36409 0.14730
347 1.35590 0.14528
348 1.34759 0.14328
349 1.33928 0.14132
350 1.33110 0.13941
351 1.32318 0.13757
352 1.31563 0.13581
353 1.30857 0.13415
354 1.30212 0.13260
355 1.29629 0.13116
356 1.29086 0.12980
357 1.28576 0.12851
358 1.28096 0.12729
359 1.27641 0.12611
360 1.27205 0.12499
361 1.26785 0.12391
362 1.26376 0.12285
363 1.25974 0.12182
364 1.25575 0.12081
365 1.25174 0.11981
366 1.24768 0.11882
367 1.24352 0.11782
368 1.23924 0.11681
369 1.23495 0.11582
370 1.23076 0.11487
371 1.22663 0.11394
372 1.22254 0.11303
373 1.21846 0.11213
374 1.21437 0.11125
375 1.21025 0.11037
376 1.20608 0.10949
377 1.20184 0.10860
378 1.19750 0.10770
379 1.19306 0.10679
380 1.18850 0.10586
381 1.18379 0.10491
382 1.17892 0.10393
383 1.17386 0.10293
384 1.16863 0.10191
385 1.16327 0.10088
386 1.15781 0.09984
387 1.15228 0.09880
388 1.14672 0.09776
389 1.14115 0.09672
390 1.13561 0.09569
391 1.13011 0.09466
392 1.12470 0.09365
393 1.11940 0.09265
394 1.11424 0.09168
395 1.10924 0.09072
396 1.10442 0.08978
397 1.09982 0.08887
398 1.09544 0.08799
399 1.09124 0.08713
400 1.08717 0.08628
401 1.08325 0.08545
402 1.07944 0.08463
403 1.07573 0.08383
404 1.07212 0.08304
405 1.06859 0.08226
406 1.06513 0.08148
407 1.06172 0.08072
408 1.05835 0.07996
409 1.05500 0.07921
410 1.05168 0.07846
411 1.04835 0.07772
412 1.04502 0.07698
413 1.04166 0.07624
414 1.03827 0.07550
415 1.03485 0.07476
416 1.03142 0.07403
417 1.02799 0.07330
418 1.02457 0.07257
419 1.02119 0.07185
420 1.01785 0.07114
421 1.01457 0.07044
422 1.01136 0.06975
423 1.00824 0.06906
424 1.00522 0.06839
425 1.00232 0.06773
426 0.99954 0.06708
427 0.99691 0.06644
428 0.99444 0.06581
429 0.99213 0.06521
430 0.99001 0.06461
431 0.98810 0.06403
432 0.98644 0.06347
433 0.98502 0.06293
434 0.98383 0.06241
435 0.98286 0.06191
436 0.98207 0.06142
437 0.98147 0.06094
438 0.98102 0.06048
439 0.98072 0.06002
440 0.98055 0.05958
441 0.98049 0.05914
442 0.98053 0.05871
443 0.98065 0.05829
444 0.98082 0.05787
445 0.98104 0.05746
446 0.98129 0.05704
447 0.98155 0.05663
448 0.98179 0.05621
449 0.98201 0.05580
450 0.98219 0.05538
451 0.98230 0.05495
452 0.98229 0.05451
453 0.98217 0.05406
454 0.98196 0.05359
455 0.98168 0.05310
456 0.98136 0.05261
457 0.98102 0.05212
458 0.98070 0.05163
459 0.98041 0.05114
460 0.98020 0.05066
461 0.98008 0.05020
462 0.98009 0.04974
463 0.98025 0.04931
464 0.98061 0.04889
465 0.98119 0.04850
466 0.98204 0.04814
467 0.98317 0.04781
468 0.98463 0.04751
469 0.98646 0.04725
470 0.98868 0.04703
471 0.99135 0.04686
472 0.99446 0.04673
473 0.99799 0.04662
474 1.00191 0.04653
475 1.00621 0.04645
476 1.01091 0.04640
477 1.01599 0.04636
478 1.02145 0.04634
479 1.02728 0.04634
480 1.03348 0.04637
481 1.04005 0.04641
482 1.04698 0.04648
483 1.05426 0.04658
484 1.06189 0.04670
485 1.06986 0.04685
486 1.07816 0.04702
487 1.08678 0.04723
488 1.09571 0.04747
489 1.10494 0.04774
490 1.11445 0.04804
491 1.12421 0.04837
492 1.13421 0.04875
493 1.14443 0.04916
494 1.15483 0.04961
495 1.16537 0.05010
496 1.17603 0.05063
497 1.18691 0.05123
498 1.19804 0.05195
499 1.20931 0.05276
500 1.22056 0.05367
501 1.23163 0.05467
502 1.24233 0.05577
503 1.25247 0.05694
504 1.26185 0.05818
505 1.27025 0.05949
506 1.27745 0.06085
507 1.28322 0.06224
508 1.28735 0.06367
509 1.28966 0.06510
510 1.28995 0.06652
511 1.28809 0.06792
512 1.28397 0.06927
513 1.27753 0.07056
514 1.26877 0.07178
515 1.25774 0.07289
516 1.24454 0.07389
517 1.22935 0.07476
518 1.21238 0.07549
519 1.19390 0.07607
520 1.17422 0.07651
521 1.15367 0.07678
522 1.13199 0.07691
523 1.10893 0.07691
524 1.08472 0.07678
525 1.05957 0.07653
526 1.03369 0.07616
527 1.00729 0.07569
528 0.98055 0.07513
529 0.95364 0.07448
530 0.92672 0.07376
531 0.89994 0.07297
532 0.87341 0.07213
533 0.84724 0.07125
534 0.82151 0.07032
535 0.79630 0.06937
536 0.77167 0.06840
537 0.74766 0.06741
538 0.72430 0.06642
539 0.70161 0.06542
540 0.67961 0.06442
541 0.65829 0.06343
542 0.63767 0.06245
543 0.61772 0.06149
544 0.59843 0.06054
545 0.57978 0.05961
546 0.56175 0.05870
547 0.54431 0.05782
548 0.52745 0.05695
549 0.51112 0.05612
550 0.49534 0.05529
551 0.48010 0.05448
552 0.46538 0.05367
553 0.45117 0.05288
554 0.43744 0.05209
555 0.42420 0.05132
556 0.41141 0.05056
557 0.39907 0.04981
558 0.38715 0.04907
559 0.37566 0.04835
560 0.36455 0.04763
561 0.35384 0.04693
562 0.34349 0.04624
563 0.33350 0.04556
564 0.32385 0.04489
565 0.31454 0.04424
566 0.30553 0.04359
567 0.29684 0.04296
568 0.28843 0.04234
569 0.28031 0.04173
570 0.27246 0.04113
571 0.26486 0.04054
572 0.25752 0.03997
573 0.25041 0.03940
574 0.24354 0.03884
575 0.23688 0.03830
576 0.23044 0.03776
577 0.22419 0.03723
578 0.21815 0.03671
579 0.21229 0.03621
580 0.20661 0.03571
581 0.20110 0.03522
582 0.19576 0.03474
583 0.19058 0.03426
584 0.18559 0.03380
585 0.18076 0.03334
586 0.17611 0.03289
587 0.17161 0.03245
588 0.16726 0.03202
589 0.16306 0.03159
590 0.15901 0.03117
591 0.15509 0.03076
592 0.15130 0.03036
593 0.14764 0.02996
594 0.14410 0.02958
595 0.14068 0.02920
596 0.13737 0.02882
597 0.13417 0.02845
598 0.13107 0.02810
599 0.12807 0.02774
600 0.12516 0.02740
601 0.12235 0.02706
602 0.11962 0.02672
603 0.11698 0.02640
604 0.11441 0.02608
605 0.11193 0.02576
606 0.10951 0.02546
607 0.10717 0.02515
608 0.10489 0.02486
609 0.10268 0.02457
610 0.10052 0.02428
611 0.09843 0.02400
612 0.09639 0.02373
613 0.09440 0.02346
614 0.09247 0.02320
615 0.09058 0.02294
616 0.08874 0.02268
617 0.08694 0.02244
618 0.08518 0.02219
619 0.08347 0.02195
620 0.08179 0.02172
621 0.08015 0.02148
622 0.07854 0.02126
623 0.07697 0.02103
624 0.07544 0.02081
625 0.07395 0.02060
626 0.07248 0.02038
627 0.07105 0.02018
628 0.06966 0.01997
629 0.06830 0.01977
630 0.06697 0.01957
631 0.06567 0.01937
632 0.06441 0.01918
633 0.06317 0.01899
634 0.06197 0.01880
635 0.06079 0.01862
636 0.05965 0.01843
637 0.05853 0.01826
638 0.05745 0.01808
639 0.05639 0.01791
640 0.05536 0.01773
641 0.05436 0.01756
642 0.05339 0.01740
643 0.05244 0.01723
644 0.05152 0.01707
645 0.05063 0.01691
646 0.04976 0.01675
647 0.04892 0.01660
648 0.04811 0.01645
649 0.04732 0.01629
650 0.04655 0.01614
651 0.04581 0.01600
652 0.04510 0.01585
653 0.04440 0.01571
654 0.04374 0.01557
655 0.04309 0.01543
656 0.04247 0.01529
657 0.04187 0.01515
658 0.04130 0.01502
659 0.04074 0.01488
660 0.04021 0.01475
661 0.03970 0.01462
662 0.03919 0.01449
663 0.03871 0.01437
664 0.03823 0.01424
665 0.03777 0.01412
666 0.03731 0.01400
667 0.03687 0.01388
668 0.03644 0.01376
669 0.03603 0.01364
670 0.03562 0.01352
671 0.03522 0.01341
672 0.03483 0.01330
673 0.03445 0.01318
674 0.03408 0.01307
675 0.03372 0.01297
676 0.03337 0.01286
677 0.03302 0.01275
678 0.03269 0.01265
679 0.03236 0.01254
680 0.03203 0.01244
681 0.03172 0.01234
682 0.03141 0.01224
683 0.03111 0.01214
684 0.03081 0.01204
685 0.03052 0.01194
686 0.03023 0.01185
687 0.02995 0.01175
688 0.02968 0.01166
689 0.02941 0.01157
690 0.02914 0.01148
691 0.02888 0.01139
692 0.02863 0.01130
693 0.02838 0.01121
694 0.02813 0.01112
695 0.02789 0.01103
696 0.02765 0.01095
697 0.02741 0.01086
698 0.02718 0.01078
699 0.02695 0.01070
700 0.02672 0.01062
701 0.02650 0.01053
702 0.02627 0.01045
703 0.02606 0.01037
704 0.02584 0.01030
705 0.02563 0.01022
706 0.02542 0.01014
707 0.02521 0.01007
708 0.02501 0.00999
709 0.02481 0.00992
710 0.02462 0.00984
711 0.02443 0.00977
712 0.02424 0.00970
713 0.02406 0.00962
714 0.02388 0.00955
715 0.02370 0.00948
716 0.02353 0.00941
717 0.02336 0.00935
718 0.02319 0.00928
719 0.02303 0.00921
720 0.02286 0.00914
721 0.02270 0.00908
722 0.02255 0.00901
723 0.02239 0.00895
724 0.02224 0.00888
725 0.02209 0.00882
726 0.02194 0.00876
727 0.02180 0.00870
728 0.02165 0.00863
729 0.02151 0.00857
730 0.02137 0.00851
731 0.02123 0.00845
732 0.02110 0.00839
733 0.02096 0.00833
734 0.02083 0.00828
735 0.02070 0.00822
736 0.02057 0.00816
737 0.02044 0.00811
738 0.02032 0.00805
739 0.02019 0.00799
740 0.02007 0.00794
741 0.01994 0.00789
742 0.01982 0.00783
743 0.01970 0.00778
744 0.01958 0.00773
745 0.01947 0.00767
746 0.01935 0.00762
747 0.01923 0.00757
748 0.01912 0.00752
749 0.01901 0.00747
750 0.01889 0.00742
751 0.01878 0.00737
752 0.01867 0.00732
753 0.01856 0.00727
754 0.01845 0.00722
755 0.01834 0.00717
756 0.01823 0.00713
757 0.01812 0.00708
758 0.01802 0.00703
759 0.01791 0.00699
760 0.01781 0.00694
761 0.01771 0.00690
762 0.01761 0.00685
763 0.01751 0.00681
764 0.01741 0.00676
765 0.01731 0.00672
766 0.01722 0.00667
767 0.01712 0.00663
768 0.01703 0.00659
769 0.01694 0.00655
770 0.01685 0.00650
771 0.01676 0.00646
772 0.01667 0.00642
773 0.01658 0.00638
774 0.01649 0.00634
775 0.01640 0.00630
776 0.01632 0.00626
777 0.01623 0.00622
778 0.01615 0.00618
779 0.01606 0.00614
780 0.01598 0.00610
781 0.01590 0.00606
782 0.01582 0.00603
783 0.01574 0.00599
784 0.01565 0.00595
785 0.01558 0.00591
786 0.01550 0.00588
787 0.01542 0.00584
788 0.01534 0.00581
789 0.01526 0.00577
790 0.01519 0.00573
791 0.01511 0.00570
792 0.01504 0.00566
793 0.01496 0.00563
794 0.01489 0.00560
795 0.01481 0.00556
796 0.01474 0.00553
797 0.01467 0.00549
798 0.01459 0.00546
799 0.01452 0.00543
800 0.01445 0.00540
801 0.01438 0.00536
802 0.01431 0.00533
803 0.01424 0.00530
804 0.01417 0.00527
805 0.01410 0.00524
806 0.01403 0.00520
807 0.01396 0.00517
808 0.01389 0.00514
809 0.01382 0.00511
810 0.01375 0.00508
811 0.01368 0.00505
812 0.01362 0.00502
813 0.01355 0.00499
814 0.01348 0.00496
815 0.01341 0.00493
816 0.01335 0.00491
817 0.01328 0.00488
818 0.01321 0.00485
819 0.01314 0.00482
820 0.01308 0.00479
821 0.01301 0.00476
822 0.01295 0.00474
823 0.01288 0.00471
824 0.01281 0.00468
825 0.01275 0.00466
826 0.01268 0.00463
827 0.01261 0.00460
828 0.01255 0.00458
829 0.01248 0.00455
830 0.01242 0.00452
831 0.01235 0.00450
832 0.01228 0.00447
833 0.01222 0.00445
834 0.01215 0.00442
835 0.01209 0.00440
836 0.01202 0.00437
837 0.01196 0.00435
838 0.01189 0.00432
839 0.01183 0.00430
840 0.01177 0.00427
841 0.01170 0.00425
842 0.01164 0.00423
843 0.01158 0.00420
844 0.01151 0.00418
845 0.01145 0.00416
846 0.01139 0.00413
847 0.01133 0.00411
848 0.01127 0.00409
849 0.01121 0.00407
850 0.01115 0.00404
851 0.01109 0.00402
852 0.01103 0.00400
853 0.01097 0.00398
854 0.01091 0.00396
855 0.01085 0.00393
856 0.01080 0.00391
857 0.01074 0.00389
858 0.01068 0.00387
859 0.01063 0.00385
860 0.01057 0.00383
861 0.01052 0.00381
862 0.01046 0.00379
863 0.01041 0.00377
864 0.01035 0.00375
865 0.01030 0.00373
866 0.01025 0.00371
867 0.01020 0.00369
868 0.01015 0.00367
869 0.01010 0.00365
870 0.01005 0.00363
871 0.01000 0.00361
872 0.00995 0.00359
873 0.00990 0.00357
874 0.00986 0.00355
875 0.00981 0.00353
876 0.00976 0.00351
877 0.00972 0.00350
878 0.00968 0.00348
879 0.00963 0.00346
880 0.00959 0.00344
881 0.00955 0.00342
882 0.00950 0.00341
883 0.00946 0.00339
884 0.00942 0.00337
885 0.00938 0.00335
886 0.00934 0.00334
887 0.00931 0.00332
888 0.00927 0.00330
889 0.00923 0.00328
890 0.00920 0.00327
891 0.00916 0.00325
892 0.00913 0.00323
893 0.00909 0.00322
894 0.00906 0.00320
895 0.00903 0.00318
896 0.00899 0.00317
897 0.00896 0.00315
898 0.00893 0.00314
899 0.00890 0.00312
900 0.00887 0.00310
901 0.00884 0.00309
902 0.00881 0.00307
903 0.00878 0.00306
904 0.00875 0.00304
905 0.00872 0.00303
906 0.00870 0.00301
907 0.00867 0.00300
908 0.00864 0.00298
909 0.00861 0.00297
910 0.00859 0.00295
911 0.00856 0.00294
912 0.00854 0.00292
913 0.00851 0.00291
914 0.00849 0.00290
915 0.00846 0.00288
916 0.00844 0.00287
917 0.00841 0.00285
918 0.00839 0.00284
919 0.00837 0.00282
920 0.00834 0.00281
921 0.00832 0.00280
922 0.00830 0.00278
923 0.00828 0.00277
924 0.00825 0.00276
925 0.00823 0.00274
926 0.00821 0.00273
927 0.00819 0.00272
928 0.00817 0.00270
929 0.00815 0.00269
930 0.00813 0.00268
931 0.00811 0.00266
932 0.00809 0.00265
933 0.00807 0.00264
934 0.00805 0.00263
935 0.00803 0.00261
936 0.00801 0.00260
937 0.00799 0.00259
938 0.00797 0.00258
939 0.00795 0.00256
940 0.00793 0.00255
941 0.00791 0.00254
942 0.00789 0.00253
943 0.00787 0.00252
944 0.00785 0.00250
945 0.00783 0.00249
946 0.00781 0.00248
947 0.00780 0.00247
948 0.00778 0.00246
949 0.00776 0.00245
950 0.00774 0.00243
951 0.00772 0.00242
952 0.00770 0.00241
953 0.00769 0.00240
954 0.00767 0.00239
955 0.00765 0.00238
956 0.00763 0.00237
957 0.00761 0.00236
958 0.00760 0.00235
959 0.00758 0.00233
960 0.00756 0.00232
961 0.00754 0.00231
962 0.00752 0.00230
963 0.00751 0.00229
964 0.00749 0.00228
965 0.00747 0.00227
966 0.00745 0.00226
967 0.00744 0.00225
968 0.00742 0.00224
969 0.00740 0.00223
970 0.00738 0.00222
971 0.00736 0.00221
972 0.00735 0.00220
973 0.00733 0.00219
974 0.00731 0.00218
975 0.00729 0.00217
976 0.00727 0.00216
977 0.00725 0.00215
978 0.00724 0.00214
979 0.00722 0.00213
980 0.00720 0.00212
981 0.00718 0.00211
982 0.00716 0.00210
983 0.00714 0.00209
984 0.00712 0.00208
985 0.00711 0.00207
986 0.00709 0.00206
987 0.00707 0.00205
988 0.00705 0.00205
989 0.00703 0.00204
990 0.00701 0.00203
991 0.00699 0.00202
992 0.00698 0.00201
993 0.00696 0.00200
994 0.00694 0.00199
995 0.00692 0.00198
996 0.00690 0.00197
997 0.00688 0.00196
998 0.00686 0.00196
999 0.00685 0.00195
1000 0.00683 0.00194


==> anc/examples/01_Mie/scat_mie_Si_D150nm.txt <==
#Si, d=150 nm, n=1
#nm  Qext    Qsca
251 3.22068 2.39306
252 3.21088 2.39334
253 3.20244 2.39403
254 3.19485 2.39493
255 3.18765 2.39587
256 3.18037 2.39661
257 3.17254 2.39694
258 3.16372 2.39662
259 3.15347 2.39539
260 3.14140 2.39304
261 3.12787 2.38989
262 3.11348 2.38626
263 3.09831 2.38190
264 3.08242 2.37658
265 3.06592 2.37015
266 3.04892 2.36248
267 3.03155 2.35348
268 3.01394 2.34310
269 2.99621 2.33134
270 2.97848 2.31820
271 2.95998 2.30434
272 2.94041 2.29041
273 2.92048 2.27638
274 2.90083 2.26223
275 2.88198 2.24790
276 2.86436 2.23333
277 2.84833 2.21842
278 2.83416 2.20303
279 2.82205 2.18699
280 2.81217 2.17009
281 2.80305 2.15210
282 2.79332 2.13351
283 2.78318 2.11501
284 2.77286 2.09718
285 2.76260 2.08043
286 2.75261 2.06508
287 2.74311 2.05133
288 2.73429 2.03930
289 2.72636 2.02905
290 2.71947 2.02059
291 2.71481 2.01203
292 2.71297 2.00170
293 2.71326 1.98991
294 2.71511 1.97695
295 2.71797 1.96321
296 2.72137 1.94909
297 2.72485 1.93510
298 2.72804 1.92181
299 2.73058 1.90987
300 2.73219 1.89996
301 2.73334 1.89165
302 2.73467 1.88403
303 2.73618 1.87703
304 2.73785 1.87060
305 2.73967 1.86467
306 2.74161 1.85919
307 2.74364 1.85414
308 2.74575 1.84946
309 2.74790 1.84512
310 2.75005 1.84110
311 2.75218 1.83751
312 2.75430 1.83446
313 2.75641 1.83187
314 2.75853 1.82966
315 2.76065 1.82778
316 2.76278 1.82614
317 2.76492 1.82468
318 2.76706 1.82331
319 2.76922 1.82197
320 2.77138 1.82057
321 2.77346 1.81920
322 2.77543 1.81795
323 2.77729 1.81683
324 2.77908 1.81585
325 2.78081 1.81499
326 2.78253 1.81426
327 2.78424 1.81366
328 2.78599 1.81318
329 2.78778 1.81281
330 2.78965 1.81254
331 2.79159 1.81239
332 2.79359 1.81233
333 2.79561 1.81239
334 2.79765 1.81256
335 2.79970 1.81284
336 2.80173 1.81323
337 2.80374 1.81373
338 2.80571 1.81435
339 2.80762 1.81508
340 2.80946 1.81594
341 2.81132 1.81691
342 2.81327 1.81797
343 2.81524 1.81914
344 2.81719 1.82042
345 2.81906 1.82180
346 2.82080 1.82330
347 2.82236 1.82491
348 2.82369 1.82665
349 2.82472 1.82851
350 2.82542 1.83051
351 2.82581 1.83275
352 2.82595 1.83528
353 2.82587 1.83801
354 2.82559 1.84086
355 2.82512 1.84375
356 2.82447 1.84661
357 2.82365 1.84935
358 2.82269 1.85191
359 2.82157 1.85422
360 2.82030 1.85622
361 2.81854 1.85718
362 2.81605 1.85662
363 2.81302 1.85488
364 2.80965 1.85222
365 2.80612 1.84890
366 2.80265 1.84511
367 2.79946 1.84098
368 2.79676 1.83656
369 2.79477 1.83182
370 2.79365 1.82659
371 2.79308 1.81996
372 2.79230 1.81111
373 2.79061 1.79976
374 2.78714 1.78543
375 2.78089 1.76744
376 2.77083 1.74513
377 2.75631 1.71810
378 2.73751 1.68666
379 2.71604 1.65223
380 2.69510 1.61750
381 2.67900 1.58449
382 2.67309 1.55516
383 2.68360 1.53428
384 2.71637 1.52818
385 2.77505 1.54424
386 2.85891 1.58923
387 2.96146 1.66657
388 3.07162 1.77378
389 3.17761 1.90223
390 3.27116 2.04036
391 3.34660 2.17639
392 3.40041 2.29736
393 3.43500 2.39562
394 3.45540 2.46968
395 3.46712 2.52207
396 3.47505 2.55706
397 3.48303 2.57911
398 3.49395 2.59219
399 3.50989 2.59961
400 3.53246 2.60424
401 3.56115 2.60454
402 3.59327 2.59693
403 3.62593 2.58040
404 3.65463 2.55329
405 3.67344 2.51367
406 3.67544 2.45985
407 3.65377 2.39106
408 3.60310 2.30803
409 3.52119 2.21334
410 3.40983 2.11122
411 3.27656 2.00792
412 3.13352 1.90993
413 2.99182 1.82111
414 2.86021 1.74323
415 2.74443 1.67634
416 2.64762 1.61948
417 2.57103 1.57124
418 2.51455 1.53022
419 2.47680 1.49523
420 2.45471 1.46536
421 2.44273 1.44010
422 2.43201 1.41880
423 2.41117 1.40019
424 2.36919 1.38235
425 2.30080 1.36314
426 2.21029 1.34113
427 2.10856 1.31611
428 2.00659 1.28874
429 1.91128 1.25989
430 1.82536 1.23024
431 1.74923 1.20032
432 1.68198 1.17047
433 1.62207 1.14072
434 1.56806 1.11103
435 1.51876 1.08136
436 1.47323 1.05161
437 1.43072 1.02173
438 1.39067 0.99162
439 1.35266 0.96122
440 1.31636 0.93046
441 1.28164 0.89938
442 1.24843 0.86812
443 1.21660 0.83670
444 1.18606 0.80517
445 1.15678 0.77360
446 1.12874 0.74203
447 1.10197 0.71057
448 1.07651 0.67929
449 1.05245 0.64831
450 1.02988 0.61775
451 1.00905 0.58777
452 0.99027 0.55854
453 0.97382 0.53024
454 0.96006 0.50310
455 0.94941 0.47736
456 0.94237 0.45334
457 0.93955 0.43138
458 0.94168 0.41193
459 0.94966 0.39548
460 0.96456 0.38264
461 0.98781 0.37415
462 1.02107 0.37086
463 1.06620 0.37375
464 1.12551 0.38398
465 1.20196 0.40293
466 1.29931 0.43228
467 1.42244 0.47410
468 1.57775 0.53092
469 1.77365 0.60587
470 2.02089 0.70278
471 2.33215 0.82588
472 2.71898 0.97899
473 3.18306 1.16363
474 3.69660 1.37405
475 4.17852 1.59145
476 4.50730 1.78736
477 4.61093 1.94553
478 4.54446 2.08033
479 4.43196 2.22204
480 4.36491 2.39198
481 4.37590 2.59623
482 4.46162 2.83118
483 4.60528 3.08909
484 4.78782 3.36102
485 4.99190 3.63797
486 5.20283 3.91140
487 5.40870 4.17366
488 5.60025 4.41821
489 5.77070 4.63995
490 5.91564 4.83529
491 6.03253 5.00187
492 6.12091 5.13916
493 6.18178 5.24813
494 6.21695 5.33042
495 6.22867 5.38812
496 6.21945 5.42354
497 6.19184 5.43910
498 6.14832 5.43717
499 6.09124 5.42003
500 6.02276 5.38978
501 5.94514 5.34861
502 5.86054 5.29855
503 5.77072 5.24128
504 5.67723 5.17827
505 5.58138 5.11087
506 5.48433 5.04023
507 5.38703 4.96735
508 5.29027 4.89308
509 5.19470 4.81813
510 5.10083 4.74311
511 5.00901 4.66844
512 4.91946 4.59455
513 4.83244 4.52183
514 4.74811 4.45059
515 4.66658 4.38107
516 4.58791 4.31346
517 4.51212 4.24788
518 4.43920 4.18443
519 4.36911 4.12316
520 4.30180 4.06410
521 4.23724 4.00723
522 4.17538 3.95249
523 4.11610 3.89981
524 4.05931 3.84913
525 4.00490 3.80039
526 3.95279 3.75352
527 3.90288 3.70847
528 3.85511 3.66518
529 3.80939 3.62362
530 3.76567 3.58373
531 3.72390 3.54552
532 3.68406 3.50898
533 3.64612 3.47409
534 3.61005 3.44081
535 3.57582 3.40912
536 3.54341 3.37899
537 3.51281 3.35039
538 3.48398 3.32331
539 3.45693 3.29772
540 3.43162 3.27360
541 3.40806 3.25093
542 3.38622 3.22971
543 3.36607 3.20993
544 3.34759 3.19159
545 3.33078 3.17469
546 3.31561 3.15925
547 3.30209 3.14526
548 3.29022 3.13276
549 3.28001 3.12175
550 3.27145 3.11227
551 3.26458 3.10433
552 3.25944 3.09793
553 3.25605 3.09311
554 3.25445 3.08991
555 3.25469 3.08835
556 3.25682 3.08849
557 3.26091 3.09039
558 3.26702 3.09411
559 3.27522 3.09971
560 3.28562 3.10728
561 3.29829 3.11691
562 3.31331 3.12870
563 3.33079 3.14273
564 3.35085 3.15910
565 3.37363 3.17789
566 3.39925 3.19921
567 3.42788 3.22317
568 3.45965 3.24988
569 3.49475 3.27946
570 3.53335 3.31202
571 3.57566 3.34770
572 3.62190 3.38665
573 3.67228 3.42910
574 3.72703 3.47528
575 3.78641 3.52545
576 3.85068 3.57991
577 3.92017 3.63899
578 3.99519 3.70305
579 4.07613 3.77250
580 4.16339 3.84778
581 4.25736 3.92934
582 4.35848 4.01756
583 4.46727 4.11285
584 4.58427 4.21566
585 4.71007 4.32643
586 4.84525 4.44560
587 4.99038 4.57361
588 5.14606 4.71084
589 5.31282 4.85764
590 5.49116 5.01428
591 5.68137 5.18086
592 5.88366 5.35755
593 6.09821 5.54456
594 6.32509 5.74201
595 6.56414 5.94986
596 6.81496 6.16787
597 7.07687 6.39559
598 7.34875 6.63225
599 7.62905 6.87670
600 7.91568 7.12739
601 8.20581 7.38211
602 8.49555 7.63742
603 8.78000 7.88889
604 9.05333 8.13124
605 9.30889 8.35838
606 9.53938 8.56362
607 9.73720 8.73993
608 9.89488 8.88038
609 10.00563 8.97857
610 10.06389 9.02922
611 10.06628 9.02930
612 10.01183 8.97826
613 9.90150 8.87716
614 9.73835 8.72887
615 9.52718 8.53787
616 9.27419 8.30987
617 8.98647 8.05132
618 8.67151 7.76902
619 8.33675 7.46971
620 7.98919 7.15968
621 7.63529 6.84451
622 7.28079 6.52906
623 6.93045 6.21752
624 6.58808 5.91324
625 6.25662 5.61879
626 5.93819 5.33604
627 5.63422 5.06622
628 5.34558 4.81008
629 5.07264 4.56795
630 4.81544 4.33982
631 4.57372 4.12546
632 4.34702 3.92444
633 4.13475 3.73624
634 3.93620 3.56022
635 3.75064 3.39573
636 3.57729 3.24206
637 3.41539 3.09854
638 3.26417 2.96448
639 3.12290 2.83924
640 2.99087 2.72218
641 2.86743 2.61272
642 2.75193 2.51030
643 2.64381 2.41440
644 2.54250 2.32453
645 2.44751 2.24025
646 2.35836 2.16113
647 2.27462 2.08679
648 2.19589 2.01688
649 2.12179 1.95108
650 2.05200 1.88907
651 1.98611 1.83060
652 1.92380 1.77542
653 1.86487 1.72329
654 1.80912 1.67396
655 1.75639 1.62725
656 1.70650 1.58294
657 1.65931 1.54089
658 1.61467 1.50092
659 1.57246 1.46291
660 1.53256 1.42670
661 1.49472 1.39223
662 1.45869 1.35940
663 1.42435 1.32811
664 1.39158 1.29823
665 1.36026 1.26967
666 1.33029 1.24234
667 1.30160 1.21616
668 1.27409 1.19106
669 1.24769 1.16696
670 1.22232 1.14381
671 1.19783 1.12154
672 1.17410 1.10014
673 1.15112 1.07954
674 1.12889 1.05971
675 1.10742 1.04062
676 1.08668 1.02221
677 1.06669 1.00447
678 1.04743 0.98736
679 1.02890 0.97084
680 1.01109 0.95490
681 0.99389 0.93949
682 0.97719 0.92458
683 0.96101 0.91015
684 0.94535 0.89618
685 0.93021 0.88265
686 0.91560 0.86954
687 0.90150 0.85683
688 0.88794 0.84450
689 0.87489 0.83255
690 0.86237 0.82095
691 0.85031 0.80971
692 0.83861 0.79881
693 0.82727 0.78822
694 0.81624 0.77793
695 0.80551 0.76791
696 0.79505 0.75814
697 0.78485 0.74861
698 0.77489 0.73930
699 0.76515 0.73019
700 0.75562 0.72128
701 0.74620 0.71254
702 0.73684 0.70399
703 0.72757 0.69563
704 0.71845 0.68744
705 0.70950 0.67944
706 0.70076 0.67161
707 0.69226 0.66396
708 0.68402 0.65649
709 0.67608 0.64919
710 0.66845 0.64206
711 0.66108 0.63510
712 0.65388 0.62829
713 0.64684 0.62164
714 0.63996 0.61512
715 0.63321 0.60874
716 0.62660 0.60248
717 0.62011 0.59634
718 0.61375 0.59032
719 0.60750 0.58439
720 0.60135 0.57857
721 0.59527 0.57284
722 0.58921 0.56721
723 0.58321 0.56168
724 0.57726 0.55625
725 0.57139 0.55091
726 0.56560 0.54566
727 0.55991 0.54050
728 0.55432 0.53543
729 0.54885 0.53044
730 0.54350 0.52555
731 0.53825 0.52073
732 0.53306 0.51600
733 0.52795 0.51135
734 0.52292 0.50677
735 0.51798 0.50226
736 0.51313 0.49782
737 0.50839 0.49345
738 0.50376 0.48914
739 0.49924 0.48488
740 0.49485 0.48069
741 0.49056 0.47655
742 0.48632 0.47247
743 0.48214 0.46845
744 0.47802 0.46448
745 0.47396 0.46057
746 0.46996 0.45671
747 0.46601 0.45291
748 0.46212 0.44916
749 0.45829 0.44546
750 0.45451 0.44182
751 0.45075 0.43823
752 0.44697 0.43469
753 0.44318 0.43121
754 0.43942 0.42777
755 0.43568 0.42437
756 0.43200 0.42102
757 0.42838 0.41771
758 0.42484 0.41444
759 0.42140 0.41121
760 0.41807 0.40801
761 0.41481 0.40485
762 0.41160 0.40173
763 0.40842 0.39864
764 0.40528 0.39559
765 0.40217 0.39258
766 0.39911 0.38960
767 0.39608 0.38666
768 0.39309 0.38375
769 0.39013 0.38088
770 0.38722 0.37805
771 0.38430 0.37525
772 0.38136 0.37248
773 0.37841 0.36975
774 0.37547 0.36706
775 0.37255 0.36439
776 0.36966 0.36175
777 0.36682 0.35915
778 0.36404 0.35657
779 0.36133 0.35401
780 0.35871 0.35148
781 0.35614 0.34898
782 0.35361 0.34650
783 0.35110 0.34405
784 0.34862 0.34162
785 0.34616 0.33922
786 0.34373 0.33684
787 0.34132 0.33449
788 0.33894 0.33216
789 0.33658 0.32986
790 0.33425 0.32757
791 0.33191 0.32532
792 0.32954 0.32308
793 0.32715 0.32086
794 0.32477 0.31867
795 0.32239 0.31650
796 0.32004 0.31435
797 0.31773 0.31222
798 0.31547 0.31012
799 0.31327 0.30803
800 0.31114 0.30597
801 0.30906 0.30393
802 0.30701 0.30191
803 0.30497 0.29991
804 0.30296 0.29793
805 0.30097 0.29598
806 0.29899 0.29404
807 0.29704 0.29211
808 0.29510 0.29021
809 0.29318 0.28832
810 0.29128 0.28645
811 0.28940 0.28460
812 0.28754 0.28276
813 0.28570 0.28094
814 0.28388 0.27913
815 0.28207 0.27735
816 0.28028 0.27557
817 0.27849 0.27382
818 0.27671 0.27207
819 0.27494 0.27035
820 0.27316 0.26864
821 0.27138 0.26694
822 0.26958 0.26526
823 0.26778 0.26360
824 0.26599 0.26195
825 0.26420 0.26031
826 0.26244 0.25869
827 0.26071 0.25708
828 0.25901 0.25548
829 0.25735 0.25390
830 0.25574 0.25233
831 0.25416 0.25078
832 0.25260 0.24923
833 0.25105 0.24770
834 0.24951 0.24618
835 0.24798 0.24468
836 0.24647 0.24319
837 0.24497 0.24171
838 0.24349 0.24024
839 0.24202 0.23879
840 0.24056 0.23735
841 0.23912 0.23592
842 0.23770 0.23451
843 0.23629 0.23311
844 0.23490 0.23172
845 0.23352 0.23034
846 0.23215 0.22898
847 0.23078 0.22763
848 0.22941 0.22628
849 0.22804 0.22495
850 0.22667 0.22363
851 0.22529 0.22232
852 0.22390 0.22101
853 0.22250 0.21972
854 0.22111 0.21844
855 0.21972 0.21717
856 0.21834 0.21591
857 0.21699 0.21465
858 0.21567 0.21341
859 0.21438 0.21218
860 0.21313 0.21096
861 0.21191 0.20975
862 0.21070 0.20856
863 0.20951 0.20737
864 0.20832 0.20619
865 0.20714 0.20502
866 0.20597 0.20386
867 0.20481 0.20271
868 0.20366 0.20157
869 0.20251 0.20043
870 0.20137 0.19930
871 0.20024 0.19818
872 0.19912 0.19707
873 0.19802 0.19596
874 0.19691 0.19485
875 0.19582 0.19376
876 0.19473 0.19267
877 0.19365 0.19160
878 0.19256 0.19053
879 0.19148 0.18947
880 0.19039 0.18842
881 0.18930 0.18738
882 0.18819 0.18635
883 0.18708 0.18532
884 0.18597 0.18431
885 0.18487 0.18330
886 0.18378 0.18230
887 0.18270 0.18131
888 0.18165 0.18032
889 0.18062 0.17935
890 0.17963 0.17837
891 0.17866 0.17741
892 0.17770 0.17645
893 0.17674 0.17550
894 0.17579 0.17455
895 0.17484 0.17361
896 0.17391 0.17268
897 0.17297 0.17175
898 0.17205 0.17083
899 0.17113 0.16992
900 0.17022 0.16902
901 0.16932 0.16812
902 0.16842 0.16722
903 0.16752 0.16633
904 0.16664 0.16545
905 0.16576 0.16458
906 0.16488 0.16371
907 0.16402 0.16284
908 0.16315 0.16199
909 0.16230 0.16114
910 0.16145 0.16029
911 0.16060 0.15945
912 0.15976 0.15861
913 0.15893 0.15779
914 0.15810 0.15696
915 0.15728 0.15614
916 0.15646 0.15533
917 0.15565 0.15452
918 0.15485 0.15372
919 0.15405 0.15293
920 0.15326 0.15214
921 0.15247 0.15136
922 0.15170 0.15059
923 0.15093 0.14982
924 0.15018 0.14905
925 0.14942 0.14829
926 0.14867 0.14754
927 0.14792 0.14679
928 0.14716 0.14605
929 0.14641 0.14531
930 0.14565 0.14457
931 0.14487 0.14384
932 0.14409 0.14311
933 0.14329 0.14239
934 0.14250 0.14167
935 0.14171 0.14095
936 0.14092 0.14024
937 0.14015 0.13953
938 0.13940 0.13883
939 0.13866 0.13813
940 0.13796 0.13744
941 0.13727 0.13676
942 0.13659 0.13608
943 0.13591 0.13540
944 0.13524 0.13473
945 0.13457 0.13407
946 0.13391 0.13340
947 0.13325 0.13275
948 0.13260 0.13209
949 0.13195 0.13145
950 0.13130 0.13080
951 0.13066 0.13016
952 0.13002 0.12952
953 0.12938 0.12889
954 0.12875 0.12826
955 0.12813 0.12763
956 0.12750 0.12701
957 0.12688 0.12640
958 0.12627 0.12578
959 0.12566 0.12517
960 0.12505 0.12457
961 0.12445 0.12396
962 0.12385 0.12337
963 0.12325 0.12277
964 0.12266 0.12218
965 0.12207 0.12159
966 0.12148 0.12101
967 0.12090 0.12043
968 0.12032 0.11985
969 0.11975 0.11928
970 0.11918 0.11871
971 0.11861 0.11814
972 0.11805 0.11758
973 0.11748 0.11702
974 0.11693 0.11647
975 0.11637 0.11591
976 0.11582 0.11536
977 0.11528 0.11482
978 0.11473 0.11428
979 0.11419 0.11374
980 0.11365 0.11320
981 0.11312 0.11267
982 0.11259 0.11214
983 0.11206 0.11161
984 0.11154 0.11109
985 0.11101 0.11057
986 0.11050 0.11005
987 0.10998 0.10954
988 0.10947 0.10903
989 0.10896 0.10852
990 0.10846 0.10802
991 0.10796 0.10752
992 0.10746 0.10702
993 0.10697 0.10653
994 0.10647 0.10604
995 0.10599 0.10555
996 0.10550 0.10507
997 0.10502 0.10459
998 0.10454 0.10411
999 0.10407 0.10364
1000 0.10359 0.10316


==> anc/examples/01_Mie/scat_mie_n2_D300nm.txt <==
#tab, d=300 nm, n=1
#nm  Qext    Qsca
201 2.43153 2.43153
202 2.42649 2.42649
203 2.42411 2.42411
204 2.42706 2.42706
205 2.44346 2.44346
206 2.49501 2.49501
207 2.64469 2.64469
208 3.05799 3.05799
209 3.40579 3.40579
210 2.73630 2.73630
211 2.32935 2.32935
212 2.16270 2.16270
213 2.08607 2.08607
214 2.05782 2.05782
215 2.06937 2.06937
216 2.12044 2.12044
217 2.20845 2.20845
218 2.31935 2.31935
219 2.42024 2.42024
220 2.46475 2.46475
221 2.42105 2.42105
222 2.29919 2.29919
223 2.14077 2.14077
224 1.98564 1.98564
225 1.85490 1.85490
226 1.75390 1.75390
227 1.68025 1.68025
228 1.62934 1.62934
229 1.59678 1.59678
230 1.57924 1.57924
231 1.57467 1.57467
232 1.58233 1.58233
233 1.60299 1.60299
234 1.63937 1.63937
235 1.69706 1.69706
236 1.78621 1.78621
237 1.92403 1.92403
238 2.13524 2.13524
239 2.43272 2.43272
240 2.72774 2.72774
241 2.75296 2.75296
242 2.44190 2.44190
243 2.08736 2.08736
244 1.84545 1.84545
245 1.70644 1.70644
246 1.63427 1.63427
247 1.60432 1.60432
248 1.60268 1.60268
249 1.62156 1.62156
250 1.65620 1.65620
251 1.70305 1.70305
252 1.75880 1.75880
253 1.81983 1.81983
254 1.88203 1.88203
255 1.94087 1.94087
256 1.99187 1.99187
257 2.03110 2.03110
258 2.05587 2.05587
259 2.06515 2.06515
260 2.05972 2.05972
261 2.04196 2.04196
262 2.01529 2.01529
263 1.98357 1.98357
264 1.95054 1.95054
265 1.91946 1.91946
266 1.89295 1.89295
267 1.87296 1.87296
268 1.86090 1.86090
269 1.85777 1.85777
270 1.86433 1.86433
271 1.88124 1.88124
272 1.90923 1.90923
273 1.94917 1.94917
274 2.00220 2.00220
275 2.06982 2.06982
276 2.15394 2.15394
277 2.25675 2.25675
278 2.38049 2.38049
279 2.52664 2.52664
280 2.69417 2.69417
281 2.87655 2.87655
282 3.05754 3.05754
283 3.20865 3.20865
284 3.29420 3.29420
285 3.28830 3.28830
286 3.19354 3.19354
287 3.04147 3.04147
288 2.87272 2.87272
289 2.71772 2.71772
290 2.59119 2.59119
291 2.49629 2.49629
292 2.43029 2.43029
293 2.38850 2.38850
294 2.36614 2.36614
295 2.35911 2.35911
296 2.36407 2.36407
297 2.37843 2.37843
298 2.40016 2.40016
299 2.42768 2.42768
300 2.45975 2.45975
301 2.49535 2.49535
302 2.53369 2.53369
303 2.57407 2.57407
304 2.61591 2.61591
305 2.65870 2.65870
306 2.70200 2.70200
307 2.74542 2.74542
308 2.78862 2.78862
309 2.83130 2.83130
310 2.87322 2.87322
311 2.91419 2.91419
312 2.95408 2.95408
313 2.99279 2.99279
314 3.03030 3.03030
315 3.06666 3.06666
316 3.10193 3.10193
317 3.13626 3.13626
318 3.16984 3.16984
319 3.20289 3.20289
320 3.23568 3.23568
321 3.26852 3.26852
322 3.30172 3.30172
323 3.33563 3.33563
324 3.37062 3.37062
325 3.40704 3.40704
326 3.44529 3.44529
327 3.48574 3.48574
328 3.52878 3.52878
329 3.57476 3.57476
330 3.62405 3.62405
331 3.67701 3.67701
332 3.73392 3.73392
333 3.79508 3.79508
334 3.86067 3.86067
335 3.93083 3.93083
336 4.00552 4.00552
337 4.08456 4.08456
338 4.16752 4.16752
339 4.25367 4.25367
340 4.34188 4.34188
341 4.43057 4.43057
342 4.51762 4.51762
343 4.60041 4.60041
344 4.67582 4.67582
345 4.74039 4.74039
346 4.79067 4.79067
347 4.82350 4.82350
348 4.83654 4.83654
349 4.82863 4.82863
350 4.80008 4.80008
351 4.75266 4.75266
352 4.68942 4.68942
353 4.61423 4.61423
354 4.53132 4.53132
355 4.44476 4.44476
356 4.35816 4.35816
357 4.27438 4.27438
358 4.19556 4.19556
359 4.12310 4.12310
360 4.05781 4.05781
361 4.00002 4.00002
362 3.94968 3.94968
363 3.90654 3.90654
364 3.87018 3.87018
365 3.84010 3.84010
366 3.81576 3.81576
367 3.79664 3.79664
368 3.78220 3.78220
369 3.77198 3.77198
370 3.76553 3.76553
371 3.76245 3.76245
372 3.76237 3.76237
373 3.76498 3.76498
374 3.77000 3.77000
375 3.77716 3.77716
376 3.78625 3.78625
377 3.79709 3.79709
378 3.80949 3.80949
379 3.82331 3.82331
380 3.83842 3.83842
381 3.85471 3.85471
382 3.87208 3.87208
383 3.89045 3.89045
384 3.90974 3.90974
385 3.92989 3.92989
386 3.95084 3.95084
387 3.97255 3.97255
388 3.99496 3.99496
389 4.01806 4.01806
390 4.04180 4.04180
391 4.06617 4.06617
392 4.09113 4.09113
393 4.11667 4.11667
394 4.14277 4.14277
395 4.16942 4.16942
396 4.19661 4.19661
397 4.22432 4.22432
398 4.25256 4.25256
399 4.28130 4.28130
400 4.31056 4.31056
401 4.34031 4.34031
402 4.37056 4.37056
403 4.40131 4.40131
404 4.43254 4.43254
405 4.46427 4.46427
406 4.49647 4.49647
407 4.52916 4.52916
408 4.56233 4.56233
409 4.59596 4.59596
410 4.63007 4.63007
411 4.66463 4.66463
412 4.69965 4.69965
413 4.73512 4.73512
414 4.77101 4.77101
415 4.80733 4.80733
416 4.84406 4.84406
417 4.88116 4.88116
418 4.91863 4.91863
419 4.95643 4.95643
420 4.99454 4.99454
421 5.03291 5.03291
422 5.07149 5.07149
423 5.11024 5.11024
424 5.14910 5.14910
425 5.18799 5.18799
426 5.22683 5.22683
427 5.26554 5.26554
428 5.30401 5.30401
429 5.34213 5.34213
430 5.37976 5.37976
431 5.41677 5.41677
432 5.45299 5.45299
433 5.48825 5.48825
434 5.52236 5.52236
435 5.55512 5.55512
436 5.58631 5.58631
437 5.61571 5.61571
438 5.64307 5.64307
439 5.66814 5.66814
440 5.69069 5.69069
441 5.71045 5.71045
442 5.72717 5.72717
443 5.74062 5.74062
444 5.75057 5.75057
445 5.75681 5.75681
446 5.75917 5.75917
447 5.75747 5.75747
448 5.75162 5.75162
449 5.74154 5.74154
450 5.72719 5.72719
451 5.70859 5.70859
452 5.68579 5.68579
453 5.65892 5.65892
454 5.62813 5.62813
455 5.59361 5.59361
456 5.55560 5.55560
457 5.51439 5.51439
458 5.47028 5.47028
459 5.42358 5.42358
460 5.37464 5.37464
461 5.32381 5.32381
462 5.27144 5.27144
463 5.21788 5.21788
464 5.16346 5.16346
465 5.10850 5.10850
466 5.05331 5.05331
467 4.99817 4.99817
468 4.94334 4.94334
469 4.88904 4.88904
470 4.83549 4.83549
471 4.78286 4.78286
472 4.73131 4.73131
473 4.68098 4.68098
474 4.63196 4.63196
475 4.58436 4.58436
476 4.53823 4.53823
477 4.49363 4.49363
478 4.45059 4.45059
479 4.40913 4.40913
480 4.36926 4.36926
481 4.33099 4.33099
482 4.29429 4.29429
483 4.25915 4.25915
484 4.22554 4.22554
485 4.19344 4.19344
486 4.16281 4.16281
487 4.13361 4.13361
488 4.10581 4.10581
489 4.07936 4.07936
490 4.05422 4.05422
491 4.03034 4.03034
492 4.00770 4.00770
493 3.98623 3.98623
494 3.96590 3.96590
495 3.94666 3.94666
496 3.92849 3.92849
497 3.91133 3.91133
498 3.89514 3.89514
499 3.87990 3.87990
500 3.86556 3.86556
501 3.85209 3.85209
502 3.83945 3.83945
503 3.82762 3.82762
504 3.81656 3.81656
505 3.80624 3.80624
506 3.79664 3.79664
507 3.78773 3.78773
508 3.77947 3.77947
509 3.77186 3.77186
510 3.76486 3.76486
511 3.75845 3.75845
512 3.75261 3.75261
513 3.74732 3.74732
514 3.74256 3.74256
515 3.73832 3.73832
516 3.73457 3.73457
517 3.73130 3.73130
518 3.72849 3.72849
519 3.72613 3.72613
520 3.72420 3.72420
521 3.72269 3.72269
522 3.72158 3.72158
523 3.72087 3.72087
524 3.72054 3.72054
525 3.72059 3.72059
526 3.72098 3.72098
527 3.72173 3.72173
528 3.72282 3.72282
529 3.72423 3.72423
530 3.72596 3.72596
531 3.72800 3.72800
532 3.73035 3.73035
533 3.73299 3.73299
534 3.73591 3.73591
535 3.73911 3.73911
536 3.74257 3.74257
537 3.74630 3.74630
538 3.75029 3.75029
539 3.75452 3.75452
540 3.75900 3.75900
541 3.76371 3.76371
542 3.76865 3.76865
543 3.77380 3.77380
544 3.77918 3.77918
545 3.78477 3.78477
546 3.79055 3.79055
547 3.79654 3.79654
548 3.80272 3.80272
549 3.80908 3.80908
550 3.81562 3.81562
551 3.82234 3.82234
552 3.82922 3.82922
553 3.83627 3.83627
554 3.84347 3.84347
555 3.85083 3.85083
556 3.85833 3.85833
557 3.86596 3.86596
558 3.87373 3.87373
559 3.88163 3.88163
560 3.88965 3.88965
561 3.89778 3.89778
562 3.90601 3.90601
563 3.91435 3.91435
564 3.92278 3.92278
565 3.93131 3.93131
566 3.93991 3.93991
567 3.94858 3.94858
568 3.95733 3.95733
569 3.96613 3.96613
570 3.97499 3.97499
571 3.98389 3.98389
572 3.99282 3.99282
573 4.00179 4.00179
574 4.01078 4.01078
575 4.01978 4.01978
576 4.02878 4.02878
577 4.03778 4.03778
578 4.04676 4.04676
579 4.05573 4.05573
580 4.06466 4.06466
581 4.07355 4.07355
582 4.08238 4.08238
583 4.09116 4.09116
584 4.09986 4.09986
585 4.10849 4.10849
586 4.11702 4.11702
587 4.12544 4.12544
588 4.13376 4.13376
589 4.14194 4.14194
590 4.14999 4.14999
591 4.15789 4.15789
592 4.16563 4.16563
593 4.17320 4.17320
594 4.18059 4.18059
595 4.18778 4.18778
596 4.19475 4.19475
597 4.20151 4.20151
598 4.20803 4.20803
599 4.21431 4.21431
600 4.22032 4.22032
601 4.22607 4.22607
602 4.23152 4.23152
603 4.23668 4.23668
604 4.24153 4.24153
605 4.24605 4.24605
606 4.25024 4.25024
607 4.25407 4.25407
608 4.25755 4.25755
609 4.26064 4.26064
610 4.26335 4.26335
611 4.26566 4.26566
612 4.26756 4.26756
613 4.26904 4.26904
614 4.27008 4.27008
615 4.27067 4.27067
616 4.27081 4.27081
617 4.27048 4.27048
618 4.26967 4.26967
619 4.26838 4.26838
620 4.26659 4.26659
621 4.26430 4.26430
622 4.26149 4.26149
623 4.25816 4.25816
624 4.25431 4.25431
625 4.24993 4.24993
626 4.24500 4.24500
627 4.23953 4.23953
628 4.23352 4.23352
629 4.22695 4.22695
630 4.21983 4.21983
631 4.21216 4.21216
632 4.20392 4.20392
633 4.19513 4.19513
634 4.18578 4.18578
635 4.17588 4.17588
636 4.16542 4.16542
637 4.15441 4.15441
638 4.14285 4.14285
639 4.13075 4.13075
640 4.11810 4.11810
641 4.10493 4.10493
642 4.09123 4.09123
643 4.07701 4.07701
644 4.06228 4.06228
645 4.04705 4.04705
646 4.03132 4.03132
647 4.01511 4.01511
648 3.99844 3.99844
649 3.98130 3.98130
650 3.96371 3.96371
651 3.94569 3.94569
652 3.92725 3.92725
653 3.90840 3.90840
654 3.88915 3.88915
655 3.86953 3.86953
656 3.84954 3.84954
657 3.82920 3.82920
658 3.80852 3.80852
659 3.78753 3.78753
660 3.76623 3.76623
661 3.74464 3.74464
662 3.72279 3.72279
663 3.70068 3.70068
664 3.67833 3.67833
665 3.65575 3.65575
666 3.63298 3.63298
667 3.61001 3.61001
668 3.58686 3.58686
669 3.56356 3.56356
670 3.54012 3.54012
671 3.51655 3.51655
672 3.49287 3.49287
673 3.46909 3.46909
674 3.44523 3.44523
675 3.42130 3.42130
676 3.39732 3.39732
677 3.37331 3.37331
678 3.34926 3.34926
679 3.32521 3.32521
680 3.30115 3.30115
681 3.27711 3.27711
682 3.25309 3.25309
683 3.22911 3.22911
684 3.20518 3.20518
685 3.18130 3.18130
686 3.15750 3.15750
687 3.13377 3.13377
688 3.11013 3.11013
689 3.08659 3.08659
690 3.06316 3.06316
691 3.03984 3.03984
692 3.01664 3.01664
693 2.99356 2.99356
694 2.97063 2.97063
695 2.94784 2.94784
696 2.92520 2.92520
697 2.90271 2.90271
698 2.88038 2.88038
699 2.85821 2.85821
700 2.83622 2.83622
701 2.81440 2.81440
702 2.79276 2.79276
703 2.77129 2.77129
704 2.75002 2.75002
705 2.72893 2.72893
706 2.70803 2.70803
707 2.68732 2.68732
708 2.66681 2.66681
709 2.64649 2.64649
710 2.62637 2.62637
711 2.60645 2.60645
712 2.58673 2.58673
713 2.56721 2.56721
714 2.54790 2.54790
715 2.52878 2.52878
716 2.50987 2.50987
717 2.49116 2.49116
718 2.47265 2.47265
719 2.45435 2.45435
720 2.43624 2.43624
721 2.41834 2.41834
722 2.40064 2.40064
723 2.38313 2.38313
724 2.36583 2.36583
725 2.34872 2.34872
726 2.33181 2.33181
727 2.31509 2.31509
728 2.29856 2.29856
729 2.28223 2.28223
730 2.26609 2.26609
731 2.25013 2.25013
732 2.23436 2.23436
733 2.21878 2.21878
734 2.20338 2.20338
735 2.18816 2.18816
736 2.17312 2.17312
737 2.15826 2.15826
738 2.14357 2.14357
739 2.12906 2.12906
740 2.11472 2.11472
741 2.10054 2.10054
742 2.08654 2.08654
743 2.07270 2.07270
744 2.05902 2.05902
745 2.04550 2.04550
746 2.03214 2.03214
747 2.01894 2.01894
748 2.00589 2.00589
749 1.99299 1.99299
750 1.98024 1.98024
751 1.96764 1.96764
752 1.95519 1.95519
753 1.94288 1.94288
754 1.93071 1.93071
755 1.91868 1.91868
756 1.90678 1.90678
757 1.89503 1.89503
758 1.88340 1.88340
759 1.87191 1.87191
760 1.86054 1.86054
761 1.84930 1.84930
762 1.83819 1.83819
763 1.82719 1.82719
764 1.81632 1.81632
765 1.80557 1.80557
766 1.79494 1.79494
767 1.78442 1.78442
768 1.77401 1.77401
769 1.76372 1.76372
770 1.75353 1.75353
771 1.74346 1.74346
772 1.73349 1.73349
773 1.72362 1.72362
774 1.71386 1.71386
775 1.70419 1.70419
776 1.69463 1.69463
777 1.68516 1.68516
778 1.67579 1.67579
779 1.66652 1.66652
780 1.65734 1.65734
781 1.64825 1.64825
782 1.63925 1.63925
783 1.63033 1.63033
784 1.62151 1.62151
785 1.61277 1.61277
786 1.60411 1.60411
787 1.59554 1.59554
788 1.58705 1.58705
789 1.57864 1.57864
790 1.57031 1.57031
791 1.56205 1.56205
792 1.55387 1.55387
793 1.54577 1.54577
794 1.53774 1.53774
795 1.52978 1.52978
796 1.52190 1.52190
797 1.51408 1.51408
798 1.50634 1.50634
799 1.49866 1.49866
800 1.49105 1.49105
801 1.48350 1.48350
802 1.47602 1.47602
803 1.46860 1.46860
804 1.46125 1.46125
805 1.45396 1.45396
806 1.44673 1.44673
807 1.43956 1.43956
808 1.43245 1.43245
809 1.42539 1.42539
810 1.41840 1.41840
811 1.41146 1.41146
812 1.40457 1.40457
813 1.39774 1.39774
814 1.39097 1.39097
815 1.38424 1.38424
816 1.37757 1.37757
817 1.37096 1.37096
818 1.36439 1.36439
819 1.35787 1.35787
820 1.35140 1.35140
821 1.34498 1.34498
822 1.33861 1.33861
823 1.33228 1.33228
824 1.32600 1.32600
825 1.31977 1.31977
826 1.31358 1.31358
827 1.30744 1.30744
828 1.30134 1.30134
829 1.29529 1.29529
830 1.28927 1.28927
831 1.28330 1.28330
832 1.27737 1.27737
833 1.27148 1.27148
834 1.26564 1.26564
835 1.25983 1.25983
836 1.25406 1.25406
837 1.24833 1.24833
838 1.24264 1.24264
839 1.23699 1.23699
840 1.23137 1.23137
841 1.22579 1.22579
842 1.22025 1.22025
843 1.21475 1.21475
844 1.20928 1.20928
845 1.20384 1.20384
846 1.19844 1.19844
847 1.19307 1.19307
848 1.18774 1.18774
849 1.18244 1.18244
850 1.17718 1.17718
851 1.17194 1.17194
852 1.16674 1.16674
853 1.16157 1.16157
854 1.15644 1.15644
855 1.15133 1.15133
856 1.14626 1.14626
857 1.14121 1.14121
858 1.13620 1.13620
859 1.13121 1.13121
860 1.12626 1.12626
861 1.12133 1.12133
862 1.11643 1.11643
863 1.11157 1.11157
864 1.10673 1.10673
865 1.10191 1.10191
866 1.09713 1.09713
867 1.09237 1.09237
868 1.08764 1.08764
869 1.08294 1.08294
870 1.07826 1.07826
871 1.07361 1.07361
872 1.06899 1.06899
873 1.06439 1.06439
874 1.05982 1.05982
875 1.05527 1.05527
876 1.05075 1.05075
877 1.04625 1.04625
878 1.04178 1.04178
879 1.03733 1.03733
880 1.03290 1.03290
881 1.02850 1.02850
882 1.02412 1.02412
883 1.01977 1.01977
884 1.01544 1.01544
885 1.01113 1.01113
886 1.00685 1.00685
887 1.00259 1.00259
888 0.99835 0.99835
889 0.99413 0.99413
890 0.98994 0.98994
891 0.98576 0.98576
892 0.98161 0.98161
893 0.97748 0.97748
894 0.97337 0.97337
895 0.96929 0.96929
896 0.96522 0.96522
897 0.96117 0.96117
898 0.95715 0.95715
899 0.95314 0.95314
900 0.94916 0.94916
901 0.94520 0.94520
902 0.94125 0.94125
903 0.93733 0.93733
904 0.93342 0.93342
905 0.92954 0.92954
906 0.92567 0.92567
907 0.92183 0.92183
908 0.91800 0.91800
909 0.91419 0.91419
910 0.91041 0.91041
911 0.90663 0.90663
912 0.90288 0.90288
913 0.89915 0.89915
914 0.89544 0.89544
915 0.89174 0.89174
916 0.88806 0.88806
917 0.88440 0.88440
918 0.88076 0.88076
919 0.87713 0.87713
920 0.87352 0.87352
921 0.86993 0.86993
922 0.86636 0.86636
923 0.86280 0.86280
924 0.85927 0.85927
925 0.85574 0.85574
926 0.85224 0.85224
927 0.84875 0.84875
928 0.84528 0.84528
929 0.84183 0.84183
930 0.83839 0.83839
931 0.83497 0.83497
932 0.83156 0.83156
933 0.82817 0.82817
934 0.82480 0.82480
935 0.82144 0.82144
936 0.81810 0.81810
937 0.81477 0.81477
938 0.81146 0.81146
939 0.80817 0.80817
940 0.80489 0.80489
941 0.80163 0.80163
942 0.79838 0.79838
943 0.79514 0.79514
944 0.79193 0.79193
945 0.78872 0.78872
946 0.78553 0.78553
947 0.78236 0.78236
948 0.77920 0.77920
949 0.77606 0.77606
950 0.77293 0.77293
951 0.76981 0.76981
952 0.76671 0.76671
953 0.76363 0.76363
954 0.76056 0.76056
955 0.75750 0.75750
956 0.75445 0.75445
957 0.75142 0.75142
958 0.74841 0.74841
959 0.74541 0.74541
960 0.74242 0.74242
961 0.73945 0.73945
962 0.73648 0.73648
963 0.73354 0.73354
964 0.73060 0.73060
965 0.72768 0.72768
966 0.72478 0.72478
967 0.72188 0.72188
968 0.71900 0.71900
969 0.71614 0.71614
970 0.71328 0.71328
971 0.71044 0.71044
972 0.70761 0.70761
973 0.70480 0.70480
974 0.70199 0.70199
975 0.69920 0.69920
976 0.69643 0.69643
977 0.69366 0.69366
978 0.69091 0.69091
979 0.68817 0.68817
980 0.68544 0.68544
981 0.68273 0.68273
982 0.68003 0.68003
983 0.67734 0.67734
984 0.67466 0.67466
985 0.67199 0.67199
986 0.66934 0.66934
987 0.66670 0.66670
988 0.66407 0.66407
989 0.66145 0.66145
990 0.65884 0.65884
991 0.65625 0.65625
992 0.65366 0.65366
993 0.65109 0.65109
994 0.64853 0.64853
995 0.64598 0.64598
996 0.64345 0.64345
997 0.64092 0.64092
998 0.63841 0.63841
999 0.63590 0.63590
1000 0.63341 0.63341


==> anc/examples/01_simple_simulation.py <==
# encoding: utf-8
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import core
from pyGDM2 import visu

## --- simulation initialization ---
## structure: sphere of 120nm radius,
## constant dielectric function,
## placed in vacuum
step = 20
geometry = structures.sphere(step, R=6, mesh='cube')
material = materials.dummy(2.0)
norm = structures.get_normalization(mesh='cube')
n1 = n2 = 1.0

struct = structures.struct(step, geometry, material, n1,n2, norm)

## incident field: plane wave, 400nm, lin. pol.
field_generator = fields.planewave
wavelengths = [400]
kwargs = dict(theta=0.0, kSign=-1)
efield = fields.efield(field_generator, 
               wavelengths=wavelengths, kwargs=kwargs)

## create simulation object
sim = core.simulation(struct, efield)


## --- run the simulation ---
core.scatter(sim)


## --- plot the near-field inside the sphere ---
## using first (of one) field-config (=index 0)
visu.vectorfield_by_fieldindex(sim, 0, projection='XY')
visu.vectorfield_by_fieldindex(sim, 0, projection='XZ')
visu.vectorfield_by_fieldindex(sim, 0, projection='YZ')



==> anc/examples/02_other_examples/example_other_01_SiSphere_FW_BW.py <==
# encoding: utf-8
"""
Example script, FW/BW resolved scattering from silicon sphere

"""
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear
from pyGDM2 import visu

import numpy as np
import matplotlib.pyplot as plt



#==============================================================================
# pyGDM setup
#==============================================================================

## --- Setup incident field
field_generator = fields.planewave
## log-interval spectrum (denser at low lambda):
wavelengths = np.exp(np.linspace(np.log(300), np.log(1000), 30))
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- Setup geometry (sphere D=150nm in vacuum)
## note: scale_factor = 2.7 was used for the documentation example
scale_factor = 1.4
step = 18.75/scale_factor
radius = 4.*scale_factor
geometry = structures.sphere(step, R=radius, mesh='hex', ORIENTATION=2)

material = materials.silicon()
n1, n2 = 1.0, 1.0     # vacuum env.

struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'))


sim = core.simulation(struct, efield)

visu.structure(sim)
print '(hex) ----- N_dipoles =', len(sim.struct.geometry),

#%%
#==============================================================================
# run the simulation
#==============================================================================
E = core.scatter(sim, method='lu', verbose=True)

## FW and BW scattering spectrum
field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
wl, scat_fw = tools.calculate_spectrum(sim, field_kwargs, linear.farfield, 
                                      tetamin=np.pi/2., tetamax=np.pi, 
                                      return_value='int_Es')
wl, scat_bw = tools.calculate_spectrum(sim, field_kwargs, linear.farfield, 
                                      tetamin=0, tetamax=np.pi/2., 
                                      return_value='int_Es')


#%%
#==============================================================================
# plot
#==============================================================================
plt.figure()
plt.title(r"D=150nm Si sphere")


## --- scattering spectra FW & BW
plt.plot(wl, scat_fw, 'r', label='FW.')
plt.plot(wl, scat_bw, 'b', label='BW.')

plt.xlabel("wavelength (nm)")
plt.ylabel(r"scat. cross-section (nm^2)")
plt.xlim(400,800)

plt.plot([0], [0], color='g', dashes=[2,1], label='FW/BW')  # for legend entry
plt.legend(loc='center', frameon=False, ncol=1, bbox_to_anchor=(0.83, 0.3))



## --- logscale FW/BW ratio on right y-axis
plt.twinx()
plt.plot(wl, scat_fw/scat_bw, color='g', dashes=[2,1])
plt.plot([400,800], [1,1], color='k', lw=0.5, dashes=[2,1], label='FW/BW=1')

plt.ylabel(r"FW/BW ratio", rotation=270, labelpad=8, color='g')
plt.yscale('log')
plt.xlim( [400, 800] )
plt.ylim( [0.1, 10] )
plt.legend(loc='center', frameon=False, ncol=1, bbox_to_anchor=(0.8, 0.55))



plt.tight_layout()
plt.show()




==> anc/examples/02_other_examples/example_other_02_splitring_dipole_farfield.py <==
# encoding: utf-8
"""
Example script, simulating the coupling of a dipolar emitter to a 
gold splitring resonator.

"""
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import tools
from pyGDM2 import visu

import numpy as np
import matplotlib.pyplot as plt






#==============================================================================
# setup simulation
#==============================================================================
mesh = 'cube'
step = 30.0
geometry = structures.rect_split_ring(step, L1=12,L2=16,H=3,W=3, G=False, mesh=mesh)
material = materials.gold()

n1, n2 = 1.0, 1.0  # constant environment

geometry = structures.center_struct(geometry)
struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))



## --- Setup incident field
field_generator = fields.dipole_electric   # light-source: dipolar emitter
kwargs = dict(x0=0, y0=0, z0=1.5*step, 
              mx=[1,0], my=[0,1], mz=0)
wavelengths = [1000.]
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)



## --- Simulation initialization
sim = core.simulation(struct, efield)

tools.print_sim_info(sim, verbose=1)






#%%
#==============================================================================
# run the simulation
#==============================================================================
E = core.scatter(sim, method='LU', verbose=True)


## --- farfield pattern ("backfocal plane image")
Nteta=40; Nphi=2*72

teta, phi, I_sc_0, I_tot_0, I0_0 = linear.farfield(
                                sim, field_index=0,   # index 0: dipole || X 
                                tetamin=0, tetamax=np.pi/2., 
                                Nteta=Nteta, Nphi=Nphi)
teta, phi, I_sc_90, I_tot_90, I0_90 = linear.farfield(
                                sim, field_index=3,   # index 3: dipole || Y
                                tetamin=0, tetamax=np.pi/2., 
                                Nteta=Nteta, Nphi=Nphi)





#%%
#==============================================================================
# plot
#==============================================================================
scale_I = 1E16

def conf_polar():
    plt.ylim([0, 90])
    plt.gca().set_xticklabels([])
    plt.gca().set_yticklabels([])


plt.figure()

## --- structure geometry
plt.subplot(131, aspect='equal')
plt.title("structure")
plt.axis('off')

## structure
visu.structure(geometry, color='#c7a800', scale=0.45, show=False)

## dipole position
plt.text(0, 40, r"$\mathbf{p}$", ha='center', va='bottom')
plt.scatter([0], [0], marker='x', linewidth=2, s=20, color='k')

## scale bar
plt.text(120,-330, "100nm", ha='center', va='bottom')
plt.plot([70,170] , [-350,-350], lw=2, color='k', clip_on=False)

geo_dim = 300
plt.xlim([-geo_dim, geo_dim])
plt.ylim([-geo_dim, geo_dim])


## --- pattern for dipole along X
plt.subplot(132, polar=True)
plt.title("$\mathbf{p} \parallel X$", x=0.5, y=1.15)
visu.farfield_pattern_2D(teta, phi, I_sc_0*scale_I, degrees=True, show=False)
conf_polar()

plt.colorbar(orientation='horizontal', label=r'$|\mathbf{E}|^2$ (a.u.)', shrink=0.75, 
             pad=0.05, aspect=15, ticks=[0, 0.5, 1.0])
plt.clim([0, 1])


## --- pattern for dipole along Y
plt.subplot(133, polar=True)
plt.title("$\mathbf{p} \parallel Y$", x=0.5, y=1.15)
im = visu.farfield_pattern_2D(teta, phi, I_sc_90*scale_I, degrees=True, show=False)
conf_polar()

plt.colorbar(orientation='horizontal', label=r'$|\mathbf{E}|^2$ (a.u.)', shrink=0.75, 
             pad=0.05, aspect=15, ticks=[0, 0.05, 0.10, 0.15])
plt.clim([0, 0.15])


plt.tight_layout()
plt.show()





==> anc/examples/02_other_examples/example_other_03_Lshape_polarconversion.py <==
# encoding: utf-8
"""
Example script, demonstrating polarization conversion from an L-shape 
plasmonic dimer antenna

"""

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear
from pyGDM2 import visu

import numpy as np
import matplotlib.pyplot as plt




#==============================================================================
# config sim.
#==============================================================================
## --- Setup structure
mesh = 'cube'
step = 15.0
geometry = structures.lshape_rect_nonsym(step, 
                            L1=14,W1=3, L2=14,W2=3, H=3, DELTA=1, mesh=mesh)
material = materials.gold(); matold='au'  # dummy material with constant refindex n=2.0

n1, n2 = 1.0, 1.0  # constant environment

struct = structures.struct(step, geometry, material, n1,n2, 
                                       structures.get_normalization(mesh))


## --- Setup incident field
field_generator = fields.planewave        # planwave excitation
wavelengths = np.linspace(600, 1500, 45)  # spectrum
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- Simulation initialization
sim = core.simulation(struct, efield)

visu.structure(sim.struct.geometry, scale=1)
print "N dipoles:", len(sim.struct.geometry)



#%%
#==============================================================================
# Simulation
#==============================================================================
core.scatter(sim, method='LU', verbose=True)


#%%
## --- total scat.
kwargs = dict(polarizerangle='none', return_value='int_Es')
wl, spec_farfield = tools.calculate_spectrum(sim, 0, linear.farfield, **kwargs)

## --- scat polarized along X
kwargs = dict(polarizerangle=0, return_value='int_Es')
wl, spec_farfield0 = tools.calculate_spectrum(sim, 0, linear.farfield, **kwargs)

## --- scat polarized along Y
kwargs = dict(polarizerangle=90, return_value='int_Es')
wl, spec_farfield90 = tools.calculate_spectrum(sim, 0, linear.farfield, **kwargs)


#%%
#==============================================================================
# PLOT
#==============================================================================
plt.figure()

plt.plot(wl, spec_farfield, 'k--', lw=0.75, dashes=[2,2], label='tot. scat.')
plt.plot(wl, spec_farfield0, 'b', lw=0.75, label=r'in $X$, out $X$')
plt.plot(wl, spec_farfield90, 'r', lw=0.75, label=r'in $X$, out $Y$')

plt.legend(loc='best', frameon=0)
plt.xlabel("wavelength (nm)")
plt.ylabel(r"$\sigma_{\mathsf{scat.}}$ (nm$^2$)")
plt.xlim([600,1500])


## --- inset for structure geometry
plt.axes([0.63,0.34, 0.31,0.31], aspect='equal')
plt.axis('off')

visu.structure(sim, scale=0.5, show=False, color="#c7a800")
visu.structure_contour(sim, lw=0.5, color='.5', show=False, borders=10)

plt.text(105, 50, r"$\mathbf{E}_{\mathsf{in}}$", ha='center', va='bottom', color='b')
plt.arrow( 80, 40, 50, 0, 0, width=2, head_width=15, head_length=20, color='b', clip_on=False)




plt.show()





==> anc/examples/02_other_examples/example_other_04_heat.py <==
# encoding: utf-8
"""
Example script, demonstrating heat generation in a planar plasmonic object

"""

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import visu
from pyGDM2 import tools

import numpy as np
import matplotlib.pyplot as plt




#==============================================================================
# setup simulation
#==============================================================================

## --- Setup structure (prism h=12nm, side=120nm in water on glass substrate)
step=6.
## note: for the example in the doc. paper, step = 3.0 was used.
## for sake of simulation time we will use a far coarser discretization, which
## nevertheless will give a very good approximation
geometry = structures.prism(step, NSIDE=int(120/step), H=12/step, mesh='cube')
geometry = structures.center_struct(geometry)

material = materials.gold()
n1, n2 = 1.45, 1.33          # water on glass

struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization('cube'),
                           with_radiation_correction=1)



## ---------- Setup incident field
field_generator = fields.planewave        # planwave excitation
kwargs = dict(theta = 0.0, kSign=-1)
wavelengths = np.linspace(500, 1000, 51)
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- Simulation initialization
sim = core.simulation(struct, efield)

visu.structure(sim, scale=0.5, borders=10)
print "N dipoles:", len(sim.struct.geometry)



#%%
#==============================================================================
# run the simulation
#==============================================================================
E = core.scatter(sim)


#%%
## spectrum
field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
wl, heat_spectrum = tools.calculate_spectrum(sim, field_kwargs, linear.heat)


## heat distribution in struct at plasmon resonance (around 820nm for the coarse mesh)
idx_struct = tools.get_closest_field_index(sim, dict(wavelength=820))
print "structure-plot wavelength:", wl[idx_struct]
q = linear.heat(sim, idx_struct, return_value='structure')
## divide by cell volume --> nW/nm^3
q.T[3] /= (sim.struct.step**3/sim.struct.normalization)

#%%
#==============================================================================
# plot
#==============================================================================
plt.figure( figsize=(8,4) )
plt.subplot2grid( (1,4), (0,0), colspan=3)

## --- spectrum
plt.plot(wl, heat_spectrum/1.0E3, color='r')
plt.xlabel("wavelength (nm)")
plt.ylabel("Q (microwatt)", color='r')


## --- heat distribution inside prism
plt.subplot(144, aspect='equal')
plt.title("lambda={}nm".format(wl[idx_struct]))
im = visu.scalarfield(q, cmap='hot', show=0, zorder=1)
plt.colorbar(label='heat (nW/nm^3)', orientation='horizontal', ticks=[0,0.5,1,1.5,2])
plt.clim([0, 2])

visu.structure_contour(sim, lw=2, color='k', dashes=[2,2],
                       input_mesh='hex1', zorder=0, borders=10, show=0)



plt.show()



==> anc/examples/02_other_examples/example_other_05_decayrate.py <==
# encoding: utf-8
"""
Example script, demonstrating raster-scan simulations

"""
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import visu
from pyGDM2 import tools

import numpy as np
import matplotlib.pyplot as plt




# =============================================================================
# Simulation setup
# =============================================================================
## --- Setup structure
mesh = 'cube'
step = 7.0   # discretization in nm
L = 21       # cube side-length in nm
geometry = structures.rect_wire(step, L=L/step,H=L/step, W=L/step, mesh=mesh)
geometry.T[2] += step/2.

material = materials.dummy(2.0); MATERIAL = '20'
n1, n2 = 1.0, 1.0  # constant environment

struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))
struct = structures.center_struct(struct)



## --- Setup incident field (including dipole positions to evaluate)
x0 = np.linspace(-250, 250, 25)                  # x-scan pos.
y0 = np.linspace(-250, 250, 25)                  # y-scan pos.
z0 = struct.geometry.T[2].max() + step/2. + 15   # fixed height: 15nm above struct

kwargs = dict(x0=x0, y0=y0, z0=z0,    # positions where to evaluate
              mx=0,my=0,mz=0)         # dipole orientation (0,0,0) --> placeholder
wavelengths = [500]

## -- field-instances for electric and magnetic dipoles
efield_p = fields.efield(fields.dipole_electric, wavelengths, kwargs)
efield_m = fields.efield(fields.dipole_magnetic, wavelengths, kwargs)

## ---------- Simulation initialization
sim_p = core.simulation(struct, efield_p)
sim_m = core.simulation(struct, efield_m)


#%%
# =============================================================================
# Run simulation
# =============================================================================
print "\nEvaluation electric dipole decay rate..." 
SBB_p = core.decay_rate(sim_p, method='lu', verbose=True)

print "\nEvaluation magnetic dipole decay rate..." 
SBB_m = core.decay_rate(sim_m, method='lu', verbose=True)


#%%
# =============================================================================
# Plot decay for several orientations of the e-/m-dipole
# =============================================================================

## list of dipole test orientations
dp_list = [[1, 0, 0], 
           [0, 1, 0], 
           [0, 0, 1]]


plt.figure(figsize=(8,8))
for i, (mx,my,mz) in enumerate(dp_list):

    SBB_map_e = linear.decay_eval(sim_p, SBB_p[0], mx,my,mz, verbose=1)
    SBB_map_m = linear.decay_eval(sim_m, SBB_m[0], mx,my,mz, verbose=1)
    
    
    plt.subplot(3,2,2*i+1, aspect='equal')
    plt.title("{} dipole || ({},{},{})".format('electric',mx,my,mz))
    visu.scalarfield(SBB_map_e, cmap='jet', show=False)
    plt.colorbar(label='gamnma / gamma_0')
    
    plt.subplot(3,2,2*i+2, aspect='equal')
    plt.title("{} dipole || ({},{},{})".format('magnetic',mx,my,mz))
    visu.scalarfield(SBB_map_m, cmap='jet', show=False)
    plt.colorbar(label='gamnma / gamma_0')
    

plt.tight_layout()
plt.show()










==> anc/examples/02_other_examples/example_other_06_rasterscan_thermoplasmonics.py <==
# encoding: utf-8
"""
Example script, demonstrating raster-scan simulations

"""
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import nonlinear
from pyGDM2 import visu
from pyGDM2 import tools

import numpy as np
import matplotlib.pyplot as plt



#==============================================================================
# simulation setup
#==============================================================================
## --- Setup structure
step = 20.0
geometry = structures.rhombus(step, L=int(520/step), H=1, alpha=60, mesh='hex')
geometry = structures.center_struct(geometry)

material = materials.gold()
n1, n2 = 1.33, 1.33  # constant environment (water)

struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'))

## --- Setup incident field
field_generator = fields.focused_planewave        # planwave excitation

## 50nm spotsize: LDOS; 200nm spotsize: TPL map
kwargs = dict(theta = [0, 90], spotsize=[200], kSign=-1, 
              xSpot=np.linspace(-500, 500, 25), 
              ySpot=np.linspace(-500, 500, 25))
wavelengths = [750]
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- Simulation initialization
sim = core.simulation(struct, efield)


visu.structure(sim.struct.geometry, scale=0.5)
print "N dipoles:", len(sim.struct.geometry)

rasterscan_fieldconfigs = tools.get_possible_field_params_rasterscan(sim)
print '\n\navailable rasterscan configurations' 
for i, p in enumerate(rasterscan_fieldconfigs):
    print "index {}: {}".format(i, p)

#%%
#==============================================================================
# run the simulation
#==============================================================================
core.scatter(sim)


#%%
#==============================================================================
# calculate the raster-scans
#==============================================================================
## raster-scan indices 0,1: 0,90 deg

## --- TPL
print "calculating TPL..."
TPL0 = tools.calculate_rasterscan(sim, 0, nonlinear.tpl_ldos)
TPL90 = tools.calculate_rasterscan(sim, 1, nonlinear.tpl_ldos)


## --- heat
print "calculating heat..."
Q0 = tools.calculate_rasterscan(sim, 0, linear.heat, return_units='uW')
Q90 = tools.calculate_rasterscan(sim, 1, linear.heat, return_units='uW')


## --- temperature increase
print "calculating temperature rise at (0,0,150)..."
r_probe = (0, 0, 150)
DT0 = tools.calculate_rasterscan(sim, 0, linear.temperature, r_probe=r_probe, kappa_env=0.6)
DT90 = tools.calculate_rasterscan(sim, 1, linear.temperature, r_probe=r_probe, kappa_env=0.6)



#%%
#==============================================================================
# plot
#==============================================================================
plt.figure(figsize=(10,6))

from matplotlib.ticker import MaxNLocator
MaxNLocator.default_params['nbins'] = 3


## --- TPL
plt.subplot(2,3,1, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("TPL, pol. 0")
visu.scalarfield(TPL0, cmap='jet', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)

plt.subplot(2,3,4, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("TPL, pol. 90")
visu.scalarfield(TPL90, cmap='jet', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)


## --- heat
plt.subplot(2,3,2, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("Q, pol. 0")
visu.scalarfield(Q0, cmap='inferno', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)

plt.subplot(2,3,5, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("Q, pol. 90")
visu.scalarfield(Q90, cmap='inferno', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)


## --- temperature rise
plt.subplot(2,3,3, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("DT, pol. 0")
visu.scalarfield(DT0, cmap='hot', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)

plt.subplot(2,3,6, aspect='equal')
plt.xticks([]); plt.yticks([]); plt.title("DT, pol. 90")
visu.scalarfield(DT90, cmap='hot', show=False)
plt.colorbar(orientation='horizontal', shrink=0.8, aspect=12)
visu.structure_contour(geometry, color='w', dashes=[2,2], lw=1.0, input_mesh='hex_onelayer', show=0)



plt.show()

==> anc/examples/02_other_examples/example_other_07_rasterscan_LDOS.py <==
# encoding: utf-8
import numpy as np
import matplotlib.pyplot as plt


from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import nonlinear
from pyGDM2 import visu
from pyGDM2 import tools





## ---------- Setup structure
mesh = 'cube'
## -- note: in the paper example, a stepsize of 20nm was used. 
##          We increase the step for the sake of a shorter simulation runtime.
step = 30.0
geometry = structures.rect_split_ring(step, L1=800/step-1, L2=400/step-1, 
                                         W=180/step-1, H=int(60/step), mesh=mesh)

material = materials.dummy(2.0)

n1, n2 = 1.0, 1.0  # constant environment

struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))
struct = structures.center_struct(struct)



## --- raster-scan height: at top-surface of structure
Z_scan = geometry.T[2].max()

#remap = adapt_map_to_structure_mesh(sim)
MAP = tools.generate_NF_map(-550,550,25, -310,310,15, Z_scan)
remap = MAP


## ---------- Setup incident field
kwargs_focused = []
kwargs_dipole = []
for x,y,z in remap.T:
    ## keys for focused illumination (TPL-method)
    kwargs_focused.append( dict(theta=0, spotsize=100, kSign=-1, xSpot=x, ySpot=y) )
    kwargs_focused.append( dict(theta=90, spotsize=100, kSign=-1, xSpot=x, ySpot=y) )
    
    ## keys for dipole emitter scan ("real" LDOS)
    kwargs_dipole.append( dict(x0=x, y0=y, z0=z, mx=0,my=0,mz=0) )


wavelengths = [600]
efield_focused = fields.efield(fields.focused_planewave, wavelengths=wavelengths, kwargs=kwargs_focused)
efield_dipole = fields.efield(fields.dipole_electric, wavelengths=wavelengths, kwargs=kwargs_dipole)


## ---------- Simulation initialization
sim_foc = core.simulation(struct, efield_focused)
sim_dp = core.simulation(struct, efield_dipole)



#%%
### --------- Main Simulations
## scattering (TPL method)
core.scatter(sim_foc, verbose=True)

## decay rate (LDOS)
core.decay_rate(sim_dp, verbose=True)


#%%

## --- calculate TPL rasterscan maps
TPL0 = tools.calculate_rasterscan(sim_foc, 0, nonlinear.tpl_ldos, nonlin_order=1)
TPL90 = tools.calculate_rasterscan(sim_foc, 1, nonlinear.tpl_ldos, nonlin_order=1)

## --- calculate decay-rate rasterscan maps
gamma_scan_X = linear.decay_eval(sim_dp, 0, 1, 0, 0)
gamma_scan_Y = linear.decay_eval(sim_dp, 0, 0, 1, 0)



plt.figure(figsize=(10,6))

## --- plot "TPL-LDOS"
plt.subplot(231, aspect='equal'); plt.title("TPL-LDOS along X")
visu.scalarfield(TPL0, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)


plt.subplot(232, aspect='equal'); plt.title("TPL-LDOS along Y")
visu.scalarfield(TPL90, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)


TPL_tot = [TPL0[0], (TPL0[1]+TPL90[1])/2.]

plt.subplot(233)
plt.title("tot. LDOS via 'TPL'-method\nfocal spot size = {}nm".format(int(sim_foc.efield.kwargs[0]['spotsize'])))
visu.scalarfield(TPL_tot, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)



## --- plot LDOS via field-susceptibility ("decay-rate method")
plt.subplot(234)
plt.title("LDOS via Im(S) X")
visu.scalarfield(gamma_scan_X, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)


plt.subplot(235)
plt.title("LDOS via Im(S) Y")
visu.scalarfield(gamma_scan_Y, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)


gamma_scan_tot = gamma_scan_X
gamma_scan_tot.T[3] += gamma_scan_Y.T[3]
gamma_scan_tot.T[3] /= 2.0

plt.subplot(236)
plt.title("LDOS via Im(S), tot x/y")
visu.scalarfield(gamma_scan_tot, cmap='jet', show=False)
visu.structure_contour(sim_dp, color='w', input_mesh=mesh, show=False)



plt.tight_layout()
plt.show()


==> anc/examples/02_other_examples/example_other_08_run_via_mpi.sh <==
#!/bin/bash

# run via MPI on 4 parallel processes
mpirun -n 4 python example_other_08_spectra_via_MPI.py


==> anc/examples/02_other_examples/example_other_08_spectra_via_MPI.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

## --- for benchmark: limit openmp to 1 thread (for parallel scipy/numpy routines)
import os
nthreads = 1
os.environ["MKL_NUM_THREADS"] = "{}".format(int(nthreads))
os.environ["NUMEXPR_NUM_THREADS"] = "{}".format(int(nthreads))
os.environ["OMP_NUM_THREADS"] = "{}".format(int(nthreads))


from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core

import numpy as np


## --- Note: It is not necessary to load mpi4py within the simulation script, this 
## --- will be done automatically by pyGDM2 prior to the actual MPI-simulation. 
## --- We do it however at this point to do some output to stdout only from 
## --- the master process (rank == 0).
from mpi4py import MPI
rank = MPI.COMM_WORLD.rank



#==============================================================================
# Configure simulation
#==============================================================================
## ---------- Setup structure
mesh = 'cube'
step = 20.0
radius = 3.5
geometry = structures.sphere(step, R=radius, mesh=mesh)
material = materials.dummy(2.0)
n1, n2 = 1.0, 1.0
struct = structures.struct(step, geometry, material, n1,n2, 
                           structures.get_normalization(mesh))

## ---------- Setup incident field
field_generator = fields.planewave
wavelengths = np.linspace(400, 800, 20)
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)

## ---------- Simulation initialization
sim = core.simulation(struct, efield)



#==============================================================================
# Rum the simulation
#==============================================================================
## --- mpi: print in process with rank=0, to avoid flooding of stdout
if rank == 0: 
    print "performing MPI parallel simulation... "

core.scatter_mpi(sim)

if rank == 0: 
    print "simulation done."



==> anc/examples/03_evolutionary_optimization/example_eo_01_scattering.py <==
# encoding: utf-8
"""
Created on June 1, 2017

@author: P. R. Wiecha

"""

from pyGDM2 import core
from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import linear
from pyGDM2 import tools
from pyGDM2 import visu

from pyGDM2.EO.core import run_eo
from pyGDM2.EO.problems import ProblemScat
from pyGDM2.EO.models import RectangularAntenna
from pyGDM2.EO.tools import get_best_candidate

import matplotlib.pyplot as plt
import numpy as np
import copy



#==============================================================================
# Setup pyGDM part
#==============================================================================
## ---------- Setup structure
mesh = 'cube'
step = 15
material = materials.gold()   # structure material
n1, n2 = 1.0, 1.0             # vacuum environment

## --- Empty dummy-geometry, will be replaced on run-time by EO trial geometries
geometry = []       
struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))


## ---------- Setup incident field
field_generator = fields.planewave        # planwave excitation
kwargs = dict(theta = [0.0])              # target lin. polarization angle
wavelengths = [1000]                      # target wavelength
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- Simulation initialization
sim = core.simulation(struct, efield)


#==============================================================================
# setup evolutionary optimization
#==============================================================================
## --- structure model: Rectangular planar antenna of fixed height
limits_W   = [2, 20]  # units of "step"
limits_L   = [2, 20]  # units of "step"
limits_pos = []   # units of nm, [] -->  no shift allowed
height = 3    # units of "step"
model = RectangularAntenna(sim, limits_W, limits_L, limits_pos, height)

## --- optimization problem: Scattering
opt_target = 'Qscat'  # 'Qscat' --> scat. efficiency
problem = ProblemScat(model, opt_target=opt_target)


## --- filename to save results 
results_filename = 'eo_Qscat.eo'

## --- size of population
population = 15          # Nr of individuals

## --- stop criteria
max_time = 60            # seconds
max_iter = 20            # max. iterations
max_nonsuccess = 5      # max. consecutive iterations without improvement

## --- other config
generations = 1          # generations to evolve between status reports
plot_interval = 5        # plot each N improvements
save_all_generations = False

##  Use algorithm "sade" (jDE variant, a self-adaptive form of differential evolution)
import pygmo as pg
algorithm = pg.sade
algorithm_kwargs = dict()   # optional kwargs passed to the algorithm


eo_dict = run_eo(problem,
                 population=population,
                 algorithm=algorithm,
                 plot_interval=plot_interval, 
                 generations=generations, 
                 max_time=max_time, max_iter=max_iter, max_nonsuccess=max_nonsuccess,
                 filename=results_filename)



# =============================================================================
# analyze and show results
# =============================================================================
## get simulation of best candidate
sim = get_best_candidate(eo_dict, iteration=-1, verbose=True)


#==============================================================================
# setup new simulation to calculate spectrum
#==============================================================================
## --- structure
struct = copy.deepcopy(sim.struct)


## --- incident field
field_generator = fields.planewave        # planwave excitation
wavelengths = np.arange(600, 1410, 20)    # spectrum
kwargs = dict(theta = [0.0, 90.0])        # 0/90 deg polarizations
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- simulation
sim_spectrum = core.simulation(struct, efield)


#==============================================================================
# run simulation for the spectrum
#==============================================================================
core.scatter(sim_spectrum, method='lu')


## spectrum
wl, spec_ext0 = tools.calculate_spectrum(sim_spectrum, 0, linear.extinct)
asca0 = spec_ext0.T[1]

wl, spec_ext90 = tools.calculate_spectrum(sim_spectrum, 1, linear.extinct)
asca90 = spec_ext90.T[1]

geom_cs = tools.get_geometric_cross_section(sim_spectrum)


#%%
## --- plot
plt.figure(figsize=(10,5))

## --- spectra
plt.subplot2grid((1,5), (0,0), colspan=3)
plt.title("scattering spectrum")
plt.plot(wl, asca0/geom_cs, label="0deg")
plt.plot(wl, asca90/geom_cs, label="90deg")

plt.legend(loc='best', fontsize=10)
plt.xlabel("wavelength (nm)")
plt.ylabel("Q_scat")


## --- structure
plt.subplot2grid((1,5), (0,3), colspan=2, aspect="equal")
plt.title('structure geometry')
visu.structure(sim_spectrum, show=False)
    
plt.show()









==> anc/examples/03_evolutionary_optimization/example_eo_01b_scattering_analyze.py <==
# encoding: utf-8
"""
Created on May 6, 2017

@author: P. R. Wiecha

Example script demonstrating `pyGDM2.EO`:
    Load the result of the "own problem" optimization, calculate the 
    scattering spectrum and plot to verify that a resonant structure was found.

"""


import numpy as np
import matplotlib.pyplot as plt
import copy


from pyGDM2 import linear
from pyGDM2 import tools
from pyGDM2 import visu
from pyGDM2 import structures
from pyGDM2 import materials

from pyGDM2 import core
from pyGDM2 import fields

from pyGDM2.EO.tools import get_best_candidate





#==============================================================================
# Load best candidate from optimization
#==============================================================================
## --- optimization results file
results_filename = 'eo_Qscat.eo'

sim = get_best_candidate(results_filename, iteration=-1, verbose=True)


#==============================================================================
# setup new simulation to calculate spectrum
#==============================================================================
## --- structure
struct = copy.deepcopy(sim.struct)


## --- incident field
field_generator = fields.planewave        # planwave excitation
wavelengths = np.arange(600, 1410, 20)    # spectrum
kwargs = dict(theta = [0.0, 90.0])        # 0/90 deg polarizations
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## --- simulation
sim_spectrum = core.simulation(struct, efield)


#==============================================================================
# run simulation for the spectrum
#==============================================================================
core.scatter(sim_spectrum, method='lu')


## spectrum
wl, spec_ext0 = tools.calculate_spectrum(sim_spectrum, 0, linear.extinct)
asca0 = spec_ext0.T[1]

wl, spec_ext90 = tools.calculate_spectrum(sim_spectrum, 1, linear.extinct)
asca90 = spec_ext90.T[1]

geom_cs = tools.get_geometric_cross_section(sim_spectrum)


#%%
## --- plot
plt.figure(figsize=(10,5))

## --- spectra
plt.subplot2grid((1,5), (0,0), colspan=3)
plt.title("scattering spectrum")
plt.plot(wl, asca0/geom_cs, label="0deg")
plt.plot(wl, asca90/geom_cs, label="90deg")

plt.legend(loc='best', fontsize=10)
plt.xlabel("wavelength (nm)")
plt.ylabel("Q_scat")


## --- structure
plt.subplot2grid((1,5), (0,3), colspan=2, aspect="equal")
plt.title('structure geometry')
visu.structure(sim_spectrum, show=False)
    
plt.show()





==> anc/examples/03_evolutionary_optimization/example_eo_02_nearfield.py <==
# encoding: utf-8
"""
Created on June 1, 2017

@author: P. R. Wiecha

"""

import numpy as np
import matplotlib.pyplot as plt

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core

from pyGDM2.EO.problems import ProblemNearfield
from pyGDM2.EO.models import RectangularAntenna
from pyGDM2.EO.core import run_eo




#==============================================================================
# Setup pyGDM simulation
#==============================================================================
## ---------- Setup structure
mesh = 'cube'
step = 15
material = materials.gold()        # material: gold
n1, n2 = 1.0, 1.0         # constant environment

## --- Empty dummy-geometry, will be replaced on run-time by EO trial geometries
geometry = []       
struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))


## ---------- Setup incident field
field_generator = fields.planewave        # planwave excitation
kwargs = dict(theta = [0.0])              # target polarization
wavelengths = [800]                       # target wavelength
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- Simulation initialization
sim = core.simulation(struct, efield)


#==============================================================================
# setup evolutionary optimization
#==============================================================================
## --- structure model and optimizaiton problem
limits_W   = [2, 20]
limits_L   = [2, 20] 
limits_pos = [-500, 500]
height = 3
model = RectangularAntenna(sim, limits_W, limits_L, limits_pos, height)

target = 'E'
r_probe = [-100, 150, 80]
problem = ProblemNearfield(model, r_probe=r_probe, opt_target=target)



## --- filename to save results 
results_filename = 'eo_NF.eo'

## --- size of population
population = 40          # Nr of individuals

## --- stop criteria
max_time = 500           # seconds
max_iter = 30            # max. iterations
max_nonsuccess = 10      # max. consecutive iterations without improvement

## --- other config
generations = 1          # generations to evolve between status reports
plot_interval = 5        # plot each N improvements
save_all_generations = False

##  Use algorithm "sade" (jDE variant, a self-adaptive form of differential evolution)
import pygmo as pg
algorithm = pg.sade
algorithm_kwargs = dict()   # optional kwargs passed to the algorithm


eo_dict = run_eo(problem,
                 population=population,
                 algorithm=algorithm,
                 plot_interval=plot_interval, 
                 generations=generations, 
                 max_time=max_time, max_iter=max_iter, max_nonsuccess=max_nonsuccess,
                 filename=results_filename)

print "\n\nOptimization finished. Results were saved to 'eo_NF.eo'. " + \
      "For the analysis and plotting of the results, please run the follow-up example script: " + \
      "'example_eo_02b_nearfield_analyze.py'."




==> anc/examples/03_evolutionary_optimization/example_eo_02b_nearfield_analyze.py <==
# encoding: utf-8
"""
Created on May 6, 2017

@author: P. R. Wiecha

Example script demonstrating `pyGDM2.EO`:
    Load the result of the "own problem" optimization, calculate the 
    scattering spectrum and plot to verify that a resonant structure was found.

"""


import numpy as np
import matplotlib.pyplot as plt
import copy


from pyGDM2 import linear
from pyGDM2 import tools
from pyGDM2 import visu
from pyGDM2 import structures
from pyGDM2 import materials

from pyGDM2 import core
from pyGDM2 import fields

from pyGDM2.EO.tools import get_best_candidate, get_best_candidate_f_x, get_problem





#==============================================================================
# Load best candidate from optimization
#==============================================================================
## --- optimization results file
results_filename = 'eo_NF.eo'

sim = get_best_candidate(results_filename, iteration=-1, verbose=True)
problem = get_problem(results_filename)
f, x, N_improvements = get_best_candidate_f_x(results_filename, iteration=-1)


print '\n =================================================='
print "Problem:", problem.get_extra_info()
print " target position: {}".format(problem.r_probe.T[0])
print " optimization: Nr of improvements {}".format(N_improvements)
print " optimization: best fitness {}".format(f)
print '===================================================\n'


#==============================================================================
# calculate nearfield map
#==============================================================================
## --- map 80nm above substrate
MAP = tools.generate_NF_map_XY(-300,300,51, -300,300,51, Z0=80)

Es, Etot, Bs, Btot = linear.nearfield(sim, field_index=0, r_probe=MAP)


#%%
plt.figure()
plt.subplot(aspect='equal')
plt.title("E-field")

im = visu.structure_contour(sim, color='w', dashes=[2,2], show=0, zorder=10)
im = visu.vectorfield_color(Es, show=0, interpolation='bicubic')
plt.colorbar(label=r'$|\mathbf{E}|^2/|\mathbf{E}_0|^2$')

plt.scatter(problem.r_probe[0], problem.r_probe[1], marker='x', lw=3, s=75, color='k', label='target')
plt.legend(loc='best', fontsize=8)

plt.xlabel("X (nm)")
plt.ylabel("Y (nm)")
plt.clim( [0, im.get_clim()[1]] )


plt.tight_layout()
plt.show()




==> anc/examples/03_evolutionary_optimization/example_eo_03_multi_objective.py <==
# encoding: utf-8
"""
Created on May 6, 2017

@author: P. R. Wiecha

Example script demonstrating `pyGDM2.EO`:
    Demonstrate how to implement a user-defined problem. 
    The example problem is the maximization of the scattering cross-section
    of a simple plasmonic nano-structure under plane wave illumination with 
    fixed wavelength and linear polarization angle.

"""

import numpy as np
import matplotlib.pyplot as plt

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import linear
from pyGDM2 import tools

from pyGDM2 import core

from pyGDM2.EO.models import CrossAntenna
from pyGDM2.EO.core import run_eo





#==============================================================================
# Implement a simple problem: Maximize 2x scattering efficiency
#==============================================================================
from pyGDM2.EO.problems import BaseProblem

class ownMultiObjectiveProblem(BaseProblem):
    """maximize scattering efficiency (Q_sc) of nano-structure at two wavelengths"""
    
    def __init__(self, model):
        """
        In the Problem constructor, the constructor of the parent 
        class "BaseProblem" must be called, passing the `model` object.:
        """
        super(self.__class__, self).__init__(model)
        
    
    def objective_function(self, params):
        """calculate the scat. efficiency for 2 incident field configs
        
        This method implements the multi-objective problem: 
        The objective function returns an array with several objective
        function values (the "objective vector").
        Just as in a single-objective scenario, `objective_function` 
        is function of the free parameters `params`.
        
        Use the `field_index` parameter to select the different incident
        field configurations. In this example problem we use the first
        and last available `field_index`.
        
        """
        ## --- generate the structure geometry as function of `params`
        self.model.generate_structure(params)
        
        ## --- GDM simulation and cross-section calculation
        core.scatter(self.model.sim, verbose=0)
        
        ## --- calculate scattering efficiency 
        ##     take first and second last field config 
        ##     (e.g. two crossed polarizations at two wavelengths)
        i_field1 = 0 
        i_field2 = len(self.model.sim.E) - 1
        
        ext_cs1, sca_cs1, abs_cs1 = linear.extinct(self.model.sim, field_index=i_field1)
        ext_cs2, sca_cs2, abs_cs2 = linear.extinct(self.model.sim, field_index=i_field2)
        geom_cs = tools.get_geometric_cross_section(self.model.sim)
        
        ## --- scattering efficieny (scat eff. = scat CS / geometric CS)
        return [ float(sca_cs1/geom_cs), float(sca_cs2/geom_cs) ]





if __name__ == '__main__':
    #==============================================================================
    # Setup pyGDM part
    #==============================================================================
    ## ---------- Setup structure
    mesh = 'cube'
    step = 20
    material = materials.gold()  # structure material
    n1, n2 = 1.0, 1.0            # in vacuum
    
    ## --- Empty dummy-geometry, will be replaced on run-time by EO trial geometries
    geometry = []       
    struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))
    
    
    ## ---------- Setup incident field
    field_generator = fields.planewave        # planwave excitation
    kwargs = dict(theta = [0, 90])            # 2 polarizations
    wavelengths = [600, 1400]                 # 2 wavelengths
    efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)
    
    
    ## ---------- Simulation initialization
    sim = core.simulation(struct, efield)
    
    
    #==============================================================================
    # setup evolutionary optimization
    #==============================================================================
    ## --- output folder and file-names
    results_folder = 'eo_out'
    results_suffix = 'test_MO_problem'
    
    ## --- structure model and optimization problem
    limits_W   = [2, 20]
    limits_L   = [2, 20] 
    limits_pos = []
    height = 3
    model = CrossAntenna(sim, limits_W, limits_L, limits_pos, height)
    
    problem = ownMultiObjectiveProblem(model)
    
    
    ## --- filename to save results 
    results_filename = 'emo_test.eo'
    
    ## --- size of population
    population = 100          # Nr of individuals
    
    ## --- stop criteria
    max_time = 600            # seconds
    max_iter = 50            # max. iterations
    max_nonsuccess = 10      # max. consecutive iterations without improvement
    
    ## --- other config
    generations = 1          # generations to evolve between status reports
    plot_interval = 1
    save_all_generations = True
    
    ##  Use multi-objective algorithm "moead" (decomposition into single obj. DE)
    import pygmo as pg
    algorithm = pg.moead
    algorithm_kwargs = dict(weight_generation='grid', decomposition='bi')  # optional kwargs
#    algorithm_kwargs = dict(weight_generation='low discrepancy', decomposition='weighted')  # optional kwargs
#    algorithm_kwargs = dict(neighbours=20, preserve_diversity=False)  # optional kwargs
    
    ## --- "NSGA2" EMO algorithm
#    algorithm = pg.nsga2
#    algorithm_kwargs = dict(m=0.1)  # optional kwarg: 10% mutation chance
    
    
    
    eo_dict = run_eo(problem,
                     population=population,
                     algorithm=algorithm,
                     plot_interval=plot_interval, 
                     generations=generations, 
                     max_time=max_time, max_iter=max_iter, max_nonsuccess=max_nonsuccess,
                     filename=results_filename)
    
    
    
print "\n\nOptimization finished. Results were saved to 'emo_test.eo'. " + \
      "For the analysis and plotting of the results, please run the follow-up example script: " + \
      "'example_eo_03b_multi_objective_analyze.py'."
    
    
    
    
    


==> anc/examples/03_evolutionary_optimization/example_eo_03b_multi_objective_analyze.py <==
# encoding: utf-8
"""
Created on May 6, 2017

@author: P. R. Wiecha

Example script demonstrating `pyGDM2.EO`:
    evolutionary optimizaton of plasmonic nanostructure geometry for 
    directional scattering

"""

import copy
import numpy as np
import matplotlib.pyplot as plt

from pyGDM2.EO import tools as EOtools
from pyGDM2 import core
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import visu
from pyGDM2 import linear



## --- The EO-tools need the problem/model definitions in namespace
from example_eo_03_multi_objective import ownMultiObjectiveProblem


filename = "emo_test.eo"
idx_pareto = 0
idx_individual = 15

all_paretos, all_sims = EOtools.get_pareto_fronts(filename, iteration=-1)
pareto      = all_paretos[idx_pareto]
pareto_sims = all_sims[idx_pareto]


#EOtools.plot_pareto_2d(pareto)

EOtools.plot_all_pareto_fronts_2d(all_paretos)


sim = pareto_sims[idx_individual]





# =============================================================================
# Print all structures on pareto-front
# =============================================================================
reduced_sims = []
reduced_geos = []

for i, s in enumerate(pareto_sims):
    tdproj = tools.get_geometry_2d_projection(s)
    tdproj = list( np.array([[x,y] for (x,y,z) in tdproj]).flatten() )
    if tdproj not in reduced_geos:
        reduced_geos.append(tdproj)
        reduced_sims.append([i, s])
    

plt.figure(figsize=(10,10))
N = len(reduced_sims)
for i,[i_pareto, s] in enumerate(reduced_sims):
    N_plots = int(np.ceil(np.sqrt(N)))
    plt.subplot(N_plots,N_plots,i+1)
    plt.title("front-idx={}".format(i_pareto))
    visu.structure(s, show=False)

plt.show()


#%%
#==============================================================================
# setup new simulation to calculate spectrum
#==============================================================================
## --- structure
struct = copy.deepcopy(sim.struct)

## --- incident field
field_generator = fields.planewave        # planwave excitation
wavelengths = np.arange(400, 1615, 30)  # spectrum
kwargs = dict(theta = [0.0, 90.0])          # 0/90 deg polarizations
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)



## --- simulation
sim_spectrum = core.simulation(struct, efield)


#==============================================================================
# run simulation for the spectrum
#==============================================================================
core.scatter(sim_spectrum, verbose=0)
#%%

## spectrum
field_kwargs = tools.get_possible_field_params_spectra(sim_spectrum)[0]
wl, spec_ext0 = tools.calculate_spectrum(sim_spectrum, field_kwargs, linear.extinct)
asca0 = spec_ext0.T[1]

field_kwargs = tools.get_possible_field_params_spectra(sim_spectrum)[1]
wl, spec_ext90 = tools.calculate_spectrum(sim_spectrum, field_kwargs, linear.extinct)
asca90 = spec_ext90.T[1]

geom_cs = tools.get_geometric_cross_section(sim_spectrum)



#%%
## --- plot
plt.figure(figsize=(10,5))

## --- spectra
plt.subplot2grid((1,5), (0,0), colspan=3)
plt.title("scattering spectrum")
plt.plot(wl, asca0/geom_cs, label="0deg")
plt.plot(wl, asca90/geom_cs, label="90deg")

plt.legend(loc='best', fontsize=10)
plt.xlabel("wavelength (nm)")
plt.ylabel("Q_scat")


## --- structure
plt.subplot2grid((1,5), (0,3), colspan=2, aspect="equal")
plt.title('structure geometry')
visu.structure(sim_spectrum, show=False)
    
plt.show()





#%%
#tools.save_simulation(sim_spectrum, "simulation_mo_gold_cross_f1_{:.2f}_f2_{:.2f}_spec.pcl".format( 
#                            pareto[testidx][0], pareto[testidx][1] ))

print np.round(pareto[idx_individual],2)


==> anc/examples/03_evolutionary_optimization/readme.txt <==
Because the optimization runtime can be rather long (several minutes to 10th of minutes),  
the evolutionary optimization examples are split in two parts: 

(1) The script to run the actual optimization 

(2) A script to analyze the optimization result (suffix "b" in numbering)



==> anc/fortranBase/makefile <==
# Start of the makefile
# Defining variables
OBJDIR=obj

objects = $(addprefix $(OBJDIR)/, \
	precision.o \
	propagator_generalized.o \
	propagator_elec_elec_123.o \
	propagator_elec_mag_freespace.o \
	routines_decayrate.o \
	routines_incidentfields.o \
	routines_linear.o \
	routines_other.o)


	
### PRECISION
PRECISION=precision_single.f90
# PRECISION=precision_double.f90




### GFORTRAN
f90comp = gfortran
SWITCH = -O3 -mcmodel=medium -fopenmp -fPIC -fbounds-check -finit-real=snan
F2PYFLAGS=--fcompiler=gnu95 --f90flags="-O3 -mcmodel=medium -fopenmp -fbounds-check" --opt="-O3" -lgomp -DF2PY_REPORT_ON_ARRAY_COPY=1

### IFORT
# f90comp = ifort
# SWITCH = -xAVX -openmp -O3 -mcmodel=medium -xhost -fp-model fast -fPIC
# F2PYFLAGS=--fcompiler=intelem --f90flags='-openmp -O3 -mcmodel=medium -xhost -fp-model fast' -liomp5 --opt='-fast' -DF2PY_REPORT_ON_ARRAY_COPY=1



### F2PY - Python module building
f2pycomp = f2py

F2PYFILE=propagator_generalized
MODULE=pyGDMfor
FORTFILE=$(F2PYFILE).f90
PYF=$(F2PYFILE).pyf
# PYFMAN=pyGDM_manual_single.pyf
# PYFMAN=pyGDM_manual_double.pyf




##all: gf manconf
##	cp $(MODULE).so ../pyGDM2/

all: gf pyf module
	cp $(MODULE).so ../pyGDM2/


# Main compilation
gf: $(objects)
	$(f90comp)  $(SWITCH) -c $(objects)

## Precision Definition
$(OBJDIR)/precision.o: $(PRECISION)
	$(f90comp) -c $(SWITCH) $(PRECISION) -o $@


## Main Python-Interface Routines
$(OBJDIR)/propagator_generalized.o: propagator_generalized.f90
	$(f90comp) -c $(SWITCH) propagator_generalized.f90 -o $@
$(OBJDIR)/propagator_elec_elec_123.o: propagator_elec_elec_123.f90
	$(f90comp) -c $(SWITCH) propagator_elec_elec_123.f90 -o $@
$(OBJDIR)/propagator_elec_mag_freespace.o: propagator_elec_mag_freespace.f90
	$(f90comp) -c $(SWITCH) propagator_elec_mag_freespace.f90 -o $@


## Routines
$(OBJDIR)/routines_decayrate.o: routines_decayrate.f90
	$(f90comp) -c $(SWITCH) routines_decayrate.f90 -o $@
$(OBJDIR)/routines_incidentfields.o: routines_incidentfields.f90
	$(f90comp) -c $(SWITCH) routines_incidentfields.f90 -o $@
$(OBJDIR)/routines_linear.o: routines_linear.f90
	$(f90comp) -c $(SWITCH) routines_linear.f90 -o $@
$(OBJDIR)/routines_other.o: routines_other.f90
	$(f90comp) -c $(SWITCH) routines_other.f90 -o $@









pyf: $(FORTFILE)
	f2py -m $(MODULE) -h $(PYF)  \
		--overwrite-signature \
		*.f*


module: $(objects)
	f2py -c $(PYF) $(objects) \
	        ${F2PYFLAGS}

manconf: $(objects)
	f2py -c $(PYFMAN) $(objects) \
	        ${F2PYFLAGS}
	cp $(MODULE).so ../pyGDM2/






# Cleaning everything
clean:
	rm $(objects)
	rm $(MODULE).so
# End of the makefile


==> anc/fortranBase/obj/_empty <==
 


==> anc/fortranBase/precision_double.i90 <==
    MODULE PYGDMPRECISION
! Define precision of variables
!if you want to run in single-precision set  DP=KIND(0.E0)
!       INTEGER,PARAMETER :: DP=KIND(0.E0)

!if you want to run in double-precision set  DP=KIND(0.D0)
      INTEGER,PARAMETER :: DP=KIND(0.D0)

    END MODULE PYGDMPRECISION

==> anc/fortranBase/precision_single.f90 <==
    MODULE PYGDMPRECISION
! Define precision of variables
!if you want to run in single-precision set  DP=KIND(0.E0)
      INTEGER,PARAMETER :: DP=KIND(0.E0)

!if you want to run in double-precision set  DP=KIND(0.D0)
!       INTEGER,PARAMETER :: DP=KIND(0.D0)

    END MODULE PYGDMPRECISION

==> anc/fortranBase/propagator_elec_elec_123.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!
!C*****Christian GIRARD, 14 Fevrier 1995****************************
!C*****Modified 9 April 1997 ***************************************
!
!   Free-space propagator (T1, T2, T3)
!
!C*************************************************************
     SUBROUTINE PROPA0(AK0,XC,YC,ZC,TXX1,TYY1,TZZ1, &
         & TXY1,TXZ1,TYZ1,TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2, &
         & cn2)
     
     USE PYGDMPRECISION, ONLY : dp
     IMPLICIT real(dp) (A-Z)
     
     
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      real(dp), parameter :: PI=3.141592654_dp
     
      real(dp) :: AK0
      real(dp) :: XC,YC,ZC
      real(dp) :: TXX1,TYY1,TZZ1
      real(dp) :: TXY1,TXZ1,TYZ1
      real(dp) :: TXX2,TYY2,TZZ2
      real(dp) :: TXY2,TXZ2,TYZ2
      real(dp) :: T1XX,T1XY,T1XZ,T1YY,T1YZ,T1ZZ
      real(dp) :: T2XX,T2XY,T2XZ,T2YY,T2YZ,T2ZZ
      real(dp) :: T3XX,T3XY,T3XZ,T3YY,T3YZ,T3ZZ   
      complex(dp) :: cn2
      complex(dp) :: ceps2,CAK22,CK0
      real(dp) :: RMO
      complex(dp) :: CFEXP,CTXX,CTXY,CTXZ,CTYY,CTYZ,CTZZ
      
         
      
!C*****************************************************************
!C******CONSTRUCTION DES PROPAGATEURS RETARDES  ****************
!C*****************************************************************
      T1XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3XX=-(YC*YC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XY=XC*YC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XZ=XC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3YY=-(XC*XC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3YZ=YC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      T1ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3ZZ=-(XC*XC+YC*YC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
 
     
      ceps2=cn2*cn2
      CAK22=AK0*AK0*ceps2
      CK0=-CIM*AK0*cn2
      RMO=SQRT(XC**2+YC**2+ZC**2)
      CFEXP=EXP(CIM*AK0*cn2*RMO)
      CTXX=CFEXP*(T1XX+CK0*T2XX-CAK22*T3XX)/ceps2
      CTYY=CFEXP*(T1YY+CK0*T2YY-CAK22*T3YY)/ceps2
      CTZZ=CFEXP*(T1ZZ+CK0*T2ZZ-CAK22*T3ZZ)/ceps2
      CTXY=CFEXP*(T1XY+CK0*T2XY-CAK22*T3XY)/ceps2
      CTXZ=CFEXP*(T1XZ+CK0*T2XZ-CAK22*T3XZ)/ceps2
      CTYZ=CFEXP*(T1YZ+CK0*T2YZ-CAK22*T3YZ)/ceps2
      TXX1=REAL(CTXX)
      TYY1=REAL(CTYY)
      TZZ1=REAL(CTZZ)
      TXY1=REAL(CTXY)
      TXZ1=REAL(CTXZ)
      TYZ1=REAL(CTYZ)
      TXX2=AIMAG(CTXX)
      TYY2=AIMAG(CTYY)
      TZZ2=AIMAG(CTZZ)
      TXY2=AIMAG(CTXY)
      TXZ2=AIMAG(CTXZ)
      TYZ2=AIMAG(CTYZ)
      END













!C*************************************************************
!C*****Ch Girard, 15 February 1996 ****************************
!C*************************************************************
!
!   Non-retarded surface propagator
!
!C*************************************************************
      SUBROUTINE PROPAS(X,Y,Z,SXX,SYY,SZZ,SXY,SXZ,SYZ,D,&
     &cn1,cn2,cn3)
     
     USE PYGDMPRECISION, ONLY : dp
     IMPLICIT real(dp) (A-Z)
     
     
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      complex(dp) :: cn1,cn2,cn3      
     complex(dp) :: ceps1,ceps2,ceps3
     complex(dp) :: cdelta12,cdelta23
     complex(dp) :: SXX12,SYY12,SZZ12,SXY12,SXZ12,SYZ12
     complex(dp) :: SXX23,SYY23,SZZ23,SXY23,SXZ23,SYZ23
     complex(dp) :: SXX,SYY,SZZ,SXY,SXZ,SYZ
!************* Optical indexes ********************************
!*
!************* Real case **************************************
     
      ceps1=cn1**2
      ceps2=cn2**2
      ceps3=cn3**2
      cdelta12=(ceps1-ceps2)/(ceps1+ceps2)
      cdelta23=(ceps3-ceps2)/(ceps3+ceps2)
!       write (*,*) ceps1, cdelta12,cdelta23
!*
!************* Interface: (1,2) *******************************
      SXX12=cdelta12*(Z*Z+Y*Y-2_dp*X*X)/(X*X+Y*Y+Z*Z)**2.5
!C*************************************
      SYY12=cdelta12*(Z*Z+X*X-2_dp*Y*Y)/(X*X+Y*Y+Z*Z)**2.5
!C*************************************
      SZZ12=cdelta12*(2_dp*Z*Z-X*X-Y*Y)/(X*X+Y*Y+Z*Z)**2.5
!C**************************************
      SXY12=cdelta12*(-3_dp*X*Y)/(X*X+Y*Y+Z*Z)**2.5
!C***************************************
      SXZ12=cdelta12*(3_dp*X*Z)/(X*X+Y*Y+Z*Z)**2.5
!C***************************************
      SYZ12=cdelta12*(3_dp*Y*Z)/(X*X+Y*Y+Z*Z)**2.5
!**************************************************************
!*
!************* Interface: (2,3) *******************************
      GZ=Z-2._dp*D
      SXX23=cdelta23*(GZ*GZ+Y*Y-2_dp*X*X)/(X*X+Y*Y+GZ*GZ)**2.5
!C*************************************
      SYY23=cdelta23*(GZ*GZ+X*X-2_dp*Y*Y)/(X*X+Y*Y+GZ*GZ)**2.5
!C*************************************
      SZZ23=cdelta23*(2_dp*GZ*GZ-X*X-Y*Y)/(X*X+Y*Y+GZ*GZ)**2.5
!C**************************************
      SXY23=cdelta23*(-3_dp*X*Y)/(X*X+Y*Y+GZ*GZ)**2.5
!C***************************************
      SXZ23=cdelta23*(3_dp*X*GZ)/(X*X+Y*Y+GZ*GZ)**2.5
!C***************************************
      SYZ23=cdelta23*(3_dp*Y*GZ)/(X*X+Y*Y+GZ*GZ)**2.5
!*
!**************************************************************
      SXX=SXX12+SXX23
      SYY=SYY12+SYY23
      SZZ=SZZ12+SZZ23
      SXY=SXY12+SXY23
      SXZ=SXZ12+SXZ23
      SYZ=SYZ12+SYZ23
      END 
 
  
 













!C******************************************************************
!C****************** propagator_123.f ******************************
!C******************************************************************
!C****************** Author: Ch. Girard ****************************
!C****************** Date: 9 April 1997 ****************************
!C****************** Based on the retarded image theory ************
!C******************************************************************
      SUBROUTINE PROPAGATOR123(alambda,X1,Y1,Z1,X2,Y2,Z2,d,&
     &TXX1,TYY1,TZZ1,&
     &TXY1,TXZ1,TYZ1,TYX1,TZX1,TZY1,&
     &TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,TYX2,TZX2,TZY2,&
     &cn1,cn2,cn3)
     
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      complex(dp), parameter :: c0=(0._dp,0._dp)
      complex(dp), parameter :: cun=(1._dp,0._dp)
      complex(dp), parameter :: cim=(0._dp,1._dp)
      real(dp), parameter :: Pi=3.141592654_dp
      
      
      complex(dp) :: cn1,cn2,cn3
      complex(dp) :: ceps1,ceps2,ceps3
      real(dp) :: alambda,ak0
      complex(dp) :: cak1,cak2,cak3,CAK12,CAK22,CAK32
      real(dp) :: X1,Y1,Z1,X2,Y2,Z2,d,ZD,GZ
      real(dp) :: TXX1,TYY1,TZZ1
      real(dp) :: TXY1,TXZ1,TYZ1,TYX1,TZX1,TZY1
      real(dp) :: TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,TYX2,TZX2,TZY2
      complex(dp) :: cscreen12,cscreen23
      complex(dp) :: cdelta12,cdelta23
      real(dp) :: XC,YC,ZC
      real(dp) :: T1XX,T1XY,T1XZ,T1YY,T1YZ,T1ZZ
      real(dp) :: T2XX,T2XY,T2XZ,T2YY,T2YZ,T2ZZ
      real(dp) :: T3XX,T3XY,T3XZ,T3YY,T3YZ,T3ZZ
      real(dp) :: RMO
      complex(dp) :: CFEXP
      complex(dp) :: CTXX,CTXY,CTXZ,CTYX,CTYY,CTYZ,CTZX,CTZY,CTZZ
      complex(dp) :: SXX12,SXY12,SXZ12,SYX12,SYY12,SYZ12,SZX12,SZY12,SZZ12
      complex(dp) :: SXX23,SXY23,SXZ23,SYX23,SYY23,SYZ23,SZX23,SZY23,SZZ23
      real(dp) :: X,Y,Z
      
      
      
      
     
!*
!************* Optical indexes ********************************
    
      ceps1=cn1*cn1
      ceps2=cn2*cn2
      ceps3=cn3*cn3
      cscreen12=2._dp/(ceps1+ceps2)
      cscreen23=2._dp/(ceps2+ceps3)
      cdelta12=(ceps1-ceps2)/(ceps1+ceps2)
      cdelta23=(ceps3-ceps2)/(ceps3+ceps2)
!************* Wave vectors ***********************************
      ak0=2._dp*Pi/alambda
      cak1=cn1*ak0
      cak2=cn2*ak0
      cak3=cn3*ak0
!*
!*
!***************** Computation of the propagator ***************
!****************** in each medium *****************************
!*
!****************** First slab (1) ** Z2 < 0 *******************
      if (Z2.lt.0.) then
      XC=X2-X1
      YC=Y2-Y1
      ZC=Z2-Z1
      T1XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3XX=-(YC*YC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XY=XC*YC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XZ=XC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3YY=-(XC*XC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3YZ=YC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      T1ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3ZZ=-(XC*XC+YC*YC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      CAK12=cak1**2
      RMO=SQRT(XC**2+YC**2+ZC**2)
      CFEXP=EXP(CIM*cak1*RMO)
      CTXX=CFEXP*(T1XX-CIM*cak1*T2XX-CAK12*T3XX)*cscreen12
      CTYY=CFEXP*(T1YY-CIM*cak1*T2YY-CAK12*T3YY)*cscreen12
      CTZZ=CFEXP*(T1ZZ-CIM*cak1*T2ZZ-CAK12*T3ZZ)*cscreen12
      CTXY=CFEXP*(T1XY-CIM*cak1*T2XY-CAK12*T3XY)*cscreen12
      CTXZ=CFEXP*(T1XZ-CIM*cak1*T2XZ-CAK12*T3XZ)*cscreen12
      CTYZ=CFEXP*(T1YZ-CIM*cak1*T2YZ-CAK12*T3YZ)*cscreen12
      CTYX=CTXY
      CTZX=CTXZ
      CTZY=CTYZ
      TXX1=REAL(CTXX)
      TYY1=REAL(CTYY)
      TZZ1=REAL(CTZZ)
      TXY1=REAL(CTXY)
      TXZ1=REAL(CTXZ)
      TYZ1=REAL(CTYZ)
      TYX1=REAL(CTYX)
      TZX1=REAL(CTZX)
      TZY1=REAL(CTZY)
      TXX2=AIMAG(CTXX)
      TYY2=AIMAG(CTYY)
      TZZ2=AIMAG(CTZZ)
      TXY2=AIMAG(CTXY)
      TXZ2=AIMAG(CTXZ)
      TYZ2=AIMAG(CTYZ)
      TYX2=AIMAG(CTYX)
      TZX2=AIMAG(CTZX)
      TZY2=AIMAG(CTZY)
      ELSE
      if (Z2.ge.0.and.Z2.le.d) then
      XC=X2-X1
      YC=Y2-Y1
      ZC=Z2-Z1
      ZD=Z2+Z1
      GZ=ZD-2._dp*d
!C--------------- Free space propagator -----------------------------
!*
      T1XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3XX=-(YC*YC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XY=XC*YC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XZ=XC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3YY=-(XC*XC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3YZ=YC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      T1ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3ZZ=-(XC*XC+YC*YC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      CAK22=cak2**2
      RMO=SQRT(XC**2+YC**2+ZC**2)
      CFEXP=EXP(CIM*cak2*RMO)
      CTXX=CFEXP*(T1XX-CIM*cak2*T2XX-CAK22*T3XX)/ceps2
      CTYY=CFEXP*(T1YY-CIM*cak2*T2YY-CAK22*T3YY)/ceps2
      CTZZ=CFEXP*(T1ZZ-CIM*cak2*T2ZZ-CAK22*T3ZZ)/ceps2
      CTXY=CFEXP*(T1XY-CIM*cak2*T2XY-CAK22*T3XY)/ceps2
      CTXZ=CFEXP*(T1XZ-CIM*cak2*T2XZ-CAK22*T3XZ)/ceps2
      CTYZ=CFEXP*(T1YZ-CIM*cak2*T2YZ-CAK22*T3YZ)/ceps2
      CTYX=CTXY
      CTZX=CTXZ
      CTZY=CTYZ     
!C-------------------- Surface propagator (1,2) --------------------
      Z=ZD
      X=XC
      Y=YC
      SXX12=cdelta12*(Z*Z+Y*Y-2_dp*X*X)/(X*X+Y*Y+Z*Z)**2.5
      SYY12=cdelta12*(Z*Z+X*X-2_dp*Y*Y)/(X*X+Y*Y+Z*Z)**2.5
      SZZ12=cdelta12*(2_dp*Z*Z-X*X-Y*Y)/(X*X+Y*Y+Z*Z)**2.5
      SXY12=cdelta12*(-3_dp*X*Y)/(X*X+Y*Y+Z*Z)**2.5
      SXZ12=cdelta12*(3_dp*X*Z)/(X*X+Y*Y+Z*Z)**2.5
      SYZ12=cdelta12*(3_dp*Y*Z)/(X*X+Y*Y+Z*Z)**2.5
      SYX12=SXY12
      SZX12=-SXZ12
      SZY12=-SYZ12
!*******************************************************************
!*
!C-------------------- Surface propagator (2,3) --------------------
      Z=GZ
      SXX23=cdelta23*(Z*Z+Y*Y-2_dp*X*X)/(X*X+Y*Y+Z*Z)**2.5
      SYY23=cdelta23*(Z*Z+X*X-2_dp*Y*Y)/(X*X+Y*Y+Z*Z)**2.5
      SZZ23=cdelta23*(2_dp*Z*Z-X*X-Y*Y)/(X*X+Y*Y+Z*Z)**2.5
      SXY23=cdelta23*(-3_dp*X*Y)/(X*X+Y*Y+Z*Z)**2.5
      SXZ23=cdelta23*(3_dp*X*Z)/(X*X+Y*Y+Z*Z)**2.5
      SYZ23=cdelta23*(3_dp*Y*Z)/(X*X+Y*Y+Z*Z)**2.5
      SYX23=SXY23
      SZX23=-SXZ23
      SZY23=-SYZ23
!*******************************************************************

      TXX1=REAL(CTXX+SXX12+SXX23)
      TYY1=REAL(CTYY+SYY12+SYY23)
      TZZ1=REAL(CTZZ+SZZ12+SZZ23)
      TXY1=REAL(CTXY+SXY12+SXY23)
      TXZ1=REAL(CTXZ+SXZ12+SXZ23)
      TYZ1=REAL(CTYZ+SYZ12+SYZ23)
      TYX1=REAL(CTYX+SYX12+SYX23)
      TZX1=REAL(CTZX+SZX12+SZX23)
      TZY1=REAL(CTZY+SZY12+SZY23)
      TXX2=AIMAG(CTXX+SXX12+SXX23)
      TYY2=AIMAG(CTYY+SYY12+SYY23)
      TZZ2=AIMAG(CTZZ+SZZ12+SZZ23)
      TXY2=AIMAG(CTXY+SXY12+SXY23)
      TXZ2=AIMAG(CTXZ+SXZ12+SXZ23)
      TYZ2=AIMAG(CTYZ+SYZ12+SYZ23)
      TYX2=AIMAG(CTYX+SYX12+SYX23)
      TZX2=AIMAG(CTZX+SZX12+SZX23)
      TZY2=AIMAG(CTZY+SZY12+SZY23)
      ELSE
      XC=X2-X1
      YC=Y2-Y1
      ZC=Z2-Z1
      ZD=Z2+Z1
      T1XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XX=(2_dp*XC*XC-YC*YC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3XX=-(YC*YC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XY=3_dp*XC*YC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XY=XC*YC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2XZ=3_dp*XC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3XZ=XC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YY=(2_dp*YC*YC-XC*XC-ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3YY=-(XC*XC+ZC*ZC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C-------------------------------------------------------------------
      T1YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2YZ=3_dp*YC*ZC/(XC*XC+YC*YC+ZC*ZC)**2
      T3YZ=YC*ZC/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      T1ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2.5
      T2ZZ=(2_dp*ZC*ZC-XC*XC-YC*YC)/(XC*XC+YC*YC+ZC*ZC)**2
      T3ZZ=-(XC*XC+YC*YC)/(XC*XC+YC*YC+ZC*ZC)**1.5
!C------------------------------------------------------------------
      CAK32=cak3**2
      RMO=SQRT(XC**2+YC**2+ZC**2)
      CFEXP=EXP(CIM*cak3*RMO)
      CTXX=CFEXP*(T1XX-CIM*cak3*T2XX-CAK32*T3XX)*cscreen23
      CTYY=CFEXP*(T1YY-CIM*cak3*T2YY-CAK32*T3YY)*cscreen23
      CTZZ=CFEXP*(T1ZZ-CIM*cak3*T2ZZ-CAK32*T3ZZ)*cscreen23
      CTXY=CFEXP*(T1XY-CIM*cak3*T2XY-CAK32*T3XY)*cscreen23
      CTXZ=CFEXP*(T1XZ-CIM*cak3*T2XZ-CAK32*T3XZ)*cscreen23
      CTYZ=CFEXP*(T1YZ-CIM*cak3*T2YZ-CAK32*T3YZ)*cscreen23
      CTYX=CTXY
      CTZX=CTXZ
      CTZY=CTYZ
      TXX1=REAL(CTXX)
      TYY1=REAL(CTYY)
      TZZ1=REAL(CTZZ)
      TXY1=REAL(CTXY)
      TXZ1=REAL(CTXZ)
      TYZ1=REAL(CTYZ)
      TYX1=REAL(CTYX)
      TZX1=REAL(CTZX)
      TZY1=REAL(CTZY)
      TXX2=AIMAG(CTXX)
      TYY2=AIMAG(CTYY)
      TZZ2=AIMAG(CTZZ)
      TXY2=AIMAG(CTXY)
      TXZ2=AIMAG(CTXZ)
      TYZ2=AIMAG(CTYZ)
      TYX2=AIMAG(CTYX)
      TZX2=AIMAG(CTZX)
      TZY2=AIMAG(CTZY)
      ENDIF
      ENDIF
      END


==> anc/fortranBase/propagator_elec_mag_freespace.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!!*********************************************************************
! Author: Christian Girard 
! CEMES/CNRS 
!
! Date: January 1997
!
! ***********
! Modified 2016 by P.R. Wiecha
! CEMES/CNRS
!   - variable precision
!
!*********************************************************************


!C*****Christian GIRARD, 24 Janvier 1997***************************
      SUBROUTINE ELECMAG0(AK0,XC,YC,ZC,EBXY1,EBXZ1,EBYZ1, &
                                               & EBXY2,EBXZ2,EBYZ2)
     
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      complex(dp), parameter :: c0=(0._dp,0._dp)
      complex(dp), parameter :: cun=(1._dp,0._dp)
      complex(dp), parameter :: cim=(0._dp,1._dp)
      real(dp), parameter :: Pi=3.141592654_dp
      
      
      real(dp) :: AK0,AK02
      real(dp) :: XC,YC,ZC
      real(dp) :: EBXY1,EBXZ1,EBYZ1
      real(dp) :: EBXY2,EBXZ2,EBYZ2
      complex(dp) :: CK0
      real(dp) :: T2XY,T2YZ,T2XZ
      real(dp) :: T3XY,T3YZ,T3XZ
      real(dp) :: RMO
      complex(dp) :: CFEXP
      complex(dp) :: CTXY,CTYZ,CTXZ
      
      
      AK02=AK0**2
      CK0=CIM*AK0
!C*****************************************************************
!C******CONSTRUCTION DES PROPAGATEURS RETARDES  *******************
!C*****************************************************************
      RMO=(XC*XC+YC*YC+ZC*ZC)
!C-----------------------------------------------------------------
      T2XY=-ZC/RMO
      T3XY=-ZC/RMO**1.5
!C-----------------------------------------------------------------
      T2XZ=YC/RMO
      T3XZ=YC/RMO**1.5
!C-----------------------------------------------------------------
      T2YZ=-XC/RMO
      T3YZ=-XC/RMO**1.5
!C-----------------------------------------------------------------
      CFEXP=EXP(CIM*AK0*SQRT(RMO))
      
      CTXY=CFEXP*(CK0*T3XY+AK02*T2XY)
      CTXZ=CFEXP*(CK0*T3XZ+AK02*T2XZ)
      CTYZ=CFEXP*(CK0*T3YZ+AK02*T2YZ)
      
      EBXY1=REAL(CTXY)
      EBXZ1=REAL(CTXZ)
      EBYZ1=REAL(CTYZ)
      EBXY2=AIMAG(CTXY)
      EBXZ2=AIMAG(CTXZ)
      EBYZ2=AIMAG(CTYZ)
      END





!! --- helper-routine to get full S^EB tensor (complex)
!! --- input parameters follow the convention: S^EB (R_OBS, R_C)
SUBROUTINE ELECMAG0_FULL(AK0,XC,YC,ZC, XOBS,YOBS,ZOBS, &
              & CEBXX, CEBXY, CEBXZ, &
              & CEBYX, CEBYY, CEBYZ, &
              & CEBZX, CEBZY, CEBZZ, &
              & cn1,cn2,cn3)
     
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      complex(dp), parameter :: c0=(0._dp,0._dp)
      complex(dp), parameter :: cun=(1._dp,0._dp)
      complex(dp), parameter :: cim=(0._dp,1._dp)
      real(dp), parameter :: Pi=3.141592654_dp
      
      
      real(dp), intent(in) :: AK0
      real(dp), intent(in) :: XC,YC,ZC
      real(dp), intent(in) :: XOBS,YOBS,ZOBS
      real(dp) :: XDDD,YDDD,ZDDD
      
      real(dp) :: EBXY1,EBXZ1,EBYZ1
      real(dp) :: EBXY2,EBXZ2,EBYZ2
!       real(dp) :: EBXX1,EBXY1,EBXZ1
!       real(dp) :: EBYX1,EBYY1,EBYZ1
!       real(dp) :: EBZX1,EBZY1,EBZZ1
!       real(dp) :: EBXX2,EBXY2,EBXZ2
!       real(dp) :: EBYX2,EBYY2,EBYZ2
!       real(dp) :: EBZX2,EBZY2,EBZZ2
      
      complex(dp), intent(in) :: cn1,cn2,cn3
      
!       complex(dp) :: CTXY,CTYZ,CTXZ
      
      complex(dp), intent(out) :: CEBXX, CEBYY, CEBZZ
      complex(dp), intent(out) :: CEBXY, CEBYX, CEBXZ
      complex(dp), intent(out) :: CEBZX, CEBYZ, CEBZY
      
      if ( (cn1.ne.cn2).or.(cn1.ne.cn3) ) then
       write (*,*) "Error. Only defined for homogeneous media! please use according refractive-indices."
      end if
      
      XDDD = XOBS - XC
      YDDD = YOBS - YC
      ZDDD = ZOBS - ZC
      
        CALL ELECMAG0(AK0,XDDD,YDDD,ZDDD,&
            & EBXY1,EBXZ1,EBYZ1,&
            & EBXY2,EBXZ2,EBYZ2)
        CEBXX=C0
        CEBYY=C0
        CEBZZ=C0
        CEBXY=EBXY1*CUN+EBXY2*CIM
        CEBYX=-CEBXY
        CEBXZ=EBXZ1*CUN+EBXZ2*CIM
        CEBZX=-CEBXZ
        CEBYZ=EBYZ1*CUN+EBYZ2*CIM
        CEBZY=-CEBYZ
      END 
        
        
        

!! --- helper-routine to get full S^EB tensor (complex)
!! --- input parameters follow the convention: S^BB (R_OBS, R_C)
SUBROUTINE MAGMAG0_FULL(AK0, XOBS,YOBS,ZOBS, XC,YC,ZC, &
              & CBBXX, CBBXY, CBBXZ, &
              & CBBYX, CBBYY, CBBYZ, &
              & CBBZX, CBBZY, CBBZZ, &
              & cn1,cn2,cn3)
     
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      complex(dp), parameter :: c0=(0._dp,0._dp)
      complex(dp), parameter :: cun=(1._dp,0._dp)
      complex(dp), parameter :: cim=(0._dp,1._dp)
      real(dp), parameter :: Pi=3.141592654_dp
      
      
      real(dp), intent(in) :: AK0
      real(dp), intent(in) :: XC,YC,ZC
       real(dp), intent(in) :: XOBS,YOBS,ZOBS
      real(dp) :: ALAMBDA, SPACING
      
      real(dp) :: TXX1,TYY1,TZZ1,TXY1,TXZ1,TYZ1,TYX1,TZX1,TZY1
      real(dp) :: TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,TYX2,TZX2,TZY2
      
      complex(dp), intent(in) :: cn1,cn2,cn3
      
!       complex(dp) :: CTXY,CTYZ,CTXZ
      
      complex(dp), intent(out) :: CBBXX, CBBYY, CBBZZ
      complex(dp), intent(out) :: CBBXY, CBBYX, CBBXZ
      complex(dp), intent(out) :: CBBZX, CBBYZ, CBBZY
      
      ALAMBDA = 2._dp*Pi/AK0
      SPACING = 5000
      
      
      if ( (cn1.ne.cn2).or.(cn1.ne.cn3) ) then
       write (*,*) "Error. Only defined for homogeneous media! please use according refractive-indices."
      end if
      
        CALL PROPAGATOR123(ALAMBDA,&
                & XOBS,YOBS,ZOBS,XC,YC,ZC, SPACING,&
                & TXX1,TYY1,TZZ1,TXY1,TXZ1,TYZ1,TYX1,TZX1,TZY1,&
                & TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,TYX2,TZX2,TZY2,&
                & cn1,cn2,cn3)
        
        CBBXX=TXX1*CUN+TXX2*CIM
        CBBYY=TYY1*CUN+TYY2*CIM
        CBBZZ=TZZ1*CUN+TZZ2*CIM
        CBBXY=TXY1*CUN+TXY2*CIM
        CBBXZ=TXZ1*CUN+TXZ2*CIM
        CBBYZ=TYZ1*CUN+TYZ2*CIM
        CBBYX=TYX1*CUN+TYX2*CIM
        CBBZX=TZX1*CUN+TZX2*CIM
        CBBZY=TZY1*CUN+TZY2*CIM
      END 
!!    -----------------------------------------------------------------------





==> anc/fortranBase/propagator_generalized.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!
!*********************************************************************
! Original Author: Christian Girard 
! CEMES/CNRS 
!
! Date: 24 January 1996 
! Modified: April 1997 
! Including the renormalisation terms
!
! ***********
! Modified 2010-2012 by A. Arbouet, R. Marty
! CEMES/CNRS
!   - openMP parallelization of matrix setup, Dyson sequence
!
! ***********
! Modified 2014-2016 by P.R. Wiecha
! CEMES/CNRS
!   - separated matrix setup / Dyson sequence
!
!*********************************************************************




!*********************************************************************
!--------------------------------------------------------------------*
!         Implements the the side-by-side matrix "S" containing      *
!         the coupled free-space and surface propagators             *
!         for the system (XM,YM,ZM).                                 *
!         The inverse of this matrix is the generalized propagator K *
!         with the property: K*E0 = E                                *
!--------------------------------------------------------------------*
!*********************************************************************
      SUBROUTINE SETUPMATRIX(ALAMBDA,SPACE, &
	          & XM,YM,ZM,  &
	          & CAP, &
	          & cn1,cn2,cn3, &
	          & CNORM, TIMESALPHA, &
	          & NMAX, &
	          & CAM0)
! 	          NTHREADS, &
      
      !f2py threadsafe
      !$ use OMP_LIB
      USE OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      
!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
     
     
      integer :: I,J,II,JJ
      integer, intent(in) :: NMAX 
      integer, intent(in) :: TIMESALPHA
!       integer, intent(in) :: NTHREADS
      complex(dp),   intent(in) :: cn1,cn2,cn3
      real(dp), intent(in) :: ALAMBDA
      real(dp), intent(in) :: SPACE
      real(dp), intent(in) :: XM(NMAX),YM(NMAX),ZM(NMAX)
      complex(dp), intent(in) :: CAP(NMAX)  ! complex polarizabilities of each meshpoint
      complex(dp), intent(in) :: CNORM  ! mesh-type dependent normalization factor
      
      
      complex(dp), intent(out) :: CAM0(3*NMAX,3*NMAX)
     
     
     
!**********************************************************************
!*      DECLARATION
!**********************************************************************
!       integer :: NTHREADSUSE
      real(dp) :: AK00
      real(dp) :: XI,YI,ZI,XJ,YJ,ZJ,ZS,XD,YD,ZD
      complex(dp) :: CHXX,CHXY,CHXZ,CHYX,CHYY,CHYZ,CHZX,CHZY,CHZZ
      complex(dp) :: SXX,SXY,SXZ,SYY,SYZ,SZZ
      complex(dp) :: CTXX,CTXY,CTXZ,CTYY,CTYZ,CTZZ
      complex(dp) :: CSXX,CSXY,CSXZ,CSYY,CSYZ,CSZZ
      real(dp) :: TXX,TXY,TXZ,TYY,TYZ,TZZ
      real(dp) :: TXX2,TXY2,TXZ2,TYY2,TYZ2,TZZ2
      
      complex(dp) :: CAXX(NMAX), CAYY(NMAX), CAZY(NMAX)
      complex(dp) :: CAZZ(NMAX), CAXY(NMAX), CAXZ(NMAX)
      complex(dp) :: CAYX(NMAX), CAYZ(NMAX), CAZX(NMAX)
     
      
      
      
      
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
 
!*********************************************************************
!*          INITIALIZATION
!*********************************************************************
      AK00=2._dp*Pi/ALAMBDA
     
      if (TIMESALPHA==1) then
!-----(1) Definition of the anisotropic polarizability of each -------
!---------------------discretized  cell ------------------------------
        DO J=1,NMAX
            CAXX(J)=CAP(J)
            CAYY(J)=CAP(J)
            CAZZ(J)=CAP(J)
            CAXY(J)=C0
            CAYX(J)=C0
            CAXZ(J)=C0
            CAZX(J)=C0
            CAZY(J)=C0
            CAYZ(J)=C0
        ENDDO
     else
     !! if demanded, don't multiply by polarizability (for python-treated inversion)
     !! --> use unitary tensor for polarizability
        DO J=1,NMAX
            CAXX(J)=CUN
            CAYY(J)=CUN
            CAZZ(J)=CUN
            CAXY(J)=C0
            CAYX(J)=C0
            CAXZ(J)=C0
            CAZX(J)=C0
            CAZY(J)=C0
            CAYZ(J)=C0
        ENDDO
     endif


!---------Initialization of the matrix composed with ----------------
!-------------------site-to-site propagators-------------------------
!--------------------------AM0(I,J)----------------------------------
!$OMP PARALLEL DEFAULT(SHARED) &
!$OMP& FIRSTPRIVATE(XJ,YJ,ZJ,JJ, XI,YI,ZI,II, XD,YD,ZD,ZS, &
!$OMP&              SXX,SYY,SZZ,SXY,SXZ,SYZ,  &
!$OMP&              CHXX,CHYY,CHZZ,CHXY,CHYX,CHYZ,CHZY,CHXZ,CHZX, &
!$OMP&              TXX,TYY,TZZ,TXY,TXZ,TYZ,TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2, &
!$OMP&              CTXX,CTYY,CTZZ,CTXY,CTXZ,CTYZ, &
!$OMP&              CSXX,CSYY,CSZZ,CSXY,CSXZ,CSYZ &
!$OMP&              )

!$OMP DO
      DO J=1,NMAX
        
        XJ=XM(J)
        YJ=YM(J)
        ZJ=ZM(J)
        JJ=3*(J-1)

        DO I=1,NMAX
            XI=XM(I)
            YI=YM(I)
            ZI=ZM(I)
            II=3*(I-1)

            IF(I.EQ.J)THEN
                ! --- "self"-term
                XD=0._dp
                YD=0._dp
                ZS=ZI+ZJ
                
                !! --- Surface propagator
                CALL PROPAS(XD,YD,ZS,SXX,SYY,SZZ,SXY,SXZ,SYZ,SPACE, &
                          & cn1,cn2,cn3) 
                
                !! Setup matrix G. Final matrix to inverse will be: (1 - G.alpha)
                CHXX = (SXX+CNORM)
                CHYY = (SYY+CNORM)
                CHZZ = (SZZ+CNORM)
                     
                CHXY =   SXY*CUN
                CHYX =   SXY*CUN
                CHYZ =   SYZ*CUN
                CHZY = (-1._dp*SYZ*CUN)
                CHXZ =   SXZ*CUN
                CHZX = (-1._dp*SXZ*CUN)
            ELSE
                ! --- Couple 2 different dipoles
                XD=XI-XJ
                YD=YI-YJ
                ZD=ZI-ZJ
                ZS=ZI+ZJ
                
                !! --- Vacuum propagator
                CALL PROPA0(AK00,XD,YD,ZD,TXX,TYY,TZZ,&
                          & TXY,TXZ,TYZ,TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,&
                          & cn2)
                
                CTXX=TXX*CUN+TXX2*CIM
                CTYY=TYY*CUN+TYY2*CIM
                CTZZ=TZZ*CUN+TZZ2*CIM
                CTXY=TXY*CUN+TXY2*CIM
                CTXZ=TXZ*CUN+TXZ2*CIM
                CTYZ=TYZ*CUN+TYZ2*CIM
                
                !! --- Surface propagator
                CALL PROPAS(XD,YD,ZS,SXX,SYY,SZZ,SXY,SXZ,SYZ,SPACE,&
                          & cn1,cn2,cn3)
                
                CSXX=SXX*CUN
                CSYY=SYY*CUN
                CSZZ=SZZ*CUN
                CSXY=SXY*CUN
                CSXZ=SXZ*CUN
                CSYZ=SYZ*CUN
            !------------------------------------------------------------------
                CHXX = (CTXX+CSXX)
                CHYY = (CTYY+CSYY)
                CHZZ = (CTZZ+CSZZ)
                CHXY = (CTXY+CSXY)
                CHXZ = (CTXZ+CSXZ)
                CHYZ = (CTYZ+CSYZ)
                CHYX = (CTXY+CSXY)
                CHZY = (CTYZ-CSYZ)
                CHZX = (CTXZ-CSXZ)
            ENDIF
            
            
            ! multiply by anisotropic polarizability tensor
            CAM0(II+1,JJ+1) = (CHXX*CAXX(J) + CHXY*CAYX(J) + CHXZ*CAZX(J))
            CAM0(II+2,JJ+1) = - (CHYX*CAXX(J) + CHYY*CAYX(J) + CHYZ*CAZX(J))
            CAM0(II+3,JJ+1) = - (CHZX*CAXX(J) + CHZY*CAYX(J) + CHZZ*CAZX(J))
            
            CAM0(II+1,JJ+2) = - (CHXX*CAXY(J) + CHXY*CAYY(J) + CHXZ*CAZY(J))
            CAM0(II+2,JJ+2) = (CHYX*CAXY(J) + CHYY*CAYY(J) + CHYZ*CAZY(J))
            CAM0(II+3,JJ+2) = - (CHZX*CAXY(J) + CHZY*CAYY(J) + CHZZ*CAZY(J))
            
            CAM0(II+1,JJ+3) = - (CHXX*CAXZ(J) + CHXY*CAYZ(J) + CHXZ*CAZZ(J))
            CAM0(II+2,JJ+3) = - (CHYX*CAXZ(J) + CHYY*CAYZ(J) + CHYZ*CAZZ(J))
            CAM0(II+3,JJ+3) = (CHZX*CAXZ(J) + CHZY*CAYZ(J) + CHZZ*CAZZ(J))
            
            
            ! Matrix to inverse: CAM0 = (1-G.alpha) 
            ! -->Substract from unitary tensor
            IF(I.EQ.J)THEN
                CAM0(II+1,JJ+1) = 1_dp - CAM0(II+1,JJ+1)
                CAM0(II+2,JJ+2) = 1_dp - CAM0(II+2,JJ+2)
                CAM0(II+3,JJ+3) = 1_dp - CAM0(II+3,JJ+3)
            ELSE
                CAM0(II+1,JJ+1) = - CAM0(II+1,JJ+1)
                CAM0(II+2,JJ+2) = - CAM0(II+2,JJ+2)
                CAM0(II+3,JJ+3) = - CAM0(II+3,JJ+3)
            ENDIF
            
            
! ------------ sub-tensor components in CAM0: ------------
!             CAM0(II+1,JJ+1) --> XX
!             CAM0(II+2,JJ+1) --> YX
!             CAM0(II+3,JJ+1) --> ZX
!             CAM0(II+1,JJ+2) --> XY
!             CAM0(II+2,JJ+2) --> YY
!             CAM0(II+3,JJ+2) --> ZY
!             CAM0(II+1,JJ+3) --> XZ
!             CAM0(II+2,JJ+3) --> YZ
!             CAM0(II+3,JJ+3) --> ZZ
        
        ENDDO   ! inner loop on dipoles
      ENDDO   ! outer loop on dipoles
!$OMP ENDDO

!$OMP END PARALLEL

      END SUBROUTINE SETUPMATRIX


      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      

!********************************************************************
!--------------------------------------------------------------------*
!      Iversion of the matrix using a sequence of dyson equations    *
!                Returns the generalized Propagator K                *
!--------------------------------------------------------------------*
!*********************************************************************
      SUBROUTINE DYSONSEQ(ALAMBDA,SPACE, &
	          & XM,YM,ZM,  &
	          & CAP, &
	          & cn1,cn2,cn3, &
	          & CNORM, &
	          & NMAX, RETURNSUSC, &
	          & CAM0)
! 	          & NTHREADS, &
       
      !f2py threadsafe
      !$ use OMP_LIB
!       USE OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none

      
!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
     
      ! parameters
      integer, intent(in) :: NMAX 
      integer, intent(in) :: RETURNSUSC
!       integer, intent(in) :: NTHREADS
      complex(dp),   intent(in) :: cn1,cn2,cn3
      real(dp), intent(in) :: ALAMBDA
      real(dp), intent(in) :: SPACE
      real(dp), intent(in) :: XM(NMAX),YM(NMAX),ZM(NMAX)
      complex(dp), intent(in) :: CAP(NMAX)  ! complex polarizabilities of each meshpoint
      complex(dp), intent(in) :: CNORM  ! mesh-type dependent normalization factor
      
      complex(dp), intent(out) :: CAM0(3*NMAX,3*NMAX)
     
      
      
!**********************************************************************
!*      DECLARATION
!**********************************************************************
!       integer :: NTHREADSUSE
      integer :: I,J,K,L,I1,J1,II,KK,JJ,LL,II1,JJ1
      real(dp) :: AK00
      
      real(dp) :: XI,YI,ZI,XJ,YJ,ZJ,ZS,XD,YD,ZD
      complex(dp) :: CHXX,CHXY,CHXZ,CHYX,CHYY,CHYZ,CHZX,CHZY,CHZZ
      complex(dp) :: SXX,SXY,SXZ,SYY,SYZ,SZZ
      complex(dp) :: CTXX,CTXY,CTXZ,CTYY,CTYZ,CTZZ
      complex(dp) :: CSXX,CSXY,CSXZ,CSYY,CSYZ,CSZZ
      real(dp) :: TXX,TXY,TXZ,TYY,TYZ,TZZ
      real(dp) :: TXX2,TXY2,TXZ2,TYY2,TYZ2,TZZ2
      
      complex(dp) :: CAXX(NMAX),CAYY(NMAX),CAZZ(NMAX),CAXY(NMAX)
      complex(dp) :: CAXZ(NMAX),CAYZ(NMAX),CAZX(NMAX),CAZY(NMAX),CAYX(NMAX)
      complex(dp) :: CVXX(NMAX),CVYY(NMAX),CVZZ(NMAX),CVXY(NMAX)
      complex(dp) :: CVXZ(NMAX),CVYX(NMAX),CVYZ(NMAX),CVZX(NMAX),CVZY(NMAX)
      complex(dp) :: CWWXX(NMAX),CWWYY(NMAX),CWWZZ(NMAX),CWWXY(NMAX)
      complex(dp) :: CWWXZ(NMAX),CWWYX(NMAX),CWWYZ(NMAX),CWWZX(NMAX),CWWZY(NMAX)
            
      complex(dp) :: CAAXX,CAAXY,CAAXZ,CAAYX,CAAYY,CAAYZ,CAAZX,CAAZY,CAAZZ
      complex(dp) :: CBXX,CBXY,CBXZ,CBYX,CBYY,CBYZ,CBZX,CBZY,CBZZ
      complex(dp) :: CXX,CXY,CXZ,CYX,CYY,CYZ,CZX,CZY,CZZ
      complex(dp) :: CDETERM,CDETER
      
     
     
      
      
      
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
 
 
!*********************************************************************
!*          INITIALIZATION
!*********************************************************************
 AK00=2._dp*Pi/ALAMBDA
     
  
!$OMP PARALLEL

!$OMP DO
!-----(1) Definition of the anisotropic polarizability of each -------
!---------------------discretized  cell ------------------------------
        DO J=1,NMAX
            CAXX(J)=CAP(J)
            CAYY(J)=CAP(J)
            CAZZ(J)=CAP(J)
            CAXY(J)=C0
            CAYX(J)=C0
            CAXZ(J)=C0
            CAZX(J)=C0
            CAZY(J)=C0
            CAYZ(J)=C0
        ENDDO
!$OMP ENDDO

!$OMP END PARALLEL


!---------Initialization of the matrix composed with ----------------
!-------------------site-to-site propagators-------------------------
!--------------------------AM0(I,J)----------------------------------
!$OMP PARALLEL DEFAULT(SHARED) &
!$OMP& FIRSTPRIVATE(XJ,YJ,ZJ,JJ, XI,YI,ZI,II, XD,YD,ZD,ZS, &
!$OMP&              SXX,SYY,SZZ,SXY,SXZ,SYZ,  &
!$OMP&              CHXX,CHYY,CHZZ,CHXY,CHYX,CHYZ,CHZY,CHXZ,CHZX, &
!$OMP&              TXX,TYY,TZZ,TXY,TXZ,TYZ,TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2, &
!$OMP&              CTXX,CTYY,CTZZ,CTXY,CTXZ,CTYZ, &
!$OMP&              CSXX,CSYY,CSZZ,CSXY,CSXZ,CSYZ &
!$OMP&              )

!$OMP DO
      DO J=1,NMAX
        
        XJ=XM(J)
        YJ=YM(J)
        ZJ=ZM(J)
        JJ=3*(J-1)

        DO I=1,NMAX
            XI=XM(I)
            YI=YM(I)
            ZI=ZM(I)
            II=3*(I-1)

            IF(I.EQ.J)THEN
                ! --- "self"-term
                XD=0._dp
                YD=0._dp
                ZS=ZI+ZJ
                
                !! --- Surface propagator
                CALL PROPAS(XD,YD,ZS,SXX,SYY,SZZ,SXY,SXZ,SYZ,SPACE, &
                          & cn1,cn2,cn3) 
                
                !! Setup matrix G. Final matrix to inverse will be: (1 - G.alpha)
                CHXX = (SXX+CNORM)
                CHYY = (SYY+CNORM)
                CHZZ = (SZZ+CNORM)
                     
                CHXY =   SXY*CUN
                CHYX =   SXY*CUN
                CHYZ =   SYZ*CUN
                CHZY = (-1._dp*SYZ*CUN)
                CHXZ =   SXZ*CUN
                CHZX = (-1._dp*SXZ*CUN)
            ELSE
                ! --- Couple 2 different dipoles
                XD=XI-XJ
                YD=YI-YJ
                ZD=ZI-ZJ
                ZS=ZI+ZJ
                
                !! --- Vacuum propagator
                CALL PROPA0(AK00,XD,YD,ZD,TXX,TYY,TZZ,&
                          & TXY,TXZ,TYZ,TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,&
                          & cn2)
                
                CTXX=TXX*CUN+TXX2*CIM
                CTYY=TYY*CUN+TYY2*CIM
                CTZZ=TZZ*CUN+TZZ2*CIM
                CTXY=TXY*CUN+TXY2*CIM
                CTXZ=TXZ*CUN+TXZ2*CIM
                CTYZ=TYZ*CUN+TYZ2*CIM
                
                !! --- Surface propagator
                CALL PROPAS(XD,YD,ZS,SXX,SYY,SZZ,SXY,SXZ,SYZ,SPACE,&
                          & cn1,cn2,cn3)
                
                CSXX=SXX*CUN
                CSYY=SYY*CUN
                CSZZ=SZZ*CUN
                CSXY=SXY*CUN
                CSXZ=SXZ*CUN
                CSYZ=SYZ*CUN
            !------------------------------------------------------------------
                CHXX = (CTXX+CSXX)
                CHYY = (CTYY+CSYY)
                CHZZ = (CTZZ+CSZZ)
                CHXY = (CTXY+CSXY)
                CHXZ = (CTXZ+CSXZ)
                CHYZ = (CTYZ+CSYZ)
                CHYX = (CTXY+CSXY)
                CHZY = (CTYZ-CSYZ)
                CHZX = (CTXZ-CSXZ)
                
            ENDIF
            
            CAM0(II+1,JJ+1)=CHXX
            CAM0(II+2,JJ+1)=CHYX
            CAM0(II+3,JJ+1)=CHZX
            
            CAM0(II+1,JJ+2)=CHXY
            CAM0(II+2,JJ+2)=CHYY
            CAM0(II+3,JJ+2)=CHZY
            
            CAM0(II+1,JJ+3)=CHXZ
            CAM0(II+2,JJ+3)=CHYZ
            CAM0(II+3,JJ+3)=CHZZ
            
        ENDDO   ! inner loop on dipoles
      ENDDO   ! outer loop on dipoles
!$OMP ENDDO

!$OMP END PARALLEL












!$OMP PARALLEL

!-------------- Matrix inversion via Dyson-sequence------------------*
!      We use in this code the concept of generalized propagator:   *
!cf. O.J.F. Martin, Ch. Girard, A. Dereux, Phys. Rev. Let. 74(1995)526
!           combined with a 3D sequence of Dyson's equations        *
!cf. Ch. Girard, O.J.F. Martin, A. Dereux,Phys. Rev. Let. 75(1995)3098
!********************************************************************
!
!
!----------SEQUENCE OF DYSON EQUATION---------------------------------
!
!--------------(1) Summation on the atoms-----------------------------
      DO K=1,NMAX
        KK=3*(K-1)
    !--------- Filling the 3x3 matrix A(K) -------------------------------
        CAAXX=1_dp-(CAM0(KK+1,KK+1)*CAXX(K)+CAM0(KK+1,KK+2)*CAYX(K)&
        &                            +CAM0(KK+1,KK+3)*CAZX(K))
        CAAYY=1_dp-(CAM0(KK+2,KK+1)*CAXY(K)+CAM0(KK+2,KK+2)*CAYY(K)&
        &                            +CAM0(KK+2,KK+3)*CAZY(K))
        CAAZZ=1_dp-(CAM0(KK+3,KK+1)*CAXZ(K)+CAM0(KK+3,KK+2)*CAYZ(K)&
        &                            +CAM0(KK+3,KK+3)*CAZZ(K))
        CAAXY=-(CAM0(KK+1,KK+1)*CAXY(K)+CAM0(KK+1,KK+2)*CAYY(K)&
        &                           +CAM0(KK+1,KK+3)*CAZY(K))
        CAAYX=-(CAM0(KK+2,KK+1)*CAXX(K)+CAM0(KK+2,KK+2)*CAYX(K)&
        &                           +CAM0(KK+2,KK+3)*CAZX(K))
        CAAXZ=-(CAM0(KK+1,KK+1)*CAXZ(K)+CAM0(KK+1,KK+2)*CAYZ(K)&
        &                           +CAM0(KK+1,KK+3)*CAZZ(K))
        CAAZX=-(CAM0(KK+3,KK+1)*CAXX(K)+CAM0(KK+3,KK+2)*CAYX(K)&
        &                           +CAM0(KK+3,KK+3)*CAZX(K))
        CAAYZ=-(CAM0(KK+2,KK+1)*CAXZ(K)+CAM0(KK+2,KK+2)*CAYZ(K)&
        &                           +CAM0(KK+2,KK+3)*CAZZ(K))
        CAAZY=-(CAM0(KK+3,KK+1)*CAXY(K)+CAM0(KK+3,KK+2)*CAYY(K)&
        &                           +CAM0(KK+3,KK+3)*CAZY(K))
     
!---------------------------------------------------------------------
!
!---------- Computing the inverse of AA(K) -> B(K) -------------------
!
!---------- Calculation of the determinant ---------------------------
        CDETERM =   CAAXX * (CAAYY*CAAZZ-CAAYZ*CAAZY) &
        &          - CAAYX * (CAAXY*CAAZZ-CAAZY*CAAXZ) &
        &          + CAAZX * (CAAXY*CAAYZ-CAAYY*CAAXZ)
    
        CDETER = CUN/CDETERM
      
      
!---------------------------------------------------------------------

!----------- Matrix inversion ----------------------------------------
        CBXX=CDETER*(CAAYY*CAAZZ-CAAZY*CAAYZ)
        CBXY=-CDETER*(CAAXY*CAAZZ-CAAZY*CAAXZ)
        CBXZ=CDETER*(CAAXY*CAAYZ-CAAYY*CAAXZ)
        CBYX=-CDETER*(CAAYX*CAAZZ-CAAZX*CAAYZ)
        CBYY=CDETER*(CAAXX*CAAZZ-CAAZX*CAAXZ)
        CBYZ=-CDETER*(CAAXX*CAAYZ-CAAYX*CAAXZ)
        CBZX=CDETER*(CAAYX*CAAZY-CAAZX*CAAYY)
        CBZY=-CDETER*(CAAXX*CAAZY-CAAZX*CAAXY)
        CBZZ=CDETER*(CAAXX*CAAYY-CAAYX*CAAXY) 
      
!---------------------------------------------------------------------
!
!------------ Matrix C(K) -> Alpha(K).B(K) ---------------------------
        CXX=CAXX(K)*CBXX+CAXY(K)*CBYX+CAXZ(K)*CBZX
        CYY=CAYX(K)*CBXY+CAYY(K)*CBYY+CAYZ(K)*CBZY
        CZZ=CAZX(K)*CBXZ+CAZY(K)*CBYZ+CAZZ(K)*CBZZ
        CXY=CAXX(K)*CBXY+CAXY(K)*CBYY+CAXZ(K)*CBZY
        CYX=CAYX(K)*CBXX+CAYY(K)*CBYX+CAYZ(K)*CBZX
        CXZ=CAXX(K)*CBXZ+CAXY(K)*CBYZ+CAXZ(K)*CBZZ
        CZX=CAZX(K)*CBXX+CAZY(K)*CBYX+CAZZ(K)*CBZX
        CYZ=CAYX(K)*CBXZ+CAYY(K)*CBYZ+CAYZ(K)*CBZZ
        CZY=CAZX(K)*CBXY+CAZY(K)*CBYY+CAZZ(K)*CBZY
      
!----------------------------------------------------------------------
!
      
!$OMP DO
      DO L=1,NMAX
        LL=3*(L-1)
    !----------------- Vector WW(L) ---------------------------------------
        CWWXX(L)=CAM0(LL+1,KK+1)*CXX+CAM0(LL+1,KK+2)*CYX&
        &       +CAM0(LL+1,KK+3)*CZX
        CWWYY(L)=CAM0(LL+2,KK+1)*CXY+CAM0(LL+2,KK+2)*CYY&
        &       +CAM0(LL+2,KK+3)*CZY
        CWWZZ(L)=CAM0(LL+3,KK+1)*CXZ+CAM0(LL+3,KK+2)*CYZ&
        &       +CAM0(LL+3,KK+3)*CZZ
        CWWXY(L)=CAM0(LL+1,KK+1)*CXY+CAM0(LL+1,KK+2)*CYY&
        &       +CAM0(LL+1,KK+3)*CZY
        CWWYX(L)=CAM0(LL+2,KK+1)*CXX+CAM0(LL+2,KK+2)*CYX&
        &       +CAM0(LL+2,KK+3)*CZX
        CWWXZ(L)=CAM0(LL+1,KK+1)*CXZ+CAM0(LL+1,KK+2)*CYZ&
        &       +CAM0(LL+1,KK+3)*CZZ
        CWWZX(L)=CAM0(LL+3,KK+1)*CXX+CAM0(LL+3,KK+2)*CYX& 
        &       +CAM0(LL+3,KK+3)*CZX
        CWWYZ(L)=CAM0(LL+2,KK+1)*CXZ+CAM0(LL+2,KK+2)*CYZ&
        &       +CAM0(LL+2,KK+3)*CZZ
        CWWZY(L)=CAM0(LL+3,KK+1)*CXY+CAM0(LL+3,KK+2)*CYY&
        &       +CAM0(LL+3,KK+3)*CZY
    !------------------ Vector V(L) ---------------------------------------- 
        CVXX(L)=CAM0(KK+1,LL+1)
        CVYY(L)=CAM0(KK+2,LL+2)
        CVZZ(L)=CAM0(KK+3,LL+3)
        CVXY(L)=CAM0(KK+1,LL+2)
        CVYX(L)=CAM0(KK+2,LL+1)
        CVXZ(L)=CAM0(KK+1,LL+3)
        CVZX(L)=CAM0(KK+3,LL+1)
        CVYZ(L)=CAM0(KK+2,LL+3)
        CVZY(L)=CAM0(KK+3,LL+2)

      ENDDO
!$OMP END DO
        
      
!-----------------------------------------------------------------------
!
!************************************************************************
!*       Solving the Dyson's equation inside the molecular              *
!*                           Structure                                  *
!************************************************************************
        DO J1=1,NMAX

!$OMP DO

            DO I1=1,NMAX
                II1=3*(I1-1)
                JJ1=3*(J1-1)
                !!!!!!!!!!!!! Order changed
                CAM0(II1+1,JJ1+1)=CAM0(II1+1,JJ1+1)+&
                &   CWWXX(I1)*CVXX(J1)+CWWXY(I1)*CVYX(J1)+CWWXZ(I1)*CVZX(J1)
                CAM0(II1+2,JJ1+1)=CAM0(II1+2,JJ1+1)+&
                &   CWWYX(I1)*CVXX(J1)+CWWYY(I1)*CVYX(J1)+CWWYZ(I1)*CVZX(J1)
                CAM0(II1+3,JJ1+1)=CAM0(II1+3,JJ1+1)+&
                &   CWWZX(I1)*CVXX(J1)+CWWZY(I1)*CVYX(J1)+CWWZZ(I1)*CVZX(J1)
                CAM0(II1+1,JJ1+2)=CAM0(II1+1,JJ1+2)+&
                &   CWWXX(I1)*CVXY(J1)+CWWXY(I1)*CVYY(J1)+CWWXZ(I1)*CVZY(J1)
                CAM0(II1+2,JJ1+2)=CAM0(II1+2,JJ1+2)+&
                &   CWWYX(I1)*CVXY(J1)+CWWYY(I1)*CVYY(J1)+CWWYZ(I1)*CVZY(J1)
                CAM0(II1+3,JJ1+2)=CAM0(II1+3,JJ1+2)+&
                &   CWWZX(I1)*CVXY(J1)+CWWZY(I1)*CVYY(J1)+CWWZZ(I1)*CVZY(J1)
                CAM0(II1+1,JJ1+3)=CAM0(II1+1,JJ1+3)+&
                &   CWWXX(I1)*CVXZ(J1)+CWWXY(I1)*CVYZ(J1)+CWWXZ(I1)*CVZZ(J1)
                CAM0(II1+2,JJ1+3)=CAM0(II1+2,JJ1+3)+&
                &   CWWYX(I1)*CVXZ(J1)+CWWYY(I1)*CVYZ(J1)+CWWYZ(I1)*CVZZ(J1)
                CAM0(II1+3,JJ1+3)=CAM0(II1+3,JJ1+3)+&
                &   CWWZX(I1)*CVXZ(J1)+CWWZY(I1)*CVYZ(J1)+CWWZZ(I1)*CVZZ(J1)

            ENDDO
!$OMP END DO

        ENDDO
      ENDDO
      
!$OMP END PARALLEL
!************************************************************************
!*          End of the Dyson's sequence  --> now CAM0 is field suscept. *
!************************************************************************
!*                                                                      *
!*                                                                      *
!******************** Calc. Generalized Propagator **********************
    IF (RETURNSUSC /= 1) THEN
!$OMP PARALLEL      
      DO K=1,NMAX
!$OMP DO      
        DO L=1,NMAX
            LL=3*(L-1)
            KK=3*(K-1) 
            IF(L.EQ.K)THEN
                CAM0(LL+1,KK+1)=1+CAM0(LL+1,KK+1)*CAXX(K)+CAM0(LL+1,KK+2)*CAYX(K)&
                &       +CAM0(LL+1,KK+3)*CAZX(K)
                CAM0(LL+2,KK+1)=CAM0(LL+2,KK+1)*CAXX(K)+CAM0(LL+2,KK+2)*CAYX(K)&
                &       +CAM0(LL+2,KK+3)*CAZX(K)
                CAM0(LL+3,KK+1)=CAM0(LL+3,KK+1)*CAXX(K)+CAM0(LL+3,KK+2)*CAYX(K)&
                &       +CAM0(LL+3,KK+3)*CAZX(K)
                CAM0(LL+1,KK+2)=CAM0(LL+1,KK+1)*CAXY(K)+CAM0(LL+1,KK+2)*CAYY(K)&
                &       +CAM0(LL+1,KK+3)*CAZY(K)
                
                CAM0(LL+2,KK+2)=1+CAM0(LL+2,KK+1)*CAXY(K)+CAM0(LL+2,KK+2)*CAYY(K)&
                &       +CAM0(LL+2,KK+3)*CAZY(K)
                CAM0(LL+3,KK+2)=CAM0(LL+3,KK+1)*CAXY(K)+CAM0(LL+3,KK+2)*CAYY(K)&
                &       +CAM0(LL+3,KK+3)*CAZY(K)
                CAM0(LL+1,KK+3)=CAM0(LL+1,KK+1)*CAXZ(K)+CAM0(LL+1,KK+2)*CAYZ(K)&
                &       +CAM0(LL+1,KK+3)*CAZZ(K)
                CAM0(LL+2,KK+3)=CAM0(LL+2,KK+1)*CAXZ(K)+CAM0(LL+2,KK+2)*CAYZ(K)&
                &       +CAM0(LL+2,KK+3)*CAZZ(K)
                
                CAM0(LL+3,KK+3)=1+CAM0(LL+3,KK+1)*CAXZ(K)+CAM0(LL+3,KK+2)*CAYZ(K)&
                &       +CAM0(LL+3,KK+3)*CAZZ(K)
            ELSE
                CAM0(LL+1,KK+1)=CAM0(LL+1,KK+1)*CAXX(K)+CAM0(LL+1,KK+2)*CAYX(K)&
                &       +CAM0(LL+1,KK+3)*CAZX(K)
                CAM0(LL+2,KK+1)=CAM0(LL+2,KK+1)*CAXX(K)+CAM0(LL+2,KK+2)*CAYX(K)&
                &       +CAM0(LL+2,KK+3)*CAZX(K)
                CAM0(LL+3,KK+1)=CAM0(LL+3,KK+1)*CAXX(K)+CAM0(LL+3,KK+2)*CAYX(K)&
                &       +CAM0(LL+3,KK+3)*CAZX(K)
                
                CAM0(LL+1,KK+2)=CAM0(LL+1,KK+1)*CAXY(K)+CAM0(LL+1,KK+2)*CAYY(K)&
                &       +CAM0(LL+1,KK+3)*CAZY(K)
                CAM0(LL+2,KK+2)=CAM0(LL+2,KK+1)*CAXY(K)+CAM0(LL+2,KK+2)*CAYY(K)&
                &       +CAM0(LL+2,KK+3)*CAZY(K)
                CAM0(LL+3,KK+2)=CAM0(LL+3,KK+1)*CAXY(K)+CAM0(LL+3,KK+2)*CAYY(K)&
                &       +CAM0(LL+3,KK+3)*CAZY(K)
                
                CAM0(LL+1,KK+3)=CAM0(LL+1,KK+1)*CAXZ(K)+CAM0(LL+1,KK+2)*CAYZ(K)&
                &       +CAM0(LL+1,KK+3)*CAZZ(K)
                CAM0(LL+2,KK+3)=CAM0(LL+2,KK+1)*CAXZ(K)+CAM0(LL+2,KK+2)*CAYZ(K)&
                &       +CAM0(LL+2,KK+3)*CAZZ(K)
                CAM0(LL+3,KK+3)=CAM0(LL+3,KK+1)*CAXZ(K)+CAM0(LL+3,KK+2)*CAYZ(K)&
                &       +CAM0(LL+3,KK+3)*CAZZ(K)
            ENDIF
        ENDDO
!$OMP END DO      
      ENDDO
!$OMP END PARALLEL    
    ENDIF

!**************** REMARK: At this stage the matrix CAM0 is ***************
!***************** filled with the generalized propagator ***************

      END SUBROUTINE DYSONSEQ



      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      
      

==> anc/fortranBase/routines_decayrate.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!!*********************************************************************
! Author: Peter Wiecha
! CEMES/CNRS 
!
! Date: July 2016
!
!*********************************************************************







!! --- routine to get full S_P^EE / S_P^BB tensor (complex)
!! --- requires pre-calculated generalized propagator CAM0 (usually called "K")
      SUBROUTINE PROPA_SP_DECAY( &
                    & STEP,NMAX,XM,YM,ZM, N1,N2,N3, &
                    & ALAMBDA, &
                    & NPTSIN, XMAP,YMAP,ZMAP, &
                    & MAGNETIC, &
                    & CAM0, ALPHA, SP)
!                     & NTHREADS, &
      
      !f2py threadsafe
      !$ use OMP_LIB
!       use OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none


!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      
      !***************************************
      !*      Structure properties  
      !***************************************
      !!! ATTENTION: Structure must be shifted to    Z(min) >= 0.5*step !!!
      real(dp), intent(in) :: STEP
      real(dp) :: VCELL
      
      integer, intent(in) :: NMAX
      real(dp), intent(in) :: XM(NMAX), YM(NMAX), ZM(NMAX)
      real(dp), intent(in) :: N1,N2,N3    ! RefIndex: SUBSTRATE(1), STRUCTURE SOURROUNDING(2), TOP MEDIUM(3)
      complex(dp), intent(in) :: ALPHA
      complex(dp) :: CN1,CN2,CN3
      
      
      !***************************************
      !*      Simulation
      !***************************************
!       integer, intent(in) :: NTHREADS
      
      ! wavelength (nm)
      real(dp), intent(in)  :: ALAMBDA
      real(dp)  :: AK0
      
      ! simulation type, 1=gamma_m, else=gamma_e
      integer, intent(in)  :: MAGNETIC
      
      
      !***************************************
      !*      NF-"Carte" Definition
      !***************************************
      integer, intent(in) :: NPTSIN
      real(dp), intent(in)    :: XMAP(NPTSIN),YMAP(NPTSIN),ZMAP(NPTSIN)
      
      
      
      !***************************************
      !*      Propagators
      !***************************************
      complex(dp), intent(in) :: CAM0(3*NMAX, 3*NMAX)
      complex(dp), intent(out) :: SP(NPTSIN, 9)

      
      
      
      
      !***************************************
      !*      OTHER DECLARATIONS
      !***************************************
!       integer :: NTHREADSUSE
      
      !* ----------- Temporary Propagators
      complex(dp) :: Q0XX,Q0YY,Q0ZZ, Q0XY,Q0YX,Q0XZ, Q0ZX,Q0YZ,Q0ZY
      complex(dp) :: S0XX,S0YY,S0ZZ, S0XY,S0YX,S0XZ, S0ZX,S0YZ,S0ZY
      complex(dp) :: KijXX,KijYY,KijZZ, KijXY,KijYX,KijXZ, KijZX,KijYZ,KijZY
      complex(dp) :: StmpXX,StmpYY,StmpZZ, StmpXY,StmpYX,StmpXZ, StmpZX,StmpYZ,StmpZY
      complex(dp) :: SPXX,SPYY,SPZZ, SPXY,SPYX,SPXZ, SPZX,SPYZ,SPZY
      
      real(dp) :: XObs,YObs,ZObs,  Xi,Yi,Zi,  Xj,Yj,Zj
      real(dp) :: XD,YD,ZD, XDDD,YDDD,ZDDD, SBB, SHORTER
      
      integer :: I,J, IMAP, INSIDE
      
      
      
      
      
!**********************************************************************
!*      Configure
!**********************************************************************
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
      
      VCELL = STEP**3
!* Sourrounding refindex
      CN1 = CUN*N1
      CN2 = CUN*N2
      CN3 = CUN*N3
      
!* Wavelength/Polarization
      AK0=2._dp*Pi/ALAMBDA
      
      
      !* --- Loop Cartography-points 
!$OMP PARALLEL DEFAULT(FIRSTPRIVATE) SHARED(ALAMBDA,AK0, VCELL, CN1,CN2,CN3), &
!$OMP& SHARED(NMAX, NPTSIN, MAGNETIC), &
!$OMP& SHARED(XM,YM,ZM, XMAP,YMAP,ZMAP), &
!$OMP& SHARED(SP, CAM0)
!$OMP DO
      DO IMAP=1,NPTSIN
        XObs = XMAP(IMAP)
        YObs = YMAP(IMAP)
        ZObs = ZMAP(IMAP)
        
        !* --- initialize final matrix SP
        SP(IMAP, 1) = C0
        SP(IMAP, 2) = C0
        SP(IMAP, 3) = C0
        SP(IMAP, 4) = C0
        SP(IMAP, 5) = C0
        SP(IMAP, 6) = C0
        SP(IMAP, 7) = C0
        SP(IMAP, 8) = C0
        SP(IMAP, 9) = C0
        
        !* --- Check if inside or outside of structure
        SBB=STEP*0.999
      INSIDE = 0
      DO J=1,NMAX
        XD = XM(J)
        YD = YM(J)
        ZD = ZM(J)
        XDDD = XObs-XD
        YDDD = YObs-YD
        ZDDD = ZObs-ZD
        SHORTER=SQRT(XDDD**2+YDDD**2+ZDDD**2) 
        IF (SHORTER.LE.SBB) THEN
            !* --- inside structure: get closest meshpoint
            SBB=SHORTER
            INSIDE = J
        ENDIF
      ENDDO        
        
!!!*** =======================================
!!!*** INSIDE STRUCTURE
!!!*** =======================================
        IF (INSIDE /= 0) THEN
            !* --- take simply the diagonal tensor on generalized propagator for cell "inside"
            I = INSIDE
            J = INSIDE
            IF (MAGNETIC==1) THEN
                SP(IMAP, 1) = 0
                SP(IMAP, 4) = 0
                SP(IMAP, 7) = 0
                
                SP(IMAP, 2) = 0
                SP(IMAP, 5) = 0
                SP(IMAP, 8) = 0
                
                SP(IMAP, 3) = 0
                SP(IMAP, 6) = 0
                SP(IMAP, 9) = 0
            ELSE
                SP(IMAP, 1) = (CAM0(3*(I-1)+1, 3*(J-1)+1) - 1) / alpha
                SP(IMAP, 4) = CAM0(3*(I-1)+2, 3*(J-1)+1) / alpha
                SP(IMAP, 7) = CAM0(3*(I-1)+3, 3*(J-1)+1) / alpha
                
                SP(IMAP, 2) = CAM0(3*(I-1)+1, 3*(J-1)+2) / alpha
                SP(IMAP, 5) = (CAM0(3*(I-1)+2, 3*(J-1)+2) - 1) / alpha
                SP(IMAP, 8) = CAM0(3*(I-1)+3, 3*(J-1)+2) / alpha
                
                SP(IMAP, 3) = CAM0(3*(I-1)+1, 3*(J-1)+3) / alpha
                SP(IMAP, 6) = CAM0(3*(I-1)+2, 3*(J-1)+3) / alpha
                SP(IMAP, 9) = (CAM0(3*(I-1)+3, 3*(J-1)+3) - 1) / alpha
            ENDIF
            
!!!*** =======================================
!!!*** OUTSIDE STRUCTURE
!!!*** =======================================
        ELSEIF (INSIDE == 0) THEN
        !* --- Double-integral over structure
        DO I=1,NMAX
          Xi = XM(I)
          Yi = YM(I)
          Zi = ZM(I)
          DO J=1,NMAX
            Xj = XM(J)
            Yj = YM(J)
            Zj = ZM(J)
!! ELECMAG0_FULL: B-dipole; MAGMAG0_FULL: E-dipole
            IF (MAGNETIC==1) THEN
              CALL ELECMAG0_FULL(AK0, XObs,YObs,ZObs, Xi,Yi,Zi, &
                            & Q0XX, Q0XY, Q0XZ, &
                            & Q0YX, Q0YY, Q0YZ, &
                            & Q0ZX, Q0ZY, Q0ZZ, &
                            & cn1,cn2,cn3)
              Q0XX = -1*Q0XX
              Q0XY = -1*Q0XY
              Q0XZ = -1*Q0XZ
              Q0YX = -1*Q0YX
              Q0YY = -1*Q0YY
              Q0YZ = -1*Q0YZ
              Q0ZX = -1*Q0ZX
              Q0ZY = -1*Q0ZY
              Q0ZZ = -1*Q0ZZ
              CALL ELECMAG0_FULL(AK0, Xj,Yj,Zj, XObs,YObs,ZObs, &
                            & S0XX, S0XY, S0XZ, &
                            & S0YX, S0YY, S0YZ, &
                            & S0ZX, S0ZY, S0ZZ, &
                            & cn1,cn2,cn3)
            ELSE
              CALL MAGMAG0_FULL(AK0, XObs,YObs,ZObs, Xi,Yi,Zi, &
                            & Q0XX, Q0XY, Q0XZ, &
                            & Q0YX, Q0YY, Q0YZ, &
                            & Q0ZX, Q0ZY, Q0ZZ, &
                            & cn1,cn2,cn3)
              CALL MAGMAG0_FULL(AK0, Xj,Yj,Zj, XObs,YObs,ZObs, &
                            & S0XX, S0XY, S0XZ, &
                            & S0YX, S0YY, S0YZ, &
                            & S0ZX, S0ZY, S0ZZ, &
                            & cn1,cn2,cn3)
            ENDIF
            
            KijXX = CAM0(3*(I-1)+1, 3*(J-1)+1)
            KijYX = CAM0(3*(I-1)+2, 3*(J-1)+1)
            KijZX = CAM0(3*(I-1)+3, 3*(J-1)+1)
            KijXY = CAM0(3*(I-1)+1, 3*(J-1)+2)
            KijYY = CAM0(3*(I-1)+2, 3*(J-1)+2)
            KijZY = CAM0(3*(I-1)+3, 3*(J-1)+2)
            KijXZ = CAM0(3*(I-1)+1, 3*(J-1)+3)
            KijYZ = CAM0(3*(I-1)+2, 3*(J-1)+3)
            KijZZ = CAM0(3*(I-1)+3, 3*(J-1)+3)
            
            
            !* --- Calculate Stmp = K.S0
            StmpXX = KijXX*S0XX + KijXY*S0YX + KijXZ*S0ZX
            StmpXY = KijXX*S0XY + KijXY*S0YY + KijXZ*S0ZY
            StmpXZ = KijXX*S0XZ + KijXY*S0YZ + KijXZ*S0ZZ
            
            StmpYX = KijYX*S0XX + KijYY*S0YX + KijYZ*S0ZX
            StmpYY = KijYX*S0XY + KijYY*S0YY + KijYZ*S0ZY
            StmpYZ = KijYX*S0XZ + KijYY*S0YZ + KijYZ*S0ZZ
            
            StmpZX = KijZX*S0XX + KijZY*S0YX + KijZZ*S0ZX
            StmpZY = KijZX*S0XY + KijZY*S0YY + KijZZ*S0ZY
            StmpZZ = KijZX*S0XZ + KijZY*S0YZ + KijZZ*S0ZZ
            
            
            !* --- Calculate SP = Q0.Stmp
            SPXX = Q0XX*StmpXX + Q0XY*StmpYX + Q0XZ*StmpZX
            SPXY = Q0XX*StmpXY + Q0XY*StmpYY + Q0XZ*StmpZY
            SPXZ = Q0XX*StmpXZ + Q0XY*StmpYZ + Q0XZ*StmpZZ
            
            SPYX = Q0YX*StmpXX + Q0YY*StmpYX + Q0YZ*StmpZX
            SPYY = Q0YX*StmpXY + Q0YY*StmpYY + Q0YZ*StmpZY
            SPYZ = Q0YX*StmpXZ + Q0YY*StmpYZ + Q0YZ*StmpZZ
            
            SPZX = Q0ZX*StmpXX + Q0ZY*StmpYX + Q0ZZ*StmpZX
            SPZY = Q0ZX*StmpXY + Q0ZY*StmpYY + Q0ZZ*StmpZY
            SPZZ = Q0ZX*StmpXZ + Q0ZY*StmpYZ + Q0ZZ*StmpZZ
            
            
            !* --- construct final matrix
            SP(IMAP, 1) = SP(IMAP, 1) + SPXX
            SP(IMAP, 2) = SP(IMAP, 2) + SPXY
            SP(IMAP, 3) = SP(IMAP, 3) + SPXZ
            SP(IMAP, 4) = SP(IMAP, 4) + SPYX
            SP(IMAP, 5) = SP(IMAP, 5) + SPYY
            SP(IMAP, 6) = SP(IMAP, 6) + SPYZ
            SP(IMAP, 7) = SP(IMAP, 7) + SPZX
            SP(IMAP, 8) = SP(IMAP, 8) + SPZY
            SP(IMAP, 9) = SP(IMAP, 9) + SPZZ
            
          ENDDO
        ENDDO
!         write (*,*) "outside:", SP(IMAP,1)
        ENDIF
        
        !* --- normalization
        SP(IMAP, 1) = SP(IMAP, 1) * VCELL
        SP(IMAP, 2) = SP(IMAP, 2) * VCELL
        SP(IMAP, 3) = SP(IMAP, 3) * VCELL
        SP(IMAP, 4) = SP(IMAP, 4) * VCELL
        SP(IMAP, 5) = SP(IMAP, 5) * VCELL
        SP(IMAP, 6) = SP(IMAP, 6) * VCELL
        SP(IMAP, 7) = SP(IMAP, 7) * VCELL
        SP(IMAP, 8) = SP(IMAP, 8) * VCELL
        SP(IMAP, 9) = SP(IMAP, 9) * VCELL
      ENDDO
!$OMP END DO
!$OMP END PARALLEL 

      END





==> anc/fortranBase/routines_incidentfields.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!!*********************************************************************
! Author: Christian Girard
! CEMES/CNRS 
!
! Date: March 1997
!
! Adapted for python-interface 10/2017 by Peter Wiecha
!
!*********************************************************************
!*********************************************************************
! - Double interfaces located at z = 0 and z = D 
!
! - Warning: Problem on sign of magnetic field 
!*********************************************************************



    subroutine evanescentfield(alambda,thetai,d,x,y,z, &
                                        & cn1,cn2,cn3, &
                                        & cex,cey,cez, &
                                        & cmagx,cmagy,cmagz)
!**************************************************************
    USE PYGDMPRECISION, ONLY : dp
    implicit none
    
    
    complex(dp), parameter :: C0=(0._dp,0._dp)
    complex(dp), parameter :: CUN=(1._dp,0._dp)
    complex(dp), parameter :: CIM=(0._dp,1._dp)
    real(dp), parameter :: Pi=3.141592654_dp
    real(dp), parameter :: e0=1.0_dp
    real(dp), parameter :: b0=1.0_dp
!**************************************************************
    
    real(dp), intent(in) :: alambda,thetai,d,x,y,z
    complex(dp), intent(in) :: cn1, cn2, cn3
    
    complex(dp), intent(out) :: cex(2),cey(2),cez(2)
    complex(dp), intent(out) :: cmagx(2),cmagy(2),cmagz(2)

    
!**************************************************************
    real(dp) :: ak0, theta1
    
    complex(dp) :: ceps1
    complex(dp) :: ceps2
    complex(dp) :: ceps3

    complex(dp) :: ceffec12, ceffec13
    complex(dp) :: cak1x, cak1y, cak1z, cagk1z
    complex(dp) :: cak2x, cak2y, cak2z, cagk2z
    complex(dp) :: cak3x, cak3y, cak3z, cagk3z
    complex(dp) :: cakp1x, cakp1y, cakp1z, cagkp1z
    complex(dp) :: cakp2x, cakp2y, cakp2z, cagkp2z
    
    complex(dp) :: c2p, c2m, c3
    complex(dp) :: cdelta, cdelta1p, cdelta2, cdelta2p, cdelta3
    complex(dp) :: cep1, ce2, cep2, ce3
    complex(dp) :: cdeltatm, cdelta1ptm, cdelta2tm, cdelta2ptm, cdelta3tm
    complex(dp) :: cmagp1, cmag2, cmagp2, cmag3
    complex(dp) :: cphase1, cphase1p, cphase2, cphase2p, cphase3
                           
    
!************* Incident angle in radian ***********************
    theta1=thetai*Pi/180._dp
    
!************* Optical indexes ********************************
    ceps1=cn1*cn1
    ceps2=cn2*cn2
    ceps3=cn3*cn3

!************* Wave vectors ***********************************
    ak0=2.*Pi/alambda
    
    ceffec12 = cun*sqrt(ceps2-ceps1*sin(theta1) &
              & * sin(theta1))
    ceffec13 = cun*sqrt(ceps3-ceps1*sin(theta1) &
              & * sin(theta1))
!*
!*
!************* First medium (1) *******************************
!*
!****** Incident wave *****************************************
    cak1x=-ak0*cn1*sin(theta1)
    cak1y=c0
    cak1z=ak0*cn1*cos(theta1)
    cagk1z=cak1z/ceps1
!****** Reflected wave ****************************************
    cakp1x=-ak0*cn1*sin(theta1)
    cakp1y=c0
    cakp1z=-ak0*cn1*cos(theta1) 
    cagkp1z=cakp1z/ceps1
!************* Second medium (2) ******************************
!*
!******* First wave ******************************************* 
    cak2x=-ak0*cn1*sin(theta1)
    cak2y=c0
    cak2z=cun*ak0*ceffec12
    cagk2z=cak2z/ceps2
!*
!******* Second wave ******************************************
    cakp2x=-ak0*cn1*sin(theta1)
    cakp2y=c0
    cakp2z=-cun*ak0*ceffec12
    cagkp2z=cakp2z/ceps2
!**************************************************************
!*
!************** Third medium **********************************
    cak3x=-ak0*cn1*sin(theta1)
    cak3y=c0
    cak3z=cun*ak0*ceffec13
    cagk3z=cak3z/ceps3
!*
!************** Phase factors *********************************
    c2p=exp(cim*cak2z*d)
    c2m=exp(-cim*cak2z*d)
    c3=exp(cim*cak3z)
!*
!C#############################################################
!*
!*
!*********** Computation of the electric field ****************
!******* modulus in the case of the s-polarized mode **********
!**************************************************************
!*
!*************** Main determinant *****************************
    cdelta = (c2p*(cak2z*cak2z-cak3z*cak2z+cak1z*cak3z - &
              & cak1z*cak2z)-c2m*(cak2z*cak2z+cak3z*cak2z + &
              & cak1z*cak3z+cak1z*cak2z))
!**************************************************************
!*
!*********** Computation of the other determinants ************
!*
!*********************** Ep1 **********************************
    cdelta1p = e0*(c2p*(-cak2z*cak2z+cak3z*cak2z+cak1z*cak3z - &
                & cak1z*cak2z)+c2m*(cak2z*cak2z+cak3z*cak2z - &
                & cak1z*cak3z-cak1z*cak2z))
!*
!*********************** E2 ***********************************
    cdelta2=-e0*c2m*(2.*cak1z*cak3z+2.*cak1z*cak2z)
!*
!*********************** Ep2 **********************************
    cdelta2p=e0*c2p*(-2.*cak1z*cak2z+2.*cak1z*cak3z)
!*
!*********************** E3 ***********************************
    cdelta3=-4.*e0*c2p*c2m*cak1z*cak2z
!*
!**************************************************************
!*
!********** Complex amplitudes inside the three media *********
!*
!*************** (1) Electric field ***************************
    cep1=cdelta1p/cdelta
    ce2=cdelta2/cdelta
    cep2=cdelta2p/cdelta
    ce3=cdelta3/(cdelta*c3)
    
!**************************************************************
!*
!C#############################################################
!*
!*
!*********** Computation of the magnetic field ****************
!******* modulus in the case of the p-polarized mode **********
!**************************************************************
!*
!*************** Main determinant *****************************
    cdeltatm = (c2p*(cagk2z*cagk2z-cagk3z*cagk2z+cagk1z*cagk3z - &
                & cagk1z*cagk2z)-c2m*(cagk2z*cagk2z+cagk3z*cagk2z + &
                & cagk1z*cagk3z+cagk1z*cagk2z))
!**************************************************************
!*
!*********** Computation of the other determinants ************
!*
!*********************** Bp1 **********************************
    cdelta1ptm = e0*(c2p*(-cagk2z*cagk2z+cagk3z*cagk2z + &
                & cagk1z*cagk3z - &
                & cagk1z*cagk2z)+c2m*(cagk2z*cagk2z+cagk3z*cagk2z - &
                & cagk1z*cagk3z-cagk1z*cagk2z))
!*
!*********************** B2 ***********************************
    cdelta2tm=-e0*c2m*(2.*cagk1z*cagk3z+2.*cagk1z*cagk2z)
!*
!*********************** Bp2 **********************************
    cdelta2ptm=e0*c2p*(-2.*cagk1z*cagk2z+2.*cagk1z*cagk3z)
!*
!*********************** B3 ***********************************
    cdelta3tm=-4.*e0*c2p*c2m*cagk1z*cagk2z
!*
!**************************************************************
!*
!********** Complex amplitudes inside the three media *********
!*
!*
!*************** (2) Magnetic field ***************************
    cmagp1 = cdelta1ptm / cdeltatm
    cmag2  = cdelta2tm / cdeltatm
    cmagp2 = cdelta2ptm / cdeltatm
    cmag3  = cdelta3tm / (cdeltatm*c3)

!**************************************************************
!*** Electric and Magnetic fields inside each material slab ***
!*
!****************** First medium (z < 0 )**********************
    if (z.lt.0.) then
        cphase1=exp(cim*(cak1x*x+cak1y*y+cak1z*z))
        cphase1p=exp(cim*(cakp1x*x+cakp1y*y+cakp1z*z))
!***************** Elec ***************************************
        cex(1)=c0
        cey(1)=e0*cphase1+cep1*cphase1p
        cez(1)=c0
!*-----------------Mag ----------------------------------------
        cmagx(1) = -(e0*cphase1*cak1z/ak0) &
                 & - (cep1*cphase1p*cakp1z/ak0)
        cmagy(1)=c0
        cmagz(1)=(e0*cphase1*cak1x/ak0)+(cep1*cphase1p*cakp1x/ak0)
!*-------------------------------------------------------------
!*
!*----------------- p-polarized mode --------------------------
        cmagx(2)=-c0
        cmagy(2)=-(b0*cphase1+cmagp1*cphase1p)
        cmagz(2)=-c0
        cex(2) = (cn1)*(-b0*cphase1*cak1z/(ceps1*ak0) &
                & -cmagp1*cphase1p*cakp1z/(ceps1*ak0))
        cey(2)=c0
        cez(2) = (cn1)*(b0*cphase1*cak1x/(ceps1*ak0) &
                & +cmagp1*cphase1p*cakp1x/(ceps1*ak0))
!         E1x=real(cex(kpol))
!         E1y=real(cey(kpol))
!         E1z=real(cez(kpol))
!         E2x=aimag(cex(kpol))
!         E2y=aimag(cey(kpol))
!         E2z=aimag(cez(kpol))
! *-------------------------------------------------------------
!         B1x=real(cmagx(kpol))
!         B1y=real(cmagy(kpol))
!         B1z=real(cmagz(kpol))
!         B2x=aimag(cmagx(kpol))
!         B2y=aimag(cmagy(kpol))
!         B2z=aimag(cmagz(kpol))
!*-------------------------------------------------------------
    else
        if (z.ge.0.and.z.le.d) then
            cphase2=exp(cim*(cak2x*x+cak2y*y+cak2z*z))
            cphase2p=exp(cim*(cakp2x*x+cakp2y*y+cakp2z*z))
            cex(1)=c0
            cey(1)=ce2*cphase2+cep2*cphase2p
            cez(1)=c0
!*
!*-------------------------------------------------------------
            cmagx(1) =  -(ce2*cphase2*cak2z/ak0) &
                      & -(cep2*cphase2p*cakp2z/ak0)
            cmagy(1)=c0
            cmagz(1)=(ce2*cphase2*cak2x/ak0)+(cep2*cphase2p*cakp2x/ak0)
!*-------------------------------------------------------------
!*----------------- p-polarized mode --------------------------
            cmagx(2)=-c0
            cmagy(2)=-(cmag2*cphase2+cmagp2*cphase2p)
            cmagz(2)=-c0
            cex(2) = (cn1)*(-cmag2*cphase2*cak2z/(ceps2*ak0) &
                    & -cmagp2*cphase2p*cakp2z/(ceps2*ak0))
            cey(2)=c0
            cez(2) = (cn1)*(cmag2*cphase2*cak2x/(ceps2*ak0) &
                    & +cmagp2*cphase2p*cakp2x/(ceps2*ak0))
        
!             E1x=real(cex(kpol))
!             E1y=real(cey(kpol))
!             E1z=real(cez(kpol))
!             E2x=aimag(cex(kpol))
!             E2y=aimag(cey(kpol))
!             E2z=aimag(cez(kpol))
! *--------------------------------------------------------------
!             B1x=real(cmagx(kpol))
!             B1y=real(cmagy(kpol))
!             B1z=real(cmagz(kpol))
!             B2x=aimag(cmagx(kpol))
!             B2y=aimag(cmagy(kpol))
!             B2z=aimag(cmagz(kpol))
        else
!*--------------------------------------------------------------
            cphase3=exp(cim*(cak3x*x+cak3y*y+cak3z*z))
            cex(1)=c0
            cey(1)=ce3*cphase3
            cez(1)=c0
!*-------------------------------------------------------------
            cmagx(1)=-(ce3*cphase3*cak3z/ak0)
            cmagy(1)=c0
            cmagz(1)=(ce3*cphase3*cak3x/ak0)
!*----------------- p-polarized mode --------------------------
            cmagx(2)=-c0
            cmagy(2)=-cmag3*cphase3
            cmagz(2)=-c0
            cex(2)=(cn1)*(-cmag3*cphase3*cak3z/(ceps3*ak0))
            cey(2)=c0
            cez(2)=(1./cn1)*(cmag3*cphase3*cak3x/(ceps3*ak0))
        endif
    endif
!     E1x=real(cex(kpol))
!     E1y=real(cey(kpol))
!     E1z=real(cez(kpol))
!     E2x=aimag(cex(kpol))
!     E2y=aimag(cey(kpol))
!     E2z=aimag(cez(kpol))
!     B1x=real(cmagx(kpol))
!     B1y=real(cmagy(kpol))
!     B1z=real(cmagz(kpol))
!     B2x=aimag(cmagx(kpol))
!     B2y=aimag(cmagy(kpol))
!     B2z=aimag(cmagz(kpol))
    end SUBROUTINE evanescentfield
      


      


==> anc/fortranBase/routines_linear.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!
!
!################################################################################
!################################################################################
!
!   -------- SUBROUTINE: EXTINCT -------- 
!            Calculate Extinction/Absorption Cross-Sections
!
!################################################################################
!################################################################################

!**********************************************************************
!*
!* original code from C. Girard / A.Arbouet CEMES Toulouse
!*
!* edited as python module by P. Wiecha, CEMES, 2015-2016
!*
!**********************************************************************

      SUBROUTINE EXTINCT(ELAMBDA, &
                        & CAP, &
                        & CN2, &
                        & CEX,CEY, CEZ,&
                        & CEX0,CEY0,CEZ0, &
                        & NLAMB, &
                        & NMAX, &
                        & AEXT, AABS)
!                         NTHREADS, &
      
      !f2py threadsafe
      !$ use OMP_LIB
!       use OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      
      !***************************************
      !*      Structure properties  
      !***************************************
      !!! ATTENTION: Structure must be shifted to    Z(min) >= 0.5*step !!!
      integer, intent(in) :: NMAX
      complex(dp), intent(in) :: CN2    ! RefIndex: STRUCTURE SOURROUNDING(2)
      complex(dp), intent(in) :: CAP(NMAX,NLAMB) ! complex polarizabilities of meshpoints for each wavelength
      complex(dp), intent(in) :: CEX(NMAX,NLAMB), CEY(NMAX,NLAMB), CEZ(NMAX,NLAMB) ! self-consistent field inside structure
      
      ! Incident E-field (zero order)
      complex(dp), intent(in) :: CEX0(NMAX,NLAMB),CEY0(NMAX,NLAMB),CEZ0(NMAX,NLAMB)
      
      !***************************************
      !*      Simulation
      !***************************************
!       integer, intent(in) :: NTHREADS
      
      ! Number and range of wavelengths (nm)
      integer, intent(in) :: NLAMB
      real(dp), intent(in)  :: ELAMBDA(NLAMB)
      
      
!**********************************************************************
!*      DECLARATION
!**********************************************************************
!       integer :: NTHREADSUSE
      real(dp) :: ALAMBDA,AK0
      
      complex(dp) :: CCEX0,CCEY0,CCEZ0
      
      integer :: I, ILAMB

      complex(dp) :: CCEX(NMAX,NLAMB), CCEY(NMAX,NLAMB), CCEZ(NMAX,NLAMB)
      complex(dp) :: CPPX(NMAX,NLAMB), CPPY(NMAX,NLAMB), CPPZ(NMAX,NLAMB)
      
      complex(dp) :: CEXT(NLAMB), CABSPT(NLAMB)
      real(dp), intent(out) :: AEXT(NLAMB), AABS(NLAMB)
      
      
      complex(dp) :: CAXX(NMAX),CAYY(NMAX),CAZY(NMAX)
      complex(dp) :: CAZZ(NMAX),CAXY(NMAX),CAXZ(NMAX)
      complex(dp) :: CAYX(NMAX),CAYZ(NMAX),CAZX(NMAX)
      

!**********************************************************************
!*      INIT OPENMP
!**********************************************************************
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)


!**********************************************************************
!*      Calculate Extinction Cross-Section
!**********************************************************************
!$OMP PARALLEL DEFAULT(FIRSTPRIVATE) SHARED(ELAMBDA), &
!$OMP& SHARED(CEX,CEY,CEZ, CCEX,CCEY,CCEZ), &
!$OMP& SHARED(CEX0,CEY0,CEZ0), &
!$OMP& SHARED(CPPX,CPPY,CPPZ, AEXT,AABS, CEXT,CABSPT, CAP)
!$OMP DO
        
      !P! ------- Iterate over all wavelengths - MAIN LOOP -------
      DO ILAMB=1,NLAMB
        ALAMBDA = ELAMBDA(ILAMB)
        
        !P! Wavenumber
        AK0 = 2._dp*Pi/ALAMBDA
        !! Init Arrays
        DO I=1,NMAX
            ! Complex Conjugate Efield
            CCEX(I,ILAMB) = CONJG(CEX(I,ILAMB))
            CCEY(I,ILAMB) = CONJG(CEY(I,ILAMB))
            CCEZ(I,ILAMB) = CONJG(CEZ(I,ILAMB))
        ENDDO
        
        ! Init Cross sections
        CEXT(ILAMB)=C0
        CABSPT(ILAMB)=C0
        AEXT(ILAMB)=0_dp
        AABS(ILAMB)=0_dp

        
!-----(1) Definition of the anisotropic polarizability of each -------
!---------------------discretized  cell ------------------------------
      DO I=1,NMAX
        CAXX(I)=CAP(I,ILAMB)
        CAYY(I)=CAP(I,ILAMB)
        CAZZ(I)=CAP(I,ILAMB)
        CAXY(I)=C0
        CAYX(I)=C0
        CAXZ(I)=C0
        CAZX(I)=C0
        CAZY(I)=C0
        CAYZ(I)=C0
      ENDDO
      

!------- (2) Building the vector Alpha.Eself -------------------------
!------------- (polarization at each meshpoint) ----------------------
      DO I=1,NMAX
        CPPX(I,ILAMB)=CAXX(I)*CEX(I,ILAMB) + CAXY(I)*CEY(I,ILAMB) + CAXZ(I)*CEZ(I,ILAMB)
        CPPY(I,ILAMB)=CAYX(I)*CEX(I,ILAMB) + CAYY(I)*CEY(I,ILAMB) + CAYZ(I)*CEZ(I,ILAMB)
        CPPZ(I,ILAMB)=CAZX(I)*CEX(I,ILAMB) + CAZY(I)*CEY(I,ILAMB) + CAZZ(I)*CEZ(I,ILAMB)
      ENDDO
        
        
        DO I=1,NMAX
            ! complex conjuguate of incident field
            CCEX0 = CONJG(CEX0(I,ILAMB))
            CCEY0 = CONJG(CEY0(I,ILAMB))
            CCEZ0 = CONJG(CEZ0(I,ILAMB))
            
            CEXT(ILAMB)=CEXT(ILAMB) &
                    & + (8._dp/ALAMBDA)*cn2*Pi**2*(CCEX0*CPPX(I,ILAMB) &
                    & + CCEY0*CPPY(I,ILAMB) + CCEZ0*CPPZ(I,ILAMB))
                    
            CABSPT(ILAMB)= CABSPT(ILAMB) &
                    & + (8._dp/ALAMBDA)*cn2*Pi**2 * AIMAG(CAP(I,ILAMB))* &
                    &  (   CEX(I,ILAMB)*CCEX(I,ILAMB) &
                    &    + CEY(I,ILAMB)*CCEY(I,ILAMB) &
                    &    + CEZ(I,ILAMB)*CCEZ(I,ILAMB))
        ENDDO
        AEXT(ILAMB) = AIMAG(CEXT(ILAMB)) 
        AABS(ILAMB) = REAL(CABSPT(ILAMB))      
      !P! -------------END MAIN LOOP - wavelengths ---------------
      ENDDO
      
!$OMP END DO      
!$OMP END PARALLEL 
      
      END SUBROUTINE EXTINCT








      
      
      
      
      
      
!################################################################################
!################################################################################
!
!   -------- SUBROUTINE: NEARFIELD -------- 
!            Nearfield outside structure at specific coordinates
!
!################################################################################
!################################################################################

!**********************************************************************
!*
!* original code from C. Girard CEMES Toulouse
!*
!* - edited for arbitrary coordinates, P. Wiecha, CEMES, 2015
!* - adapted for f2py, P. Wiecha, CEMES, 2015
!* - added routine for inner-particle fields, P. Wiecha, CEMES, 2015
!* - adapted for arbitrary/mixed materials, P. Wiecha, CEMES, 2016
!* - adapted as module for pyGDM2, P. Wiecha, CEMES, 2016
!*
!**********************************************************************

      SUBROUTINE NEARFIELD(ALAMBDA, SPACE, &
                    & STEP, &
                    & XM,YM,ZM, &
                    & CAP, &
                    & CN1,CN2,CN3, &
                    & CSOLX,CSOLY,CSOLZ, &
                    & CSOLBX,CSOLBY,CSOLBZ, &
                    & CEX,CEY,CEZ, &
                    & XMAP,YMAP,ZMAP, &
                    & NMAX, NPTSIN, &
                    & CEPX,CEPY,CEPZ,CEPX1,CEPY1,CEPZ1, &
                    & CBPX,CBPY,CBPZ,CBPX1,CBPY1,CBPZ1)
!                     & NTHREADS, 
      
      !f2py threadsafe
      !$ use OMP_LIB
!       use OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none


!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      
      !***************************************
      !*      Structure  
      !***************************************
      !!! ATTENTION: Structure must be shifted to    Z(min) >= 0.5*step !!!
      real(dp), intent(in) :: STEP
      integer, intent(in) :: NMAX
      real(dp), intent(in) :: XM(NMAX), YM(NMAX), ZM(NMAX)
      complex(dp), intent(in) :: CAP(NMAX) ! polarizabilities
      real(dp), intent(in) :: SPACE  ! distance between substrate and top medium (nm)
      complex(dp), intent(in) :: CN1,CN2,CN3   ! RefIndex: substrate(1), environment around structure(2), top medium(3)
      
      ! self-consistent E-field inside structure
      complex(dp), intent(in) :: CEX(NMAX),CEY(NMAX),CEZ(NMAX)
      
      !***************************************
      !*      Simulation
      !***************************************
!       integer, intent(in) :: NTHREADS
      
      ! wavelength
      real(dp), intent(in) :: ALAMBDA

      ! Incident field (zero order)
      complex(dp), intent(in) :: CSOLX(NPTSIN),CSOLY(NPTSIN),CSOLZ(NPTSIN)
      complex(dp), intent(in) :: CSOLBX(NPTSIN),CSOLBY(NPTSIN),CSOLBZ(NPTSIN)

      !***************************************
      !*      NF-positions definition
      !***************************************
      integer, intent(in) :: NPTSIN
      real(dp), intent(in)    :: XMAP(NPTSIN),YMAP(NPTSIN),ZMAP(NPTSIN)

      !***************************************
      !*      NF output
      !***************************************
      complex(dp), intent(out) :: CEPX(NPTSIN),CEPY(NPTSIN),CEPZ(NPTSIN)
      complex(dp), intent(out) :: CEPX1(NPTSIN),CEPY1(NPTSIN),CEPZ1(NPTSIN)
      
      complex(dp), intent(out) :: CBPX(NPTSIN),CBPY(NPTSIN),CBPZ(NPTSIN)
      complex(dp), intent(out) :: CBPX1(NPTSIN),CBPY1(NPTSIN),CBPZ1(NPTSIN)


!* ----------- DECLARATIONS
!       integer :: NTHREADSUSE
      integer :: I,J,K
      integer :: ISCAN1,INI
      integer :: INSIDE

      complex(dp) :: CAXX(NMAX),CAYY(NMAX),CAZZ(NMAX)
      complex(dp) :: CAXY(NMAX),CAXZ(NMAX),CAYX(NMAX)
      complex(dp) :: CAYZ(NMAX),CAZX(NMAX),CAZY(NMAX)
      complex(dp) :: CFX(NMAX),CFY(NMAX),CFZ(NMAX)
      
      
      real(dp) :: SBB,SHORTER
      real(dp) :: AK0
      real(dp) :: XOBS,YOBS,ZOBS
      real(dp) :: XD,YD,ZD,XDDD,YDDD,ZDDD
      complex(dp) :: CEBXX,CEBXY,CEBXZ,CEBYY,CEBYZ,CEBZZ,CEBYX,CEBZX,CEBZY
      complex(dp) :: CTXX,CTXY,CTXZ,CTYY,CTYZ,CTZZ,CTYX,CTZX,CTZY
      real(dp) :: TXX1,TXY1,TXZ1,TYY1,TYZ1,TZZ1,TYX1,TZX1,TZY1
      real(dp) :: TXX2,TXY2,TXZ2,TYY2,TYZ2,TZZ2,TYX2,TZX2,TZY2
      real(dp) :: EBXY1,EBXZ1,EBYZ1,EBXY2,EBXZ2,EBYZ2

      

!**********************************************************************
!*      INIT
!**********************************************************************
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
      
      
!* Wavenumber
      AK0=2._dp*Pi/ALAMBDA
      
      
        CTXX=C0
        CTYY=C0
        CTZZ=C0
        CTXY=C0
        CTXZ=C0
        CTYZ=C0
        CTYX=C0
        CTZX=C0
        CTZY=C0
        CEBXX=C0
        CEBYY=C0
        CEBZZ=C0
        CEBXY=C0
        CEBYX=C0
        CEBXZ=C0
        CEBZX=C0
        CEBYZ=C0
        CEBZY=C0


!------------GENERATION OF THE FIELD OUTSIDE THE STRUCTURE------------
!
!-----(1) Definition of the anisotropic polarizability of each -------
!---------------------discretized  cell ------------------------------
      DO I=1,NMAX
        CAXX(I)=CAP(I)
        CAYY(I)=CAP(I)
        CAZZ(I)=CAP(I)
        CAXY(I)=C0
        CAYX(I)=C0
        CAXZ(I)=C0
        CAZX(I)=C0
        CAZY(I)=C0
        CAYZ(I)=C0
      ENDDO
      

!------- (2) Building the vector Alpha.Eself -------------------------
!------------- (polarization at each meshpoint) ----------------------
      DO K=1,NMAX
        CFX(K)=CAXX(K)*CEX(K) + CAXY(K)*CEY(K) + CAXZ(K)*CEZ(K)
        CFY(K)=CAYX(K)*CEX(K) + CAYY(K)*CEY(K) + CAYZ(K)*CEZ(K)
        CFZ(K)=CAZX(K)*CEX(K) + CAZY(K)*CEY(K) + CAZZ(K)*CEZ(K)
      ENDDO


!----------------Initialization of the vectors S*Alpha*Eself ---------
!--------------------------and E0+S*Alpha*Eself--------------------------
    DO INI=1,NPTSIN
    
    !-----Will contain S*Alpha*Eself--------------------------------------
    !-----This contribution is sometimes called the ----------------
    !-----scattered field -----------------------------------------------------
        CEPX(INI) = C0
        CEPY(INI) = C0
        CEPZ(INI) = C0
        CBPX(INI) = C0
        CBPY(INI) = C0
        CBPZ(INI) = C0
        
    !-----Will contain E0+S*Alpha*Eself-----------------------------------
    !-----This vector represents the actual field existing -----------
    !-----near around the structure ----------------------------------------
        CEPX1(INI) = C0
        CEPY1(INI) = C0
        CEPZ1(INI) = C0
        CBPX1(INI) = C0
        CBPY1(INI) = C0
        CBPZ1(INI) = C0
    ENDDO 
     

!**********************************************************************
!*      Calculate Nearfield at each defined Position
!**********************************************************************
!$OMP PARALLEL DEFAULT(FIRSTPRIVATE) SHARED(ALAMBDA,AK0), &
!$OMP& SHARED(XM,YM,ZM, XMAP,YMAP,ZMAP), &
!$OMP& SHARED(CEPX,CEPY,CEPZ,CBPX,CBPY,CBPZ), &
!$OMP& SHARED(CEPX1,CEPY1,CEPZ1,CBPX1,CBPY1,CBPZ1)
!$OMP DO

    DO ISCAN1=1,NPTSIN
      XOBS=XMAP(ISCAN1)
      YOBS=YMAP(ISCAN1)
      ZOBS=ZMAP(ISCAN1)
      SBB=STEP*1.05
      INSIDE = 0
!-----Summation on all the dicretization cells------------------------
      DO J=1,NMAX
        XD=XM(J)
        YD=YM(J)
        ZD=ZM(J)
        XDDD=XOBS-XD
        YDDD=YOBS-YD
        ZDDD=ZOBS-ZD
        SHORTER=SQRT(XDDD**2+YDDD**2+ZDDD**2) 
        IF (SHORTER.LE.SBB) THEN
            SBB=SHORTER
            INSIDE = J
            CTXX=C0
            CTYY=C0
            CTZZ=C0
            CTXY=C0
            CTXZ=C0
            CTYZ=C0
            CTYX=C0
            CTZX=C0
            CTZY=C0
            CEBXX=C0
            CEBYY=C0
            CEBZZ=C0
            CEBXY=C0
            CEBYX=C0
            CEBXZ=C0
            CEBZX=C0
            CEBYZ=C0
            CEBZY=C0
        ELSEIF ((SHORTER.GT.SBB).and.(INSIDE == 0)) then
            CALL ELECMAG0(AK0,XDDD,YDDD,ZDDD,EBXY1,EBXZ1,EBYZ1,&
	        & EBXY2,EBXZ2,EBYZ2, CN1,CN2,CN3)
            CALL PROPAGATOR123(ALAMBDA,XD,YD,ZD,&
	            & XOBS,YOBS,ZOBS,SPACE,&
	            & TXX1,TYY1,TZZ1,&
	            & TXY1,TXZ1,TYZ1,TYX1,TZX1,TZY1,&
	            & TXX2,TYY2,TZZ2,TXY2,TXZ2,TYZ2,TYX2,TZX2,TZY2,&
	            & CN1,CN2,CN3)
	    
            CTXX=TXX1*CUN+TXX2*CIM
            CTYY=TYY1*CUN+TYY2*CIM
            CTZZ=TZZ1*CUN+TZZ2*CIM
            CTXY=TXY1*CUN+TXY2*CIM
            CTXZ=TXZ1*CUN+TXZ2*CIM
            CTYZ=TYZ1*CUN+TYZ2*CIM
            CTYX=TYX1*CUN+TYX2*CIM
            CTZX=TZX1*CUN+TZX2*CIM
            CTZY=TZY1*CUN+TZY2*CIM
        !-----------------------------------------------------------------------
            CEBXX=C0
            CEBYY=C0
            CEBZZ=C0
            CEBXY=EBXY1*CUN+EBXY2*CIM
            CEBYX=-CEBXY
            CEBXZ=EBXZ1*CUN+EBXZ2*CIM
            CEBZX=-CEBXZ
            CEBYZ=EBYZ1*CUN+EBYZ2*CIM
            CEBZY=-CEBYZ
        ENDIF
        if (INSIDE == 0) then
        !------ Outside structure, propagate field -------------
        !------ Cell-volume (for integration) is taken into 
        !------ account in the polarizability CF_I
            CEPX(ISCAN1)=CEPX(ISCAN1)&
                            & + CTXX*CFX(J)+CTXY*CFY(J)&
                            & + CTXZ*CFZ(J)
            CEPY(ISCAN1)=CEPY(ISCAN1)&
                            & + CTYX*CFX(J)+CTYY*CFY(J)&
                            & + CTYZ*CFZ(J)
            CEPZ(ISCAN1)=CEPZ(ISCAN1)&
                            & + CTZX*CFX(J)+CTZY*CFY(J)&
                            & + CTZZ*CFZ(J)
        !----------------------------------------------------------------------
            CBPX(ISCAN1)=CBPX(ISCAN1)&
                            & + CEBXX*CFX(J)+CEBXY*CFY(J)&
                            & + CEBXZ*CFZ(J)
            CBPY(ISCAN1)=CBPY(ISCAN1)&
                            & + CEBYX*CFX(J)+CEBYY*CFY(J)&
                            & + CEBYZ*CFZ(J)
            CBPZ(ISCAN1)=CBPZ(ISCAN1)&
                            & + CEBZX*CFX(J)+CEBZY*CFY(J)&
                            & + CEBZZ*CFZ(J)
         endif
      ENDDO
      if (INSIDE /= 0) then
!       write(*,*), " --> in", CEX(INSIDE),CEY(INSIDE)
      !------ Inside structure, take E-field at closest meshpoint, having index "INSIDE" -------------
        CEPX(ISCAN1)=CEX(INSIDE)
        CEPY(ISCAN1)=CEY(INSIDE)
        CEPZ(ISCAN1)=CEZ(INSIDE)
      !-------- the magnetic field inside the structure cannot be obtained 
      !-------- using the propagator for the self-consistent field and must 
      !-------- be calculated differently (e.g. using the corresponding 
      !-------- Greens function for the self-consistent scattering problem, or 
      !-------- by explicitly calculating the curl using numerical differentiation)
        CBPX(ISCAN1)=C0
        CBPY(ISCAN1)=C0
        CBPZ(ISCAN1)=C0
      endif

      
      !* ---------------------------------------------------
      !* ---- E-field with fundamental field ----
      !* ---------------------------------------------------  
      CEPX1(ISCAN1) = CEPX(ISCAN1) + CSOLX(ISCAN1)
      CEPY1(ISCAN1) = CEPY(ISCAN1) + CSOLY(ISCAN1)
      CEPZ1(ISCAN1) = CEPZ(ISCAN1) + CSOLZ(ISCAN1)

      !* ---------------------------------------------------
      !* ---- B-field with fundamental field ----
      !* ---------------------------------------------------  
      CBPX1(ISCAN1) = CBPX(ISCAN1) + CSOLBX(ISCAN1)
      CBPY1(ISCAN1) = CBPY(ISCAN1) + CSOLBY(ISCAN1)
      CBPZ1(ISCAN1) = CBPZ(ISCAN1) + CSOLBZ(ISCAN1)
     
     
      !* End loop over NF-positions
      ENDDO

!$OMP END DO      
!$OMP END PARALLEL 

      END SUBROUTINE NEARFIELD






    
    
    
    
    
    
    
    
    
    
!**********************************************************************
!*      Calculate Far-field radiation from dipoles above substrate
!**********************************************************************

!**************************************************************
!   SUBROUTINE DIPOLE RADIATION FAR-FIELD
!         C. GIRARD, A. ARBOUET - CEMES - 2013
!         originally from: G. Colas des Francs, C. Girard
!   UNITS = nanometers
!
!   Adapted for f2py as python module 2017 by P. Wiecha
!
!**************************************************************
!
!**************** Implemented following **********************
! Francs, G. C. des, Girard, C. & Dereux, A.
! Theory of near-field optical imaging with a single molecule 
! as light source. 
! The Journal of Chemical Physics 117, 4659–4666 (2002).
!**************************************************************  
!**************************************************************

subroutine DIPOLEFARFIELD(r,teta,phi, &
                                & xd,yd,zd, &
                                & cpx, cpy, cpz,&
                                & eps0,eps1,alambda, &
                                & cex, cey, cez)
      
      
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      real(dp), parameter    :: Pi=3.141592654_dp

      real(dp), intent(in)  :: r,teta,phi           ! Position at which to compute E-field (spherical coordinates)
      real(dp), intent(in)  :: xd,yd,zd            ! Position of radiating dipole
      complex(dp), intent(in)  :: cpx, cpy, cpz     ! complex dipole moment components
      complex(dp), intent(in)  :: eps0, eps1        ! dielectric constant of substrate and environment
                                                    ! (eps0 respectively eps1)
      real(dp), intent(in)  :: alambda            ! radiation wavelength (nm)
      
      complex(dp), intent(out) :: cex,cey,cez   ! COMPUTED E-field at (X,Y,Z)
      
      complex(dp) :: SsurfXX,SsurfXY,SsurfXZ,SsurfYX,SsurfYY,SsurfYZ,SsurfZX,SsurfZY,SsurfZZ
      complex(dp) :: SvacXX,SvacXY,SvacXZ,SvacYX,SvacYY,SvacYZ,SvacZX,SvacZY,SvacZZ
      complex(dp) :: SXX,SXY,SXZ,SYX,SYY,SYZ,SZX,SZY,SZZ
      complex(dp) :: Asurf, Avac ! common terms of propagators
      complex(dp) :: rs,rp
      complex(dp) :: ak0, ak_substrate, eps_diff
      


!**************************************************************
!***************** COMPUTATION PARAMETERS *********************
!**************************************************************
       ak_substrate = 2.*Pi*sqrt(eps0)/alambda     ! wavevector in substrate
       ak0 = 2.*Pi*sqrt(eps1)/alambda              ! wavevector in particle environment
       eps_diff = (eps0 - eps1 + 1._dp)            ! relative permittivity
       
!        X = r*sin(teta)*cos(phi)
!        Y = r*sin(teta)*sin(phi)
!        Z = r*cos(teta)
       
!!!!! ABOVE SUBSTRATE ( Z=r*cos(teta) )
if (r*cos(teta) > 0) then
!**************************************************************
!******************* Surface propagator ***********************
!**************************************************************
      rs = (cos(teta)-sqrt(eps_diff-(sin(teta))**2))/(cos(teta)+sqrt(eps_diff-(sin(teta))**2))
      rp = (eps_diff*cos(teta)-sqrt(eps_diff-(sin(teta))**2))/(eps_diff*cos(teta)+sqrt(eps_diff-(sin(teta))**2))

      
      Asurf = -ak0**2*exp(cim*ak0*r) / r * &
                       & exp(-cim*ak0*SIN(teta)*(COS(phi)*xd+SIN(phi)*yd)) * &
                       & exp(cim*ak0*COS(teta)*zd)

          SsurfXX =  rp*(COS(teta))**2*(COS(phi))**2 - rs*(SIN(phi))**2 
          SsurfXY =  (rp*(COS(teta))**2+rs)*SIN(phi)*COS(phi)
          SsurfXZ =  rp*SIN(teta)*COS(teta)*COS(phi)
          SsurfYX =  SsurfXY
          SsurfYY =  rp*(COS(teta))**2*(SIN(phi))**2 - rs*(COS(phi))**2  ! modif !
          SsurfYZ =  rp*SIN(teta)*COS(teta)*SIN(phi)
          SsurfZX =  -rp*SIN(teta)*COS(teta)*COS(phi)  
          SsurfZY =  -rp*SIN(teta)*COS(teta)*SIN(phi)        
          SsurfZZ =  -rp*(SIN(teta))**2


          SsurfXX =  Asurf*SsurfXX
          SsurfXY =  Asurf*SsurfXY
          SsurfXZ =  Asurf*SsurfXZ
          SsurfYX =  Asurf*SsurfYX
          SsurfYY =  Asurf*SsurfYY
          SsurfYZ =  Asurf*SsurfYZ
          SsurfZX =  Asurf*SsurfZX
          SsurfZY =  Asurf*SsurfZY
          SsurfZZ =  Asurf*SsurfZZ

!**************************************************************
!******************* Vacuum propagator ************************
!**************************************************************

      Avac = ak0**2*exp(cim*ak0*r) / r * &
           & exp(-cim*ak0*SIN(teta)*(COS(phi)*xd+SIN(phi)*yd)) * &
           & exp(-cim*ak0*COS(teta)*zd)

          SvacXX =  1._dp-(SIN(teta))**2*(COS(phi))**2
          SvacXY =  -(SIN(teta))**2*COS(phi)*SIN(phi)
          SvacXZ =  -SIN(teta)*COS(teta)*COS(phi)
          SvacYX =  -(SIN(teta))**2*COS(phi)*SIN(phi)
          SvacYY =  1._dp-(SIN(teta))**2*(SIN(phi))**2
          SvacYZ =  -SIN(teta)*COS(teta)*SIN(phi)
          SvacZX =  -SIN(teta)*COS(teta)*COS(phi)
          SvacZY =  -SIN(teta)*COS(teta)*SIN(phi)
          SvacZZ =  (SIN(teta))**2
      
          SvacXX =  Avac*SvacXX
          SvacXY =  Avac*SvacXY
          SvacXZ =  Avac*SvacXZ
          SvacYX =  Avac*SvacYX
          SvacYY =  Avac*SvacYY
          SvacYZ =  Avac*SvacYZ
          SvacZX =  Avac*SvacZX
          SvacZY =  Avac*SvacZY
          SvacZZ =  Avac*SvacZZ 

!**************************************************************
!******************* Total propagator *************************
!**************************************************************

          SXX =  SvacXX + SsurfXX
          SXY =  SvacXY + SsurfXY
          SXZ =  SvacXZ + SsurfXZ
          SYX =  SvacYX + SsurfYX
          SYY =  SvacYY + SsurfYY
          SYZ =  SvacYZ + SsurfYZ
          SZX =  SvacZX + SsurfZX
          SZY =  SvacZY + SsurfZY
          SZZ =  SvacZZ + SsurfZZ  

!!!!! BELOW SUBSTRATE ( Z=r*cos(teta) )
elseif (r*cos(teta) <= 0) then
        
!**************************************************************
!******* TESTING:  Vacuum propagator ***********************
!**************************************************************
        Avac = ak0**2*exp(cim*ak0*r) / r * &
                         & exp(-cim*ak0*SIN(teta)*(COS(phi)*xd+SIN(phi)*yd)) * &
                         & exp(-cim*ak0*COS(teta)*zd)

          SvacXX =  1._dp-(SIN(teta))**2*(COS(phi))**2
          SvacXY =  -(SIN(teta))**2*COS(phi)*SIN(phi)
          SvacXZ =  -SIN(teta)*COS(teta)*COS(phi)
          SvacYX =  -(SIN(teta))**2*COS(phi)*SIN(phi)
          SvacYY =  1._dp-(SIN(teta))**2*(SIN(phi))**2
          SvacYZ =  -SIN(teta)*COS(teta)*SIN(phi)
          SvacZX =  -SIN(teta)*COS(teta)*COS(phi)
          SvacZY =  -SIN(teta)*COS(teta)*SIN(phi)
          SvacZZ =  (SIN(teta))**2
      
          SXX =  Avac*SvacXX
          SXY =  Avac*SvacXY
          SXZ =  Avac*SvacXZ
          SYX =  Avac*SvacYX
          SYY =  Avac*SvacYY
          SYZ =  Avac*SvacYZ
          SZX =  Avac*SvacZX
          SZY =  Avac*SvacZY
          SZZ =  Avac*SvacZZ 
        

        
else

        SXX = -999999
        SXY = -999999
        SXZ = -999999
        SYX = -999999
        SYY = -999999
        SYZ = -999999
        SZX = -999999
        SZY = -999999
        SZZ = -999999


endif        
!**************************************************************
!******************* COMPUTING E-FIELD ************************
!**************************************************************
          
          cex = SXX*cpx + SXY*cpy + SXZ*cpz
          cey = SYX*cpx + SYY*cpy + SYZ*cpz
          cez = SZX*cpx + SZY*cpy + SZZ*cpz
          
          end subroutine DIPOLEFARFIELD

          

    
    

!******************************************************************
! far-field polarization from NPOL dipoles ABOVE surface (eps1)
!******************************************************************

!**************************************************************
!   SUBROUTINE MULTI DIPOLE RADIATION TO FAR-FIELD
!               polarization filtered in image-plane
!
!         P. WIECHA, A. ARBOUET - CEMES - 2014
!
!   Adapted for f2py python module 2017 by P. Wiecha
!
!**************************************************************

      subroutine MULTIDIPOLEFARFIELD(ALAMBDA, Ntetasca, Nphi, &
                     & tetamin, tetamax, &
                     & r, eps0, eps1, polarizerangle, &
                     & XDP,YDP,ZDP, &
                     & CPPX,CPPY,CPPZ, &
                     & NDP, &
                     & tetalist, philist, &
                     & IntensInt, IntensIntPol, IntensPol, Intens, &
                     & cexSC, ceySC, cezSC, ceSCpol)
!                      NTHREADS, &
      
!                      & CEX0,CEY0,CEZ0, &
      
      !f2py threadsafe
      !$ use OMP_LIB
!       use OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none
      
      !! Constants
      complex(dp), parameter :: c0=(0._dp,0._dp)
      complex(dp), parameter :: cun=(1._dp,0._dp)
      complex(dp), parameter :: cim=(0._dp,1._dp)
      real(dp), parameter :: Pi=3.141592654_dp
      
      
      !! Input
      integer, intent(in)           :: NDP
      integer, intent(in)           :: Ntetasca,Nphi
      real(dp), intent(in)  :: tetamin, tetamax
      real(dp), intent(in)  :: polarizerangle
      real(dp), intent(in)  :: r, ALAMBDA
      complex(dp), intent(in)    :: eps0, eps1
      real(dp), DIMENSION(NDP), intent(in) :: XDP,YDP,ZDP                ! dipoles positions
      complex(dp), DIMENSION(NDP), intent(in) :: CPPX,CPPY,CPPZ    ! electric polarization of structure dipoles
!       integer, intent(in) :: NTHREADS
!       complex(dp), DIMENSION(Ntetasca, Nphi), intent(in) :: CEX0,CEY0,CEZ0    ! precalculated fundamental field at sphere
      
      
      !! Output
      real(dp), intent(out)         :: IntensInt, IntensIntPol
      real(dp), DIMENSION(Ntetasca, Nphi), intent(out) :: tetalist, philist
      complex(dp), DIMENSION(Ntetasca, Nphi), intent(out) :: cexSC, ceySC, cezSC, ceSCpol
      real(dp), DIMENSION(Ntetasca, Nphi), intent(out)       :: Intens
      real(dp), DIMENSION(Ntetasca, Nphi), intent(out) :: IntensPol
      
      
      !! Internally used
      real(dp) :: dteta, dphi, dSurf, tetasca, phi
      integer          :: Itetasca, Iphi, IS

      complex(dp) :: CEX, CEY, CEZ
      complex(dp) :: cexSCtmp, ceySCtmp, cezSCtmp
      complex(dp)   :: CEPPAR, CEPPERP, CEPPOL
      
!       integer :: NTHREADSUSE
      
      
      !! OpenMP Parallel
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
      
      
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!         Calculate Farfield and extract polarization
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
      dteta = (tetamax-tetamin)/(Ntetasca-1._dp)  ! teta: tetamin --> tetamax, including 'tetamax'
      dphi = 2._dp*Pi/(Nphi)                     ! phi: 0 - 360deg --> excluding 360deg

!$OMP PARALLEL DO DEFAULT(SHARED) &
!$OMP& FIRSTPRIVATE(r,tetasca,phi, dphi,dteta, &
!$OMP&              eps0,eps1,ALAMBDA, cexSCtmp,ceySCtmp,cezSCtmp, &
!$OMP&              CEX, CEY, CEZ, polarizerangle, CEPPAR,CEPPERP,CEPPOL)
      ! Numerical Integration
       DO Itetasca=1,Ntetasca
         DO Iphi=1,Nphi
           
           tetasca = tetamin + (Itetasca-1._dp)*dteta
           phi = (Iphi-1._dp)*dphi
           
           tetalist(Itetasca,Iphi) = tetasca
           philist(Itetasca,Iphi) = phi
           
           cexSCtmp = C0
           ceySCtmp = C0
           cezSCtmp = C0
            
           DO IS=1,NDP
!**************************************************************
!            COMPUTING E-FIELD intensity in far-field
!**************************************************************
             call DIPOLEFARFIELD(r,tetasca,phi, &
                        & XDP(IS), YDP(IS), ZDP(IS), &
                        & CPPX(IS), CPPY(IS), CPPZ(IS), &
                        & eps0, eps1, ALAMBDA, &
                        & CEX, CEY, CEZ)
                   
             cexSCtmp = cexSCtmp + CEX
             ceySCtmp = ceySCtmp + CEY
             cezSCtmp = cezSCtmp + CEZ
           ENDDO ! end of Do loop on dipoles
      
           cexSC(Itetasca,Iphi) = cexSCtmp
           ceySC(Itetasca,Iphi) = ceySCtmp
           cezSC(Itetasca,Iphi) = cezSCtmp
            
!**************************************************************
!            EXTRACT INTENSITY ALONG POLARIZATIONS
!**************************************************************
           ! Components parallel/perp. to polarizer
             CEPPAR = cexSCtmp*COS(phi)*COS(tetasca) + &
                          & ceySCtmp*SIN(phi)*COS(tetasca) - &
                          & cezSCtmp*SIN(tetasca)                  ! Scattered E-field parallel to scattering plane
             CEPPERP = cexSCtmp*SIN(phi) - &
                            & ceySCtmp*COS(phi)                      ! Scattered E-field perpendicular to scattering plane
             CEPPOL = CEPPAR*COS(polarizerangle-phi) - &
                          & CEPPERP*SIN(polarizerangle-phi)   ! Scattered E-field parallel to polarizer
             ceSCpol(Itetasca,Iphi) = CEPPOL
            
             ! total and polarization-filtered intensities at teta/phi-position
             Intens(Itetasca,Iphi) = (abs(cexSCtmp)**2 + abs(ceySCtmp)**2 + abs(cezSCtmp)**2)
             IntensPol(Itetasca,Iphi) = ABS(CEPPOL)**2
           
         ENDDO ! end of Do loop on phi
       ENDDO ! end of Do loop on tetasca
!$OMP END PARALLEL DO
      

! integrate intensities in non-parallel loop
       IntensInt = 0._dp
       IntensIntPol = 0._dp
       DO Itetasca=1,Ntetasca
       tetasca =  tetamin + (Itetasca-1._dp)*dteta
       dSurf = r**2*SIN(tetasca)*dteta*dphi  ! <-- solid-angle surface element
       
         DO Iphi=1,Nphi
            IntensInt      = IntensInt + Intens(Itetasca,Iphi) * dSurf 
            IntensIntPol = IntensIntPol + IntensPol(Itetasca,Iphi) * dSurf 
         ENDDO ! end of Do loop on phi
       ENDDO ! end of Do loop on tetasca


      END SUBROUTINE MULTIDIPOLEFARFIELD
      
      
      













==> anc/fortranBase/routines_other.f90 <==
!
!    Copyright (C) 2017, P. R. Wiecha, A. Arbouet, C. Girard
!
!    This program is free software: you can redistribute it and/or modify
!    it under the terms of the GNU General Public License as published by
!    the Free Software Foundation, either version 3 of the License, or
!    (at your option) any later version.
!
!    This program is distributed in the hope that it will be useful,
!    but WITHOUT ANY WARRANTY; without even the implied warranty of
!    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!    GNU General Public License for more details.
!
!    You should have received a copy of the GNU General Public License
!    along with this program.  If not, see <http://www.gnu.org/licenses/>.
!    
!!*********************************************************************
! Author: Peter Wiecha
! CEMES/CNRS 
!
! Date: Dec. 2017
!
!*********************************************************************

      SUBROUTINE RELOCATE_CLOSE_POINTS( &
                    & step, mindist, projection, &
                    & NPT, XMap,YMap,ZMap, &
                    & NMAX, XObj,YObj,ZObj, &
                    & Xout, Yout, Zout)
!                     & nthreads)
      
      !f2py threadsafe
      !$ use OMP_LIB
!       use OMP_LIB
      USE PYGDMPRECISION, ONLY : dp
      implicit none


!**********************************************************************
!*      CONFIGURATION
!**********************************************************************
      ! Fixed allocations
      real(dp), parameter :: Pi=3.141592654_dp
      complex(dp), parameter :: C0=(0._dp,0._dp)
      complex(dp), parameter :: CUN=(1._dp,0._dp)
      complex(dp), parameter :: CIM=(0._dp,1._dp)
      
      !***************************************
      !*      Structure properties  
      !***************************************
      !!! ATTENTION: Structure must be shifted to    Z(min) >= 0.5*step !!!
      real(dp), intent(in) :: projection ! 0: none, 1: XZ, 2: XY, 3: YZ
      real(dp), intent(in) :: step, mindist
      
      integer, intent(in) :: NMAX, NPT
      real(dp), intent(in) :: XMap(NPT), YMap(NPT), ZMap(NPT)
      real(dp), intent(in) :: XObj(NMAX), YObj(NMAX), ZObj(NMAX)
      
      
!       !***************************************
!       !*      openmp
!       !***************************************
!       integer, intent(in) :: NTHREADS
      
      
      !***************************************
      !*      output
      !***************************************
      real(dp), intent(out) :: Xout(NPT), Yout(NPT), Zout(NPT)
      
      
      !***************************************
      !*      OTHER DECLARATIONS
      !***************************************
!       integer :: NTHREADSUSE
      
      !* ----------- Temporary Propagators
      real(dp) :: XObs,YObs,ZObs
      real(dp) :: XD,YD,ZD, XDDD,YDDD,ZDDD, SBB, SHORTER
      
      integer :: J, IMAP, INSIDE
      
      
      
      
      
!**********************************************************************
!*      Configure
!**********************************************************************
!       IF (NTHREADS==-1) THEN
!         NTHREADSUSE = OMP_GET_MAX_THREADS()
!       ELSE
!         NTHREADSUSE = NTHREADS
!       ENDIF
!       CALL omp_set_num_threads(NTHREADSUSE)
      
      
!* --- Double loop points 
!$OMP PARALLEL DEFAULT(FIRSTPRIVATE) SHARED(NMAX, NPT), &
!$OMP& SHARED(XMAP,YMAP,ZMAP,XObj,YObj,ZObj,Xout,Yout,Zout)
!$OMP DO
      DO IMAP=1,NPT
        XObs = XMap(IMAP)
        YObs = YMap(IMAP)
        ZObs = ZMap(IMAP)
        
        
        !* --- Check if inside or outside of structure
        SBB=STEP*mindist
        INSIDE = 0
        DO J=1,NMAX
            XD = XObj(J)
            YD = YObj(J)
            ZD = ZObj(J)
            XDDD = XObs-XD
            YDDD = YObs-YD
            ZDDD = ZObs-ZD
            
            if ((projection == 0).OR.(&
              & (projection==1).AND.(YD==YObs)).OR.(&
              & (projection==2).AND.(ZD==ZObs)).OR.(&
              & (projection==3).AND.(XD==XObs))) THEN
                SHORTER=SQRT(XDDD**2+YDDD**2+ZDDD**2) 
            ELSE
                SHORTER=5*SBB
            ENDIF
            
            IF (SHORTER.LE.SBB) THEN
              !* --- inside structure: get index of closest meshpoint
              SBB=SHORTER
              INSIDE = J
            ENDIF
        ENDDO        
        
!!!*** =======================================
!!!*** INSIDE STRUCTURE
!!!*** =======================================
        IF (INSIDE /= 0) THEN
        Xout(IMAP) = XObj(INSIDE)
        Yout(IMAP) = YObj(INSIDE)
        Zout(IMAP) = ZObj(INSIDE)

!!!*** =======================================
!!!*** OUTSIDE STRUCTURE
!!!*** =======================================
        ELSEIF (INSIDE == 0) THEN
        Xout(IMAP) = XMap(IMAP)
        Yout(IMAP) = YMap(IMAP)
        Zout(IMAP) = ZMap(IMAP)
        ENDIF
       
      ENDDO
!$OMP END DO
!$OMP END PARALLEL 

      END





==> anc/pyGDM2/EO/__init__.py <==
"""
pyGDM2.EO - evolutionary optimization toolkit for use with pyGDM2. 


    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    


Additional requirements :
    - pyGMO2/paGMO2 (https://esa.github.io/pagmo2/)


"""
__name__ = 'pyGDM2 - EO'
__author__ = 'Peter R. Wiecha'

__all__ = ["core", "models", "problems", "tools"]


==> anc/pyGDM2/EO/core.py <==
# encoding: utf-8
"""
Main routines of EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    
    
Includes:
    
    Functions to run and continue evolutionary optimizations of 
    nano-structures for nano-optical problems

"""

import numpy as np
import os
import sys
import time
import warnings
import cPickle as pickle

import pygmo as pg



########################################################################
def get_mo_champion(pop):
    """return the champion of `pop`
    
    SO: return: champion_f, champion_x, 1, 1
    MO: return: ideal, nadir, N_pareto_fronts, length_first_front
    
    
    """
    f = pop.get_f()
    NObj = len(f[0])
    
    if NObj == 1: 
        champion_f = pop.champion_f
        champion_x = pop.champion_x
        N_paretofronts = 1
        l_paretofront = 1
    else:
        ndf, dl, dc, ndl = pg.fast_non_dominated_sorting(pop.get_f())
        N_paretofronts = len(ndf)
        l_paretofront = len(ndf[0])
        
        champion_f = pg.ideal(pop.get_f())
        champion_x = pg.nadir(pop.get_f())
        
    
    return champion_f, champion_x, N_paretofronts, l_paretofront
    
    
########################################################################
def continue_eo(filename,
                plot_interval=0, 
                generations=10,
                max_time=3600, max_iter=200, max_nonsuccess=20,
                save_all_generations=False,
                verbose=False):
    """Continue an evolutionary optimization
    
    Parameters
    ----------
    filename : str or dict
        path to file or dict containing the saved optimization
    
    Notes
    -----
    all other arguments are explained in :func:`.run_eo`
    
    """
    return run_eo(problem=None, 
                       plot_interval=plot_interval, 
                       generations=generations,
                       max_time=max_time, 
                       max_iter=max_iter, 
                       max_nonsuccess=max_nonsuccess,
                       filename=filename,
                       save_all_generations=save_all_generations,
                       continue_eo=True,
                       verbose=verbose)
    




########################################################################


def run_eo(problem=None, 
           population=20,
           algorithm=pg.sade, algorithm_kwargs=dict(),
           plot_interval=0, 
           generations=10,
           max_time=3600, max_iter=200, max_nonsuccess=20,
           filename='',
           save_interval=1,
           save_all_generations=False,
           continue_eo=False,
           verbose=False):
    """run nano-photonic geometry evolutionary optimization
    
    Parameters
    ----------
    problem : class inheriting from :class:`.problems.BaseProblem`
        problem definition including the structure-model and pyGDM simulation setup
    
    population : int, default: 20
        number of individuals in the population
    
    algorithm : pygmo.algorithm object, default: `pygmo.sade`
        the EO algorithm to use. 
    
    algorithm_kwargs : dict, default {}
        optional kwargs, passed to **algorithm**
    
    plot_interval : int, default: 0
        plot each *N* number of improvements. 0 = no plotting
    
    generations : int, default: 10
        number of generations to evolve per iteration (i.e. nr of generations 
        between status reports)
    
    max_time : int, default: 3600
        stop criterion: maximum time in seconds
    
    max_iter : int, default: 200
        stop criterion: maximum number of iterations
    
    max_nonsuccess : int, default: 20
        stop criterion: maximum consecutive iterations without improvement
    
    filename : str, default ''
        path to file. dictionary containing optimization status and results 
        will be saved for later re-use / analysis using pythons `pickle`. 
        Empty string means no run-time saving.
    
    save_interval : int, default: 1
        save results to file each N improvements
    
    save_each_generation : bool, default: False
        wether or not to save the full population at each iteration. 
        If False, only the best candidate in each iteration will be saved
    
    continue_eo : bool, default: False
        wether to continue an existing optimization. 
        We encourag to use the wrapper `continue_eo` instead.
    
    verbose : bool, default: False
        if True, print more detailed runtime info
        
        
    Returns
    -------
    dict : dictionary containing optimization data and log
          
    
    
    Notes
    -----
    To reload and continue an optimization (continue_eo==True), "filename" 
    is used to identify the stored optimization ("filename" can be either 
    a dict as returned by :func:`.run_eo`, or a path to a file containing 
    the pickeled dict).
    
    The *halloffame* in the eo-dictionary contains 
     - for single-objective: [#iter, best_f, best_x]
     - for multi-objective: [#iter, `ideal`, `nadir`]
    
    For details on the underlyign pagmo/pygmo library, see also
    
    [1] https://esa.github.io/pagmo2/
    
    [2] Biscani, F., Izzo, D. & Yam, C. H.: 
        **A Global Optimisation Toolbox for Massively Parallel Engineering Optimisation.** 
        arXiv:1004.3824 [cs, math] (2010).
    
    [3] Izzo, D., Ruciński, M. & Biscani, F.: 
        **The Generalized Island Model**
        in *Parallel Architectures and Bioinspired Algorithms*
        (eds. Vega, F. F. de, Pérez, J. I. H. & Lanchares, J.) 
        pp. 151–169 (Springer Berlin Heidelberg, 2012).

    """
# =============================================================================
# Reload or initialize optimization
# =============================================================================
    if continue_eo:
        print '\n----------------------------------------------'
        print ' Reload and continue former optimization'
        print '----------------------------------------------\n'
        
        from tools import reload_eo
        eo_dict = reload_eo(filename)
        
        problem = eo_dict['problem']
        prob = eo_dict['prob']
        pop = eo_dict['pop']
        algo = eo_dict['algo']
        
        halloffame = eo_dict['halloffame']
        all_gen_best = eo_dict['all_gen_best']
        all_gen_all_f = eo_dict['all_gen_all_f']
        all_gen_pop = eo_dict['all_gen_pop']
        
        i_iter = eo_dict['i_iter']
        i_progress = eo_dict['i_progress']
        i_nonsuccess = 0
                
        print "Done. \n\n --> Continuing evolution...\n\n"
        
    else:
        if problem is None:
            raise ValueError("Problem not defined!")
        
        print '\n----------------------------------------------'
        print ' Starting new optimization'
        print '----------------------------------------------\n\n'
        
        prob = pg.problem(problem)
        pop = pg.population(prob, size=population)
        algo = pg.algorithm(algorithm(gen=generations, **algorithm_kwargs))
        
        halloffame = []
        all_gen_best = []
        all_gen_all_f = []
        all_gen_pop = []
        
        i_iter = 0
        i_nonsuccess = 0
        i_progress = 0
    
    
# =============================================================================
# Main evolution
# =============================================================================
    new_nadir = last_nadir = 0
    new_Npareto = last_Npareto = 0
    new_lpareto = last_lpareto = 0
    t_start = time.time()
    plotted = False
    
    while 1:
        champion_f, champion_x, N_paretofronts, l_paretofront = get_mo_champion(pop)
        last_champ = [float("{:.5g}".format(_f)) for _f in champion_f]
        if problem.get_nobj() != 1:
            last_nadir = [float("{:.5g}".format(_f)) for _f in champion_x]
            last_Npareto = N_paretofronts
            last_lpareto = l_paretofront
        
        i_iter += 1
        i_nonsuccess += 1
        
        
# =============================================================================
# check stop criteria
# =============================================================================
        if time.time() - t_start > max_time:
            print "\n -------- timelimit reached"
            break
        elif i_iter > max_iter:
            print "\n -------- maximum interations reached"
            break
        elif i_nonsuccess > max_nonsuccess:
            print "\n -------- maximum non-successful iterations reached"
            break
        
    
# =============================================================================
# evolve the population
# =============================================================================
        pop = algo.evolve(pop)
        
        ## --- check if improvement was made
        champion_f, champion_x, N_paretofronts, l_paretofront = get_mo_champion(pop)
        new_champ = [float("{:.5g}".format(_f)) for _f in champion_f]
        if problem.get_nobj() != 1:
            new_nadir = [float("{:.5g}".format(_f)) for _f in champion_x]
            new_Npareto = N_paretofronts
            new_lpareto = l_paretofront
        condition_new_champ = ((not (last_champ == new_champ)) or 
                               (problem.get_nobj() != 1 and 
                                     ((not last_nadir == new_nadir)  or
                                      (not last_Npareto == new_Npareto) or
                                      (not last_lpareto == new_lpareto))))
        
        if condition_new_champ or i_iter == 1:
            halloffame.append([i_iter, champion_f, champion_x])
            plotted = False
            i_nonsuccess = 0
            i_progress += 1
        
        if save_all_generations:
            all_gen_best.append([i_iter, champion_f, champion_x])
            all_gen_all_f.append([i_iter, [pop.get_f()[i] for i in range(len(pop))]])
            all_gen_pop.append([i_iter, pop])
        
        ## --- bundle information
        eo_dict = dict(problem=problem, prob=prob, pop=pop, algo=algo,
                       halloffame=halloffame, 
                       all_gen_best=all_gen_best,
                       all_gen_all_f=all_gen_all_f,
                       all_gen_pop=all_gen_pop,
                       i_iter=i_iter,
                       i_nonsuccess=i_nonsuccess,
                       i_progress=i_progress)
        
        
# =============================================================================
# status output / save optimization
# =============================================================================
        print "iter #{:>3}, time: {:>6.1f}s, progress # {:>2}, f_evals: {}".format(i_iter, 
                        time.time()-t_start, i_progress, int(pop.problem.get_fevals())),
        if i_nonsuccess >= 1:
            print "(non-success: {})".format(i_nonsuccess)
        else:
            print ''
        
        if plot_interval > 0 and ((i_progress%plot_interval == 0 and not plotted) or i_iter == 1):
            if problem.get_nobj() == 1:
                problem.model.generate_structure(champion_x)
                problem.model.plot_structure()
            else:
                pg.plot_non_dominated_fronts(pop.get_f()) 
            plotted = True
        
        if condition_new_champ or i_iter == 1:
            if problem.get_nobj() == 1:
                print "        - champion fitness: {}\n".format( new_champ )
            else:
                print "        - ideal: {}  (= minimum objective values)".format( new_champ )
                print "        - nadir: {}  (= maximum objective values)".format( new_nadir )
                print "        - {} fronts, length best front: {}\n".format(N_paretofronts, l_paretofront)
            
            ## --- new champion, save EO info
            if filename:
                if (i_progress+1)%save_interval == 0:
                    pickle.dump(eo_dict, open(filename, "wb"))
    
    ## --- new champion, save EO info if skipped in last iteration
    if filename:
        if (i_progress+1)%save_interval != 0 or not condition_new_champ:
            pickle.dump(eo_dict, open(filename, "wb"))
    return eo_dict

    



==> anc/pyGDM2/EO/models.py <==
# encoding: utf-8
"""
Collection of structure models for the EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""

import numpy as np
import time
import locale 


import copy
import sys
import warnings


from ..tools import print_sim_info
from .. import structures 


## del all duplicates with same coordinates
def unique_rows_3D(a):
    a = np.ascontiguousarray(a)
    unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
    return unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))



#==============================================================================
# Base class 
#==============================================================================
class BaseModel(object):
    """Base class describing a structure model for evolutionary optimization
    
    Model classes must call the `BaseModel` constructor with an instance
    of :class:`pyGDM2.core.simulation` as input parameter
    
    Mandatory functions for re-implementation :
    
     - `get_bounds(self)` : no argmuents
        returns 2 vectors for lower and upper box-boundaries of the 
        input parameters [`lbnds`, `ubnds`]
        
     - `generate_structure(self, params)` : array-like `params`
        `params`: list of length corresponding to the problem's dimensionality.
        Implements the structure-generation as function of `params`. 
        **must(!!)** call *self.set_structure(geometry)* to internally set 
        the new structure.
    
    Parameters
    ----------
    sim : :class:`pyGDM2.core.simulation`
        simulation description
    
    """
    def __init__(self, sim):
        self.sim = sim
        self.set_step(sim.struct.step)


    def set_step(self, step):
        """set the stepsize of the geometry
        
        may also be used as optimization-parameter (in `generate_structure`)
        """
        self.step = step
        self.sim.struct.step = step
        
        
#==============================================================================
#     Mandatory for reimplementation
#==============================================================================
    def get_bounds(self):
        """return lower and upper bounds as required by pyGMO models"""
        raise NotImplementedError("'models.BaseModel.get_bounds' not re-implemented!")
        
        
    def generate_structure(self, params):
        """the main structure generator"""
        raise NotImplementedError("'models.BaseModel.generate_structure' not re-implemented!")
    
    
#==============================================================================
#     Optional for reimplementation: Information output
#==============================================================================
## --- dimension of problem (nr of free parameters). Infer from length of `self.lbnds`
    def get_dim(self):
        """get problem dimension (nr of free parameters)"""
        lbnds, ubnds = self.get_bounds()
        return len(lbnds)
    
## --- Randomize structure
    def random_structure(self):
        """generate a randomized structure"""
        
        N_dim = self.get_dim()
        lbnds, ubnds = self.get_bounds()
        
        if not hasattr(lbnds, '__iter__'):
            lbnds = [lbnds] * N_dim
            ubnds = [ubnds] * N_dim
        
        random_parameters = ( (np.array(ubnds) - np.array(lbnds)) * 
                               np.random.random(N_dim) + np.array(lbnds) )
        
        self.generate_structure(random_parameters)
        
        
## --- Replace structure in `core.simulation` object
    def set_structure(self, geometry):
        """replace structure-geometry in `core.simulation` object"""
        if hasattr(self.sim.struct.material, '__iter__'):
            material = self.sim.struct.material[0]
        else:
            material = self.sim.struct.material
        
        struct = structures.struct(self.sim.struct.step, 
                                   geometry, material, # <-- the updated values
                                   self.sim.struct.n1, self.sim.struct.n2,
                                   self.sim.struct.normalization, 
                                   n3=self.sim.struct.n3, 
                                   spacing=self.sim.struct.spacing,
                                   with_radiation_correction=self.sim.struct.with_radiation_correction)
        self.sim.struct = struct
        self.sim.struct.setDtype(self.sim.dtypef, self.sim.dtypec)
        

## --- Information output
    def print_info(self):
        """print information about structure to `stdout`"""
        warnings.warn("'models.BaseModel.print_info' not re-implemented! Only printing simulation info.")
        
        print_sim_info(self.sim)
        
    
    def plot_structure(self, interactive=True, show=True, **kwargs):
        """plot the structure (2D, matplotlib)
        
        *kwargs* are passed to `pyGMD2.visu.structure`
        """
        warnings.warn("'models.BaseModel.plot_structure' not re-implemented! Using `pyGDM2.visu.structure`.")
        
        import matplotlib.pyplot as plt
        from ..visu import structure as plt_struct
        
        if interactive: 
            plt.ion()
        
        plt_struct(self.sim, show=show, **kwargs)





#==============================================================================
# Simple structures
#==============================================================================
class RectangularAntenna(BaseModel):
    """optimization-model for simple geometry, consisting of one rectangular antenna
    
    free parameters: width W, length L, x_offset X, y_offset Y
     - W,L : units of `stepsize`
     - X,Y : units of nm
    
    Parameters
    ----------
    sim : :class:`pyGDM2.core.simulation`
        simulation description
    
    limits_W : list of 2 int
        box-constraints for width [lower limit, upper limit]. units of stepsize
    
    limits_L : list of 2 int
        box-constraints for length [lower limit, upper limit]. units of stepsize
    
    limits_pos : list of 2 elements
        box-constraints for position offset parameter. If empty list ([]), the
        structure position is fixed. in units of nm
    
    height : int
        height of the structure in units of stepsize
        
    
    Notes
    -----
    The purpose of this model is merely for demonstration. 
    
    """
    def __init__(self, sim, limits_W, limits_L, limits_pos, height):
        """constructor"""
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        print "Rectangular Antenna optimziation model: Note that this simple model is rather intended for testing and demonstration purposes."
        
        ## --- width and length limits for rectrangular antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries (same for x and y)
        ## --- position boundaries (same for x and y)
        if limits_pos:
            if limits_pos[0] != limits_pos[1]:
                self.limits_pos = limits_pos
            else:
                self.limits_pos = False
        else:
            self.limits_pos = False
        
        ## --- fixed parameters
        self.height = height    # height of rectangular antenna
        
        ## --- init with random values. `set_step`and `random_structure` are 
        ##     defined in `BaseModel`
        self.random_structure()
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        if self.limits_pos:
            self.lbnds = [self.limits_W[0], self.limits_L[0], self.limits_pos[0], self.limits_pos[0]]
            self.ubnds = [self.limits_W[1], self.limits_L[1], self.limits_pos[1], self.limits_pos[1]]
        else:
            self.lbnds = [self.limits_W[0], self.limits_L[0]]
            self.ubnds = [self.limits_W[1], self.limits_L[1]]
            
        return self.lbnds, self.ubnds
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- order of `params` must correspond to boundary order defined by `get_bounds`
        if self.limits_pos:
            W, L, pos_x, pos_y = params
        else:
            W, L = params
            pos_x, pos_y = 0, 0
        
        from pyGDM2 import structures
        geometry = structures.rect_wire(self.sim.struct.step, L, self.height, W)
        geometry.T[0] += pos_x
        geometry.T[1] += pos_y
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)





class CrossAntenna(BaseModel):
    """optimization-model for simple geometry, consisting of a cross-shaped structure
    
    free parameters: 2 widths W1, W2; 2 lengths L1, L2, x_offset X, y_offset Y
     - Wi,Li : units of `stepsize`
     - X,Y   : units of nm
     - height (fixed) : units of `stepsize`
    
    Parameters
    ----------
    sim : :class:`pyGDM2.core.simulation`
        simulation description
    
    limits_W : list of 2 int
        box-constraints for widths [lower limit, upper limit]. units of stepsize
    
    limits_L : list of 2 int
        box-constraints for lengths [lower limit, upper limit]. units of stepsize
    
    limits_pos : list of 2 elements
        box-constraints for position offset parameter. If empty list ([]), the
        structure position is fixed. in units of nm
    
    height : int
        height of the structure in units of stepsize
        
    
    Notes
    -----
    The purpose of this model is merely for demonstration. 
    
    """
    def __init__(self, sim, limits_W, limits_L, limits_pos, height):
        """
        """
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        ## --- width and length limits for rectrangular antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries (same for x and y)
        if limits_pos:
            if limits_pos[0]+limits_pos[1] != 0:
                self.limits_pos = limits_pos
            else:
                self.limits_pos = False
        else:
            self.limits_pos = False
                
        
        ## --- fixed parameters
        self.height = height    # height of rectangular antenna
        
        ## --- init with random values. `set_step`and `random_structure` are 
        ##     defined in `BaseModel`
        self.random_structure()
        
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        if self.limits_pos:
            self.lbnds = [self.limits_W[0], self.limits_W[0], self.limits_L[0], self.limits_L[0], 
                          self.limits_pos[0], self.limits_pos[0]]
            self.ubnds = [self.limits_W[1], self.limits_W[1], self.limits_L[1], self.limits_L[1], 
                          self.limits_pos[1], self.limits_pos[1]]
        else:
            self.lbnds = [self.limits_W[0], self.limits_W[0], self.limits_L[0], self.limits_L[0]]
            self.ubnds = [self.limits_W[1], self.limits_W[1], self.limits_L[1], self.limits_L[1]]
        
        return self.lbnds, self.ubnds
    
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- order of `params` must correspond to boundary order defined by `get_bounds`
        if len(params) == 4:
            W1, W2, L1, L2 = params
            pos_x, pos_y = 0, 0
        else:
            W1, W2, L1, L2, pos_x, pos_y = params
        
        from pyGDM2 import structures
        wire1 = structures.rect_wire(self.sim.struct.step, L=L1, H=self.height, W=W1)
        wire2 = structures.rect_wire(self.sim.struct.step, L=L2, H=self.height, W=W2)
        geometry = np.concatenate([wire1, wire2])
        geometry.T[0] += pos_x
        geometry.T[1] += pos_y
        
        ## --- delete duplicates
        geometry = unique_rows_3D(geometry)
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)










#==============================================================================
# More complex structure models
#==============================================================================
class MultiRectAntenna(BaseModel):
    """optimization-model for geometry consisting of multiple rectangular pads
    
    free parameters: N times (width; length; x_pos; y_pos)
        - N: number of rectangles
        - all parameters in units of `stepsize`
    
    Parameters
    ----------
    sim : :class:`pyGDM2.core.simulation`
        simulation description
        
    N_antennas : int
        Number of rectangular antennas
    
    limits_W : list of 2 int
        box-constraints for widths [lower limit, upper limit]. units of stepsize
    
    limits_L : list of 2 int
        box-constraints for lengths [lower limit, upper limit]. units of stepsize
    
    limits_pos_x, limits_pos_y : each a list of 2 int
        box-constraints for x/y position offset. units of stepsize
    
    height : int
        height of the structure in units of stepsize
        
    """
    def __init__(self, sim, N_antennas, limits_W, limits_L, limits_pos_x, 
                 limits_pos_y, height):
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        ## --- width and length limits for each rectrangular sub-antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries
        self.limits_pos_x = limits_pos_x
        self.limits_pos_y = limits_pos_y
        
        ## --- fixed parameters
        self.N = int(N_antennas)    # Number of rectangular sub-antenna
        self.height = height        # height of rectangular antenna
        
        ## --- init with random values
        self.random_structure()
        
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        self.lbnds = [self.limits_W[0], self.limits_L[0], self.limits_pos_x[0], 
                      self.limits_pos_y[0]] * self.N
        self.ubnds = [self.limits_W[1], self.limits_L[1], self.limits_pos_x[1], 
                      self.limits_pos_y[1]] * self.N
        
        return self.lbnds, self.ubnds
    
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- get 4-tuples describing each rectangular sub-antenna
        params_rects = [params[i:i + 4] for i in xrange(0, len(params), 4)]
        
        from pyGDM2 import structures
        
        for i, p in enumerate(params_rects):
            W, L = int(round(p[0])), int(round(p[1]))
            rect = structures.rect_wire(self.sim.struct.step, L=L, H=self.height, W=W)
            rect.T[0] += int(round(p[2])) * self.sim.struct.step
            rect.T[1] += int(round(p[3])) * self.sim.struct.step
            if i == 0:
                geometry = rect
            else:
                geometry = np.concatenate([geometry, rect])
        
        ## --- delete duplicates
        geometry = unique_rows_3D(geometry)
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)





class BlockModel(BaseModel):
    """structure consisting of `N` blocks of variable positions
    
    
    Parameters
    ----------
    sim : :class:`pyGDM2.core.simulation`
        simulation description
        
    N : int
        Number of blocks
    
    block_nx, block_ny, block_nz : int, int, int
        number of meshpoints in X, Y and Z dimension for each block
    
    area_limits : list of 2 elements
        [lower limit, upper limit] box-constraints for area on which the 
        material-blocks are positioned. units of stepsize
    
    forbidden : list of 3-tuples, default: []
        list of forbidden positions (list of coordinates [x,y,z]). 
        Material at these coordiantes will be removed. units of stepsize
    
    fixed_meshpoints : list of 3-tuples, default: []
        list of additional fixed meshpoints not to be moved by optimizer. Units
        of stepsize. Note: `forbidden` has priority over `fixed_meshpoints`.
    
    symmetric : bool, default: False
        if true, a symmtery-axis (parallel to X-axis) will be imposed
    
    fit_offset : bool, default: False
        if true, additional x/y-offset parameters will be included
        in the optimization. These will be applied *after* the symmetry-
        operation (if `symmetric = True`), which effectively shifts the 
        symmtery-axis as well. The offset-limits are the same as `area_limits`.
        
    """
    def __init__(self, sim, 
                 N, block_nx, block_ny, block_nz, area_limits, 
                 forbidden=[], fixed_meshpoints=[],
                 symmetric=False, fit_offset=False):
        super(self.__class__, self).__init__(sim)
        
        ## config structure
        self.N_blocks = N
        
        self.block_nx = block_nx
        self.block_ny = block_ny
        self.block_nz = block_nz
        
        self.step_grid_x = self.step*self.block_nx
        self.step_grid_y = self.step*self.block_ny
        
        self.generate_zero_block()
        

        ## --- list of forbidden meshpoint-positions [[x1,y1], [x2,y2] ... ] 
        ##     (index coordinates [=divided by 'step'])
        self.forbidden = forbidden
        self.fixed_meshpoints = fixed_meshpoints
        
        ## --- symmtery-axis: X? If True: Mirror structure at lower y-limit
        self.symmetric = symmetric
        self.fit_offset = fit_offset
        
        
        self.area_min, self.area_max = area_limits[0], area_limits[1]
        self.x_offset = 0
        self.y_offset = 0
        
        
        ## --- init with random positions      
        self.random_structure()
        
    
    def get_bounds(self):
        """Return lower and upper bounds as required by pyGMO models"""
        self.lbnds = 2*[self.area_min] * self.N_blocks
        self.ubnds = 2*[self.area_max] * self.N_blocks
        
        if self.fit_offset:
            self.lbnds += [self.area_min]*2
            self.ubnds += [self.area_max]*2
        
        return self.lbnds, self.ubnds
    

## --------- structure generation
    def generate_zero_block(self):
        """generate a list describing the fundamental block meshpoints"""
        self.zeroblock = []
        for xi in np.arange(self.block_nx):
            for yi in np.arange(self.block_ny):
                for zi in np.arange(self.block_nz):
                    self.zeroblock.append([xi, yi, zi+0.5])
        
        self.zeroblock = np.array(self.zeroblock)*self.step


    def get_position_tuples(self, params):
        """Generate position tuples (x,y) from the `params` list
        
        splitting up the `params` list: 
        (x0,y0) = [params[0], params[1]], (x1,y1) = [params[2], params[3]], ...
        
        positions are given as (x,y) index-tuples (=divided by `step`)
        """
        POS=[]
        for i, val in enumerate(params):
            if i%2==0:
                POS.append([])
            ## convention for float-->int parameter conversion: int(round(value))
            val = int(round(val))
            POS[-1].append(val)
        
        return np.array(POS, dtype=np.float)    
    
        
    def generate_structure(self, params):
        """generate the structure"""
        ## --- collect parameters, exception handling
        if self.fit_offset: 
            positions = self.get_position_tuples(params[:-2])
            self.x_offset, self.y_offset = params[-2:]
        else:
            positions = self.get_position_tuples(params)
            self.x_offset, self.y_offset = 0, 0
        
        if len(positions) != self.N_blocks:
            raise ValueError("Number of Positions must equal number of Block!")
        
        
        ## --- assemble blocks
        self.t0 = time.time()
        dipoles = []
        for xi,yi in positions:
            block = np.copy(self.zeroblock).T
            block[0] += round(xi)*self.step_grid_x
            block[1] += round(yi)*self.step_grid_y
            
            for dp in block.T:
                dipoles.append(tuple(dp))
        else:
            pass


        ## --- If symmetric: shift to positive Y and Duplicate sutructure
        dipoles = np.array(dipoles)
        if self.symmetric:
            if dipoles.T[1].min() < 0:
                dipoles.T[1] -= dipoles.T[1].min() #+ np.ceil(self.block_ny/2.-1)*self.step
            
            dipoles_sym = copy.deepcopy(dipoles)
            dipoles_sym.T[1] *= -1
            
            ## --- shift down by number of y-meshpoints per block
            dipoles_sym.T[1] += (self.block_ny-1)*self.step
            dipoles = np.concatenate([dipoles, dipoles_sym])
            ## --- center
            dipoles.T[1] -= np.floor((self.block_ny + 1-self.block_ny%2)/2.) * self.step
        
        
        ## --- add optional fixed dipoles
        dipoles_fix = []
        for fix_dp in self.fixed_meshpoints:
            dipoles_fix.append(np.round(fix_dp) * self.step)
        if len(dipoles_fix) != 0:
            dipoles = np.concatenate([dipoles, dipoles_fix])
        
        
        ## --- delete forbidden positions
        delete_list = []
        for idp, (dpx,dpy,dpz) in enumerate(dipoles):
            if [int(round(dpx/self.step_grid_x)), int(round(dpy/self.step_grid_y))] \
                                                             in self.forbidden:
                delete_list.append(idp)
        dipoles = np.delete(dipoles, delete_list, 0)
        
        
        ## --- apply structure offset
        if self.fit_offset:
            dipoles.T[1] += round(self.y_offset) * self.step_grid_y
            dipoles.T[0] += round(self.x_offset) * self.step_grid_x
                
        
        ## --- delete duplicates
        self.len_original = len(dipoles)
        dipoles = unique_rows_3D(dipoles)
        
        
        ## --- replace structure in `self.sim`
        self.set_structure(dipoles)
        


    def print_info(self):
        """print model info"""
        print " ----------- N BLOCKS MODEL -----------"
        print '{} dipoles created.'.format(self.len_original)
        print '{} duplicate dipoles deleted.'.format(self.len_original - self.sim.struct.n_dipoles)
        print
        print "MATERIAL                 =", self.sim.struct.material[0].__name__
        print "STEPSIZE                 =", self.step
        print "BLOCK-SIZE               =", self.block_nx*self.block_ny*self.block_nz, "(meshpoints)"
        print "NUMBER OF BLOCKS         =", self.N_blocks, 
        if self.symmetric: 
            print "x2 (symmetric)"
        else:
            print ""
        print "AREA LIMITS (blocks)     =", self.area_min,'-->', self.area_max
        print "MAX. POSSIBLE MESHPOINTS =", self.N_blocks*self.block_nx*self.block_ny*self.block_nz,
        if self.symmetric: 
            print "x2 (symmetric)"
        else:
            print ""
        print
        print "TOTAL MESHPOINTS         =", self.sim.struct.n_dipoles
        print " --------------------------------------"
        print
        print






















#### --------------------------------------------------------------------------
### --           Binary Array of Blocks Model
#### --------------------------------------------------------------------------
#class BinaryArrayModel():
#    def __init__(self, step, N, nx,ny,nz):
#        self.tinit = time.time()
#        ########################################################################
#        ## config structure
#        ########################################################################
#        """
#        binary array of (N x N) blocks of size (nx x ny x nz).
#        area from (0,0) to (N*step, N*step)
#        """
#        self.N = N
#        
#        self.NX_BLOCK = nx
#        self.NY_BLOCK = ny
#        self.NZ_BLOCK = nz
#        
#        self.set_step(step)
#        
#        
#        ## init at random positions        
#        self.get_bounds()
#        self.random_positions()
#        
#        self.t_config = time.time()
#    
#    def get_dim(self):
#        return self.N**2
#    
#    def get_bounds(self):
#        """Return lower and upper bounds as required by pyGMO models"""
#        self.lbnds = self.get_dim()*[0]
#        self.ubnds = self.get_dim()*[1]
#        
#        return self.lbnds, self.ubnds
#        
#    def random_positions(self):
#        ## chose random start positions on defined area and generate random start structure
#        POSITIONS = np.random.randint(0, 2, self.get_dim())
#        self.generate_structure(POSITIONS)
#    
#    def set_step(self, step):
#        self.STEP = step
#        self.generate_zero_block()
#        
#        
#    def generate_zero_block(self):
#        ## ------- FUNDAMENTAL BLOCK
#        self.ZEROBLOCK = []
#        for xi in np.arange(self.NX_BLOCK):
#            for yi in np.arange(self.NY_BLOCK):
#                for zi in np.arange(self.NZ_BLOCK):
#                    self.ZEROBLOCK.append([xi, yi, zi+0.5])
#        self.ZEROBLOCK = np.array(self.ZEROBLOCK)
#
#
#
#    def generate_structure(self, POSITIONS):
#        ########################################################################
#        ## GENERATE STRUCTURE 
#        ########################################################################
#        if len(POSITIONS) != self.get_dim():
#            raise ValueError("Number of Positions must equal size of array!")
#        self.POSITIONS = POSITIONS
#        
#        self.t0 = time.time()
#        ## ------- PUT BLOCKS AT EACH POSITION
#        dipoles = []
#        for i,BIN in enumerate(POSITIONS):
#            if BIN>=0.5:
#                BLOCK = np.copy(self.ZEROBLOCK).T
#                
#                BLOCK[0] += (i%self.N)*self.NX_BLOCK
#                BLOCK[1] += int(i/self.N)*self.NY_BLOCK
#                for dp in BLOCK.T:
#                    dipoles.append(tuple(dp))
#
#
#        self.t_build = time.time()
#
#        ## Fortran compatible arrays
#        self.dipoles = np.array(dipoles)*self.STEP
#        self.STRUCT  = self.dipoles
#        
#        self.NDipPlane = int(len(self.STRUCT)/self.NZ_BLOCK)
#
#
#
#    def print_info(self):
#        ########################################################################
#        ## Print information
#        ########################################################################
#        print "   ----- N BLOCKS MODEL -----"
#        print '{} dipoles created.'.format(len(self.STRUCT))
#        print
#        print
#        print 'Last structure update (ms):', round(1000*(self.t_build - self.t0),1)
#        print '        - initial config Time (ms) :', round(1000*(self.t_config - self.tinit),1)
#        print '        - last build Time (ms)     :', round(1000*(self.t_build - self.t0),1)
#        print
#        print
#        print "STEPSIZE                 =", self.STEP
#        print "BLOCK-SIZE               =", self.NX_BLOCK*self.NY_BLOCK*self.NZ_BLOCK, "(meshpoints)"
#        print "NUMBER OF BLOCKS         =", (self.N**2)
#        print "MAX. POSSIBLE MESHPOINTS =", (self.N**2)*self.NX_BLOCK*self.NY_BLOCK*self.NZ_BLOCK
#        print "TOTAL MESHPOINTS         =", len(self.dipoles)
#        print
#        print
#
#
#
#    def plot_structure(self, interactive=True, show=True):
#        ########################################################################
#        ## plot structure
#        ########################################################################
#        import matplotlib.pyplot as plt
#        
#        if show:
#            plt.clf()
#            if interactive:
#                plt.ion()
#        XM,YM,ZM = np.array(self.dipoles).T
#        plt.scatter(XM, YM, s=50)
#        
#        plt.xlim(-3*self.STEP, YM.max()+3*self.STEP); plt.xlabel("X (nm)")
#        plt.ylim(-3*self.STEP, XM.max()+3*self.STEP); plt.ylabel("Y (nm)")
#        
#        if show:
#            if interactive:
#                plt.show()
#                plt.draw()
#            else:
#                plt.show()
#        
        
        







if __name__=='__main__':
    
    testModel = BlockModel(step=10., nblocks=40, 
                            nx=5,ny=5,nz=5, 
                            blim=[-10,10])
    
#    testModel = AntennaModel(step=10., nblocks=3, 
#                            h=2,
#                            limg=[-10,10],lims=[2,6])
#    
#    testModel = BinaryArrayModel(step=10., N=10, 
#                            nx=2, ny=2, nz=2)

    #from mayavi import mlab
    #mlab.figure(size=(800,600), bgcolor=(1,1,1))
    
    #visu.plot2Dstruct(testModel.STRUCT)
    
    
    import matplotlib.pyplot as plt
    testModel.print_info()
    for i in range(2):
        testModel.random_positions()
        testModel.plot_structure(interactive=True)
        testModel.print_info()
        plt.pause(.1)
    
    plt.ioff()
    plt.show()













==> anc/pyGDM2/EO/problems.py <==
# encoding: utf-8
"""
Collection of problems for the EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""

import numpy as np

import warnings


from .. import core
from .. import linear
from .. import tools




class BaseProblem(object):
    """Base pyGDM2 problem
    
    Problem classes must call the `BaseProblem` constructor with at least 
    an instance of a model-class (see :class:`.models.BaseModel`)
    
    Parameters
    ----------
    model : instance of class implementing :class:`.models.BaseModel`
            Definition of structure model and pyGDM-simulation
    
    field_index : int, default: 0
        field_index to use from pyGDM simulation.
    
    maximize : bool, default: True
        whether to maximize (True) or minimize (False) the fitness function
    
    """
    __name__ = 'BaseProblem'
    
    def __init__(self, model=None, field_index=0, maximize=True):
        
        if model is not None:
            ## --- main simulation definitions
            self.model = model
            self.sim = model.sim
            self.field_index = field_index
            self.maximize = maximize
            
            ## -- problem boundaries
            lbnds, ubnds = self.model.get_bounds()
            self.set_bounds(lbnds, ubnds)
        else:
            raise ValueError("No valid model provided. Please init the Problem with a valid geometry model instance.")
        
        
    
#==============================================================================
# Mandatory reinmplementations for specific problems:
#==============================================================================
    def objective_function(self, params):
        """To be reimplemented! Evaluates the objective function"""
        raise NotImplementedError("'problems.BaseProblem.objective_function' not re-implemented!")


#==============================================================================
# Optionally reinmplementations
#==============================================================================
    def equality_constraints(self, params):
        """Optional (nonlinear) equality constraints (as 1D array)
        
        Equality constraints are regarded satisfied if == 0
        """
        return []
        
    def inequality_constraints(self, params):
        """Optional (nonlinear) inequality constraints (as 1D array)
        
        Inequality constraints are regarded satisfied if <= 0
        """
        return []
        
    def get_name(self):
        """Return problem object name"""
        return self.__name__

    def get_extra_info(self):
        """Return extra info, e.g. a more detailed problem description"""
        return ""

    def get_nobj(self):
        """number of objectives"""
        return len(self.fitness(self.lbnds))
    
#==============================================================================
# Internally used
#==============================================================================    
    def set_bounds(self, lbnds, ubnds):
        self.lbnds = lbnds
        self.ubnds = ubnds
    
    def get_bounds(self):
        return (self.lbnds, self.ubnds)

    def fitness(self, dv):
        """Virtual objective function, single objective (PyGMO requirement)"""
        
        ## --- target function evaluation
        fitness = self.objective_function(dv)
        if not hasattr(fitness, '__iter__'):
            fitness = [fitness, ]
        if self.maximize:
            fitness = [-1*f for f in fitness]
        
        ## --- constraint functions
        equality_constraints = self.equality_constraints(dv)  # ==0 --> satisfied
        if not hasattr(equality_constraints, '__iter__'):
            equality_constraints = [equality_constraints, ]
        
        inequality_constraints = self.inequality_constraints(dv)  # <=0 --> satisfied
        if not hasattr(inequality_constraints, '__iter__'):
            inequality_constraints = [inequality_constraints, ]
        
        return_vector = np.concatenate( [ fitness, equality_constraints, inequality_constraints ] )
        
        return return_vector

    
        
    
    
    
    
    

# =============================================================================
# Pre-defined Problems
# =============================================================================
class ProblemScat(BaseProblem):
    """optimize for scat./ext./abs. cross-section or efficiency
    
    Parameters
    ----------
    model : instance of class implementing :class:`.models.BaseModel`
        Definition of structure model and pyGDM-simulation
    
    field_index : int, default: 0
        field_index to use from pyGDM simulation.
    
    opt_target : str, default: 'Qscat'
        Optimization target. 
        One of ['Qscat', 'Qext', 'Qabs', 'CSscat', 'CSext', 'CSabs']
         - CS: cross-section (absolute value)
         - Q: efficiency (CS divided by geometrical CS)
    
    maximize : bool, default: True
        whether to maximize (True) or minimize (False) the fitness function
    
    """
    
    def __init__(self, model, field_index=0, opt_target='Qscat', 
                 maximize=True):
        """constructor"""
        super(self.__class__, self).__init__(model, field_index, 
                                         maximize=maximize)
        self.opt_target = opt_target
    
    
    def objective_function(self, params):
        """evaluate directionality ratio
        """
        self.model.generate_structure(params)
        
        ## --- GDM simulation and cross-section calculation
        core.scatter(self.model.sim, verbose=0)
        ext_cs, sca_cs, abs_cs = linear.extinct(self.model.sim, field_index=self.field_index)
        
        ## --- scattering
        if self.opt_target == "Qscat":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(sca_cs) / geo_sect
        elif self.opt_target == "CSscat":
            val = float(sca_cs)
        
        ## --- extinction
        elif self.opt_target == "Qext":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(ext_cs) / geo_sect
        elif self.opt_target == "CSext":
            val = float(ext_cs)
        
        ## --- absorption
        elif self.opt_target == "Qabs":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(abs_cs) / geo_sect
        elif self.opt_target == "CSabs":
            val = float(abs_cs)
        
        return val


    def get_extra_info(self):
        return "\n\tMaximization of scattering cross section"






class ProblemNearfield(BaseProblem):
    """optimize near-field enhancement ($|E|^2$ or $|B|^2$)

    opt_target defines wether the E-field ('E') or the B-field ('B') 
    shall be maximized (or optionally minimized)
    
    Parameters
    ----------
    model : instance of class implementing :class:`.models.BaseModel`
        Definition of structure model and pyGDM-simulation
    
    field_index : int, default: 0
        field_index to use from pyGDM simulation.
    
    r_probe : 3-tuple, default: (0,0,0)
        defines the (x,y,z) position where field enhancemnt is to be
        maximized / minimized
    
    opt_target : str, default: 'E'
        Optimization target. Electric or magnetic field intensity. 
        One of ['E', 'B'].
    
    maximize : bool, default: True
        whether to maximize (True) or minimize (False) the fitness function
    
    """
    
    def __init__(self, model, field_index=0,
                 r_probe=(0,0,0), opt_target='E',
                 maximize=True):
        """constructor"""
        super(self.__class__, self).__init__(model, field_index, 
                                         maximize=maximize)
        
        self.r_probe = np.transpose( [r_probe] )
        self.opt_target = opt_target.lower()
        
        if self.opt_target not in ['e', 'b', 'h']:
            raise ValueError("'opt_target' must be one of ['e', 'b', 'h'].")
    
    
    def objective_function(self, params):
        """evaluate field intensity"""
        self.model.generate_structure(params)
        
        ## --- GDM simulation and cross-section calculation
        core.scatter(self.model.sim, verbose=0)
        Es, Etot, Bs, Btot = linear.nearfield(self.model.sim, 
                                              field_index=self.field_index,
                                              r_probe=self.r_probe)
        
        if self.opt_target.lower() == "e":
            a = Es
        elif self.opt_target.lower() in ["b", "h"]:
            a = Bs
        
        I_NF = np.abs(a[0][3]**2 + a[0][4]**2 + a[0][5]**2)
        
        return I_NF


    def get_extra_info(self):
        return "\n\tMaximization of near-field intensity"






        
class ProblemDirectivity(BaseProblem):
    """Problem to optimize directionality of scattering from nanostructure
    
    Use `EO.tools.calculate_solid_angle_by_dir_index` to define 'dir_index' 
    for the desired target solid angle
    
    
    Parameters
    ----------
    
    model : instance of class implementing :class:`.models.BaseModel`
        Definition of structure model and pyGDM-simulation
    
    field_index : list of int, default: 0
        "field_index" in case of multiple pyGDM-simulation configurations
    
    dir_index : list of int; list of list of int, default: [5]
        which solid-angle elements to consider for optimization.
        If list of lists of int (e.g. [[4], [5], [1,2]]), will run 
        multi-objective optimization using each of the sub-lists as target
        solid angle
    
    which_field : str, default: 'e_tot'
        optimize using one of ['e_sc', 'e_tot', 'e0']. 
         - 'e_sc': scattered field
         - 'e_tot': total field (= e0 + e_sc)
         - 'e0': fundamental field (rather for testing) 
    
    kwargs_farfield : dict, default: dict(Nteta=3, Nphi=5, tetamin=0, tetamax=np.pi/2.)
        kwargs, passed to :func:`pyGDM2.linear.farfield`, defining the farfield 
        scattering calculation. Required arguments are: Nteta, Nphi, tetamin, tetamax
    
    consider_dS (False), averaging (True), absoluteI (False)
        Additional flags (defaults in paranthesis): 
             - consider_dS: correct (True) solid angle integration or simple sum (False)
             - averaging: avgerage (True) or integrate (False) solid angle intensity
             - absoluteI: maximize total intensity through selected solid angle instead of ratio
    
    kwargs_scatter : dict, default: {}
        additional kwargs, passed to :func:`pyGDM2.core.sactter`
    
    maximize : bool, default: True
        whether to maximize (True) or minimize (False) the fitness function
    
    """
    def __init__(self, model, field_index=0,
                       dir_index=[5], which_field='e_sc',
                       kwargs_farfield=dict(Nteta=3, Nphi=5, tetamin=0, tetamax=np.pi/2.),
                       consider_dS=False, averaging=True, absoluteI=False, 
                       kwargs_scatter={}, maximize=True):
        """constructor"""
        ## --- directionality problem setup
        if type(dir_index) not in (list, tuple, np.ndarray):
            self.dir_index = [dir_index]
        else:
            self.dir_index = dir_index
        
        if type(field_index) not in (list, tuple, np.ndarray):
            field_index = [field_index]
        else:
            field_index = field_index
        
        ## --- number of objectives
        if self.list_depth(self.dir_index) == 2:
            N_obj = len(self.dir_index)
            if len(field_index) == 1:
                field_index = [field_index[0]]*N_obj
            if len(field_index) != N_obj:
                raise ValueError("Number of 'field_index' entries must exactly match number of objectives!")
        elif self.list_depth(self.dir_index) == 1:
            N_obj = 1
            field_index = [field_index]
            self.dir_index = [self.dir_index]
        else:
            raise ValueError("Wrong shape of `dirindex` input parameter. Must be of 'depth' 1 or 2.")
        
        ## --- init base class
        super(self.__class__, self).__init__(model, field_index, 
                                         maximize=maximize)
        
        self.which_field = which_field 
        
        self.consider_dS = consider_dS
        self.averaging = averaging
        
        self.absoluteI = absoluteI
        
        self.kwargs_scatter = kwargs_scatter
        self.kwargs_farfield = kwargs_farfield
        
        self.dteta = ((kwargs_farfield['tetamax']-kwargs_farfield['tetamin']) / 
                      float(kwargs_farfield['Nteta']-1))
        self.dphi  = 2.*np.pi/float(kwargs_farfield['Nphi']-1)


    def list_depth(self, L):
        """'depth' of a list"""
        depth = lambda L: isinstance(L, list) and max(map(depth, L))+1
        return depth(L)
        
        
    
    def objective_function(self, params):
        """evaluate directionality ratio"""
        self.model.generate_structure(params)
        
        ## --- main GDM simulation
        core.scatter(self.model.sim, verbose=0, **self.kwargs_scatter)
        
        ## --- iterate objective functions
        Iratios = []
        for i_obj, dir_idx in enumerate(self.dir_index):
            ## --- linear scattering to farfield, incoherent sum of all field_indices
            I_sc, I_tot, I0 = 0, 0, 0
            for di in self.field_index[i_obj]:
                tetalist, philist, _I_sc, _I_tot, _I0 = linear.farfield(
                                             self.model.sim, di, 
                                             **self.kwargs_farfield)
                I_sc += _I_sc
                I_tot += _I_tot
                I0 += _I0
            
            if self.which_field.lower() == 'e0':
                I = I0
            elif self.which_field.lower() == 'e_sc':
                I = I_sc
            elif self.which_field.lower() == 'e_tot':
                I = I_tot
            else:
                raise ValueError("'which_field' must be one of ['e0', 'e_sc', 'e_tot']!")
            
            tetalist = tetalist.flatten()
            philist = philist.flatten()
            I = I.flatten()
            
            
            ## --- Processing (weighting, ratio-calc.)
            if self.consider_dS:
                ## --- weight intensities by solid angle of surface element
                dS = self.dteta*self.dphi*np.sin(tetalist)
                dS = dS + dS.max()*0.1  # slight cheating: increase all weights by 10% of overall max to not neglect 180degree backscattering 
            else:
                dS = np.ones(tetalist.shape)
            
            
            ## --- compute either absolute intensity or directionality ratio
            if self.absoluteI:
                if self.averaging:
                    Iratio = np.average(I[dir_idx]*dS[dir_idx])
                else:
                    Iratio = np.sum(I[dir_idx]*dS[dir_idx])
            else:
                if self.averaging:
                    non_idx = np.delete(range(len(I)), dir_idx)
                    Iratio = (np.average(I[dir_idx]*dS[dir_idx]) / 
                                             np.average(I[non_idx]*dS[non_idx]) )
                else:
                    Iratio = (np.sum( (I[dir_idx]*dS[dir_idx])) / 
                                 (np.sum(I*dS) - np.sum(I[dir_idx]*dS[dir_idx])) )
            
            Iratios.append(Iratio)
            
        return Iratios


    ## --- Problem description
    def get_extra_info(self):
        return "\n\tOptimize directionality of scattering."+\
               " Number of objectives: {}".format(len(self.dir_index))










==> anc/pyGDM2/EO/tools.py <==
# encoding: utf-8
"""
tools for EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""
import numpy as np
import cPickle as pickle

import os
import copy
import warnings




def reload_eo(filename):
    """Reload saved evol. optimization from file
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
        
    Returns
    -------
    dict : evolutionary optimization data
    
    """
    if type(filename) == str:
        try:
            eo_dict = pickle.load( open(filename, "rb") )
        except IOError:
            raise IOError("Saved optimization file not found!")
    elif type(filename) == dict:
        eo_dict = filename
    else:
        raise ValueError("No valid optimization data. Must be either string (path to file) or dict.")
        
    return eo_dict
    


#==============================================================================
# generate simuation dictionary for best solution
#==============================================================================
def get_best_candidate(filename, iteration=-1, do_test=True, verbose=False):
    """generate simuation object for best solution
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
        
    iteration : int, default: -1
        iteration (Nr of improvements) to use. Best candidate of selected iteration
        will be returned. Python indexing, hence positive and negative numbers 
        possible.
    
    do_test : bool, default: True
        whether to test the stored fitness (redo the simulation) or not
    
    verbose : bool, default: False
        print some information
        
    Returns
    -------
    sim : :class:`pyGDM2.core.simulation` instance of best candidate
    """
    ## --- reload
    eo_dict = reload_eo(filename)
    
    ## --- champion of selected iteration
    halloffame = eo_dict['halloffame']
    champ = halloffame[iteration]
    f = champ[1]
    x = champ[2]
    
    ## --- generate geometry
    problem = eo_dict['problem']
    problem.model.generate_structure(x)
    
    if verbose:
        i_iter = champ[0]
        if iteration < 0:
            iteration = len(halloffame) + iteration
        print "Best candidate after {} iterations (with {} improvements): fitness = {}".format(
                                    i_iter+1, iteration, ["{:.5g}".format(_f) for _f in f])
    
    ## --- test
    if do_test:
        if verbose: print "Testing: recalculating fitness...",
        f_test = problem.fitness(x)
        differ_flag = False
        for f_test_1, f_test_2 in zip(f_test, f):
            f1 = round(f_test_1, 5)
            f2 = round(f_test_2, 5)
            if f1-f2 != 0:
                differ_flag = True
        
        if differ_flag:
            warnings.warn("Stored and recalculated fitness values seem to differ. " + 
                          "f_stored={}, f_recalc={}".format(
                                      ["{:.5g}".format(_f) for _f in f],
                                      ["{:.5g}".format(_f) for _f in f_test]))
        elif verbose: print "Done. Everything OK."
    
    ## --- copy and return simulation dict
    problem.model.generate_structure(x)
    sim = copy.deepcopy(problem.model.sim)
    return sim


def get_best_candidate_f_x(filename, iteration=-1):
    """get best fitness and parameter vector of a specific generation.
    
    Returns also the total number of generations with improvements accessible 
    by the `iteration` parameter.
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
        
    iteration : int, default: -1
        iteration (Nr of improvements) to use. Best candidate of selected iteration
        will be returned. Python indexing, hence positive and negative numbers 
        possible.
    
    Returns
    -------
    f : array like
        fitness(-vector) of best candidate
    
    x : array like
        parameter vector of best candidate
    
    N : int
        number of iterations with improvement
    
    """
    ## --- reload
    eo_dict = reload_eo(filename)
    
    ## --- champion of selected iteration
    halloffame = eo_dict['halloffame']
    champ = halloffame[iteration]
    f = champ[1]
    x = champ[2]
    
    return f, x, len(halloffame)
    

def get_model(filename):
    """get instance of model object used in optimization
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
    
    Returns
    -------
    model : Instance of class based on :class:`.model.BaseClass` 
        Model used in the loaded EO
    """
    eo_dict = reload_eo(filename)
    problem = eo_dict['problem']
    
    return problem.model
    

def get_problem(filename):
    """get instance of problem object used in optimization
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
    
    Returns
    -------
    model : Instance of class based on :class:`.problems.BaseProblem`
        Problem used in the loaded EO
    """
    eo_dict = reload_eo(filename)
    problem = eo_dict['problem']
    
    return problem
    

def get_population(filename):
    """get full final population
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
    
    Returns
    -------
    list of lists : list of tuples (f, x)
        Full population of final iteration. Each individual is stored as
        tuple (*f*, **x**) with *f* fitness the of parameter-vector **x**
    """
    eo_dict = reload_eo(filename)
    pop = eo_dict['pop']
    pop_list = [(pop.get_f()[i], pop.get_x()[i]) for i in range(len(pop))]
    
    return pop_list




def get_pareto_fronts(filename, iteration=-1, recalc=False, verbose=False):
    """get Pareto fronts and corresponding simulations of multi-objective optimization
    
    Parameters
    ----------
    filename : str or dict
        either path to filename (pickled optimization data) or the optimization
        dictionary. In the latter case, the input will simply be returned 
        unaltered.
    
    iteration : int, default: -1
        iteration number. Python indexing (pos. and neg. indices possible).
    
    Returns
    -------
    list of lists : list of tuples (f, x)
        Full population of final iteration. Each individual is stored as
        tuple (*f*, **x**) with *f* fitness the of parameter-vector **x**
    """
    import pygmo as pg
    
    eo_dict = reload_eo(filename)
    
    if iteration != -1 and eo_dict['all_gen_pop'] == []:
        raise ValueError("Population-evolution not stored. To obtain the " +
                         "Pareto-fronts for others than the final population, " +
                         "`save_all_generations` flag must be enabled " +
                         "during optimization. ")
    if iteration == -1:
        pop = eo_dict['pop']
    else:
        pop = eo_dict['all_gen_pop'][iteration][1]
    
    pf, dl, dc, ndl = pg.fast_non_dominated_sorting(pop.get_f())
    problem = eo_dict['problem']

    allpareto = []
    allsim = []
    for p in pf:
        allpareto.append([])
        allsim.append([])
        for i in p:
            best_x = pop.get_x()[i]
            best_f = pop.get_f()[i]
            problem.model.generate_structure(best_x)
            if recalc:
                problem._objfun_impl(best_x)
            
            allpareto[-1].append(best_f)
            allsim[-1].append( copy.deepcopy(problem.model.sim) )
            
        allpareto[-1] = np.transpose(allpareto[-1])
        allpareto[-1] *= -1
        allpareto[-1] = np.append(allpareto[-1],[np.arange(len(allpareto[-1][0]))], axis=0)
        allpareto[-1] = allpareto[-1].T
        
        ## sort pareto front and get sorting indices
        if np.shape(allpareto[-1])[0] != 1:    
            allpareto[-1] = np.sort(allpareto[-1].view('f8,f8,i8'), order=['f1'], axis=0).view(np.float).T
            sort_idx = [int(i) for i in allpareto[-1][2]]
        else:
            ## one single element in Pareto front
            sort_idx = [0]
        allpareto[-1] = -1 * allpareto[-1][:-1].T
        
        ## Sort simulations according to pareto-front order
        allsim[-1] = [allsim[-1][s_idx] for s_idx in sort_idx]

    return allpareto, allsim
    


def plot_pareto_2d(pareto, print_indices=True, cutoff_indexprint=-1, 
                   marker='x', mew=1.5, ms=7, 
                   show=True, **kwargs):
    """plot the pareto-front, optionally print index numbers for identification
    
    Parameters
    ----------
    pareto : list of tuples
        Pareto-front as list of objective-value tuples (2 objectives)
    
    print_indices : bool, default: True
        print index of individuals next to pareto-front points
    
    cutoff_indexprint : float, default: -1
        optional: manual value for minimum distance between two individuals in
        Pareto plot for allowing the printing of a new index-value label
    
    marker, mew, ms: str, float, float. defaults: 'x', 1.5, 7
        marker type, marker linewith and marker size for step-plot
    
    show : bool, default: True
        whether or not to run `plt.show()`
    
    **kwargs: are passed to matplotlib's `plt.step`
    
    Returns
    -------
    return value of matplotlib's `plt.step`
    """
    import matplotlib.pyplot as plt
    
    ## plot
    if pareto.shape[1] == 0:
        warnings.warn("Empty Pareto-front. Ignoring.")
    else:
        step_plot = plt.step(pareto.T[0], pareto.T[1], where='post',
                                     marker=marker, mew=mew, ms=ms, **kwargs)
        
        ## labels with indices
        if print_indices:
            if cutoff_indexprint == -1:
                cutoffx = (pareto.T[0].max() - pareto.T[0].min())*0.05  # 5% of objective #1 value range
                cutoffy = (pareto.T[1].max() - pareto.T[1].min())*0.05  # 5% of objective #1 value range
            else:
                cutoffx = cutoff_indexprint
                cutoffy = cutoff_indexprint
            
            x_last, y_last = 0, 0
            for i, (x,y) in enumerate(zip(pareto.T[0], pareto.T[1])):
                ## check whether to print or not
                if not (abs(x - x_last)<cutoffx and abs(y - y_last)<cutoffy):
                    plt.text(x + (pareto.T[0].max()-pareto.T[0].min())*0.0, 
                             y + (pareto.T[1].max()-pareto.T[1].min())*0.04, 
                             i)
                    x_last, y_last = x, y
        
        plt.xlabel('fitness objective #1')
        plt.ylabel('fitness objective #2')
        
        if show:
            plt.show()
        return step_plot


def plot_all_pareto_fronts_2d(all_paretos, cmap=None, show=True, **kwargs):
    """Plot all Pareto-fronts
    
    Parameters
    ----------
    all_paretos : list of lists of tuples
        List of all non-dominated fronts as obtained by 
        :func:`.get_pareto_fronts`
    
    cmap : matplotlib colormap, default: None
        A colormap for the different pareto-fronts. Default "None" will use 
        matplotlib's `Blues`
    
    show : bool, default: True
        whether or not to run `plt.show()`
    
    **kwargs: are passed to :func:`.plot_pareto_2d`
    
    """
    import matplotlib.pyplot as plt
    if cmap is None:
        cmap = plt.cm.Blues
    
    colors = cmap(np.linspace(0.3, 1.0, len(all_paretos)))[::-1]
    for i, pareto in enumerate(all_paretos):
        plot_pareto_2d(pareto, show=False, color=colors[i], 
                                   label='front #{}'.format(i), **kwargs)
    plt.legend(loc='best')

    if show:
        plt.show()




#==============================================================================
# Get index-lists for directionality problem
#==============================================================================
verbose=True
plot=True
plot_type='mesh' #'scatter'

def calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index,
                                      plot=True, show=True,
                                      plot_type='scatter', verbose=True):
    """calculate target solid angle for `pyGDM2.EO.problems.ProblemDirectivity`
    
    plot_type : str, default: "scatter"
        either "mesh", "scatter" or "both". 
        Note: Since the field is evaluated at points, 'mesh' is only an 
        approximation and represents the true solid angle not entirely correctly!
        
    """
    def theta_phi_lists(Nteta, Nphi, tetamin, tetamax):
        dteta = (tetamax-tetamin)/(Nteta-1.)
        dphi = 2.*np.pi/(Nphi) 
        
        tetalist = np.zeros( (Nteta, Nphi) )
        philist  = np.zeros( (Nteta, Nphi) )
        for j in range(Nteta):
            for k in range(Nphi):
                tetalist[j][k] = tetamin + j*dteta
                philist[j][k] = k*dphi
        
        return tetalist.flatten(), philist.flatten(), dteta, dphi
    
    
    if type(dir_index) == list:
        dir_index = np.array(dir_index)
    
    theta, phi, dTheta,dPhi = theta_phi_lists(Nteta, Nphi, tetamin, tetamax)
    dS = np.sin(theta)*dTheta*dPhi
    dS += dS.max()*0.1
    
    
    
    #==============================================================================
    # list of selected/unselected points
    #==============================================================================
    teta_phi_sel = []
    teta_phi_unsel = []
    for idx, tp in enumerate(zip(theta, phi)):
        if dir_index is not None:
            if idx in dir_index:
                teta_phi_sel.append(tp)
            else:
                teta_phi_unsel.append(tp)
    teta_phi_sel = np.transpose(teta_phi_sel)
    teta_phi_unsel = np.transpose(teta_phi_unsel)
    
    #==============================================================================
    # selection colormesh (0 --> not selected, 1--> selected)
    #==============================================================================
#    Nteta2 = Nteta+2
    Nteta2 = Nteta+1
    theta2, phi2,dTheta2,dPhi2 = theta_phi_lists(Nteta2, Nphi, tetamin, tetamax)
#    dir_index2 = dir_index + Nphi
    dir_index2 = dir_index
    
    ## --- create colormesh arrays
    t_p_colors = np.zeros( theta2.shape )
    t_p_colors[dir_index2] = 1
    
    shape = (Nteta2, Nphi)
    t_p_colors = t_p_colors.reshape(shape)
    t_p_teta = theta2.reshape(shape)
    t_p_phi  = phi2.reshape(shape) - (dPhi2/2.)
    
    ### --- for plotting only: Add 360degrees (copy of 0 degrees)
    t_p_teta   = np.concatenate([t_p_teta.T, [t_p_teta.T[-1]]]).T
    t_p_phi    = np.concatenate([t_p_phi.T, [np.ones(t_p_phi.T[-1].shape) * t_p_phi.max()+dPhi2]]).T #- np.pi/float(Nphi)
    t_p_colors = np.concatenate([t_p_colors.T, [t_p_colors.T[-1]]]).T
    
    
    #==============================================================================
    # Print index-list
    #==============================================================================
    if verbose:
        print '    idx, theta, phi' 
        print '-----------------------' 
        for i, tp in enumerate(zip(theta, phi)):
            if dir_index is not None:
                if i in dir_index:
                    print "XXX -- ",
                else:
                    print " o  -- ",
                
            print '{: >3}:   t={:.1f}, p={:.1f},     dS={:.3f}'.format(i, tp[0] * (180./np.pi), tp[1] * (180./np.pi), dS[i])
    
    
    #==============================================================================
    # PLOT
    #==============================================================================
    if plot:
        import matplotlib.pyplot as plt
        from matplotlib.colors import LinearSegmentedColormap
        cmap = LinearSegmentedColormap.from_list('mycmap', [(0,  (1.0, 0.7, 0.7) ),
                                                            (1,  (0.4, 0.7, 0.4) )])
        
        ## --- scatter
        plt.subplot(polar=True)
        
        if plot_type in ['mesh', 'both']:
            plt.pcolormesh(t_p_phi, t_p_teta*180/np.pi, t_p_colors, cmap=cmap, alpha=1, edgecolors="none")
        
        if plot_type in ['scatter', 'both']:
            plt.scatter(teta_phi_unsel[1], teta_phi_unsel[0]*180/np.pi, marker='x', color='r', label='unsel.')
            plt.scatter(teta_phi_sel[1], teta_phi_sel[0]*180/np.pi, marker='x', color='g', label='sel.', lw=3, s=35)
            
        plt.ylim(0, 90)
        if show:
            plt.show()
                
    
    
if __name__=='__main__':
    ##--- TESTING

    
    
    #==============================================================================
    # Configuration
    #==============================================================================
    dir_index = None
    tetamin = 0
    tetamax = np.pi/2.
    
    
    #==============================================================================
    # DONUT
    #==============================================================================
    Nteta = 7
    Nphi = 36
    dir_index = np.arange(144, 180) # donut --> ring at teta=58deg
    
    
    
    #==============================================================================
    # FOCUSED
    #==============================================================================
    Nteta = 7
    Nphi = 36
    dir_index = np.array([109,142,143]) # tight focus 1 - 44 window x3
    
    
    dir_index = np.array([143+36]) # tight focus 2 - 58s
    toffset  = 1*Nphi
    dir_index = np.array([109+toffset,142+toffset,143+toffset]) # tight focus 58 w3
    dir_index = np.array([143+72]) # tight focus 3 - 73s
    dir_index = np.array([143+108]) # tight focus 4 - 90s
    toffset  = 3*Nphi
    dir_index = np.array([109+toffset,142+toffset,143+toffset]) # tight focus 90 w3
    dir_index = np.array([109+toffset+17,143+toffset-18]) # tight focus 90 w3
    
    #toffset  = 1*Nphi; toffset2 = 2*Nphi
    #dir_index = np.array([109+toffset,142+toffset,143+toffset, 109+toffset2,142+toffset2,143+toffset2]) # tight focus 5 - 6pts window
    #
    #dir_index = np.array([109-36,110-36,111-36,112-36,139-36,140-36,141-36,142-36,143-36,
    #                     109,110,111,112,139,140,141,142,143,
    #                     109+36,110+36,111+36,112+36,139+36,140+36,141+36,142+36,143+36]) # loose focus
    
    
    #==============================================================================
    # DOUBLE FOCUS
    #==============================================================================
    #Nteta = 7
    #Nphi = 37
    #toffset  = 0*Nphi; toffset2 = 0
    #dir_index = np.array([149+toffset,183+toffset,184+toffset, 165+toffset2,166+toffset2,167+toffset2]) # double focus at 0deg / 180deg
    
    
    #==============================================================================
    # SIMPLE
    #==============================================================================
    Nteta = 3
    Nphi=5
    tetamin=0
    tetamax=np.pi/2.
    dir_index = [10]
    
    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='scatter')    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='mesh')    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='both')    
    
    
    
    
    
    
    
    
    


==> anc/pyGDM2/EO1/__init__.py <==
"""
pyGDM2.EO - evolutionary optimization toolkit for use with pyGDM2. 


    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    


Requirements (additional to pyGDM2) :
    - pyGMO/paGMO


"""
__name__ = 'pyGDM2 - EO'
__author__ = 'Peter R. Wiecha'

__all__ = ["core", "models", "problems", "tools"]


==> anc/pyGDM2/EO1/core.py <==
# encoding: utf-8
"""
Main routines of EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    
    
Includes:
    
    Functions to run and continue evolutionary optimizations of 
    nano-structures for nano-optical problems

"""
from PyGMO import migration, archipelago, island, topology, algorithm
from PyGMO import population as pygmo_population


import numpy as np
import os
import sys
import time
import warnings


import cPickle as pickle


########################################################################
def _plot_print_structure(champ, problem, runtime_plotting):
    """Internal function for runtime plotting and printing of best opt. solution"""
    
    parameters = champ.x
    problem.model.generate_structure(parameters)
    
    problem.model.print_info()
    
    if runtime_plotting:
        import matplotlib.pyplot as plt
        problem.model.plot_structure(interactive=True)
        plt.pause(.1)
    
    
    
########################################################################
def continue_eo(results_folder, results_suffix,
                  max_time=3600, max_iter=200, max_nonsuccess=20, 
                  n_report=10,
                  runtime_plotting=False,
                  save_each_generation=False,
                  verbose=True):
    """Continue evolution, re-loading saved optimization
    
    Parameters:
    ---------------
    results_folder : str
        output folder of saved optimization
    
    results_suffix : str
        output file suffix
    
    other kwargs :
        all other arguments are explained in `pyGDM2.EO.core.do_eo`
    """
    
    do_eo(results_folder, results_suffix,
          problem=None,
          max_time=max_time, max_iter=max_iter, max_nonsuccess=max_nonsuccess, 
          n_report=n_report,
          topology=None, s_pol=None, r_pol=None, algo2=None, 
          ## --- flags
          runtime_plotting=runtime_plotting,
          save_each_generation=save_each_generation,
          continue_eo=True,
          verbose=verbose)



########################################################################
def do_eo(results_folder, results_suffix,
          problem, 
          ## --- default optimization algorithm configuration
          algo=algorithm.jde(gen=1, memory=True), 
          islands=-1, population=20,
          max_time=3600, max_iter=200, max_nonsuccess=20, 
          n_report=10,
          ## --- topology and migration policies, if doing multi-thread optimization. Optinal: alternative EO algorithm
          topology=topology.fully_connected(), 
          s_pol=migration.best_s_policy(0.3, migration.rate_type.fractional),
          r_pol=migration.fair_r_policy(0.3, migration.rate_type.fractional),
          algo2=None, 
          ## --- flags
          runtime_plotting=False,
          save_each_generation=False,
          continue_eo=False,
          verbose=True):
    """Run evolutionary optimization of nano-structure geometry for nano-optics
    
    -----    
    allows to continue former evolution.
    In case an evolution is continued, "prob", "structure", "algo", "ISLANDS", 
    "POPULATION" arguments are ignored and the formerly used objects 
    are loaded from disc.
    
    For this, "problem", "archipelago", "structure" and "halloffame" files are 
    required on the disc.
    
    if given, "algo2" will be used on every second island.
    
    Parameters:
    ---------------
    results_folder : str
        output folder to save results
    
    results_suffix : str
        output file suffix
        
    problem : class inheriting from `pyGDM2.EO.problems.BaseProblem`
        problem definition including the structure-model and pyGDM simulation setup
    
    algo : PyGMO.algorithm instance, default: `jde`
        EO algorithm
    
    islands : int, default: -1
        number of islands to evolve in parallel. '-1': N_cpu
    
    population : int, default: 20
    
    max_time : int, default: 3600
        stop criterion: maximum time in seconds
    
    max_iter : int, default: 200
        stop criterion: maximum number of iterations
    
    max_nonsuccess : int, default: 20
        stop criterion: maximum consecutive iterations without improvement
    
    n_report : int, default: 10
        report every n_report iterations (plot+print best structure)
        If 0: disable print best structure details
    
    topology : `PyGMO.topology` instance, default: topology.fully_connected()
        topology in case of multi-island optimization
    
    s_pol, r_pol : `PyGMO.migration` instance, default: migration.best_s/r_policy(0.3, migration.rate_type.fractional)
        migration policies in case of multi-island optimization
    
    algo2 : PyGMO.algorithm instance, default: None
        alternative evolution algorithm to use on each second island
    
    runtime_plotting : bool, default: False
        enable / disable plotting of optimum structure at runtime
    
    save_each_generation : bool, default: False
        wether or not to save the full population at each iteration. 
        If False, only the best candidate in each iteration will be saved
    
    continue_eo : bool, default: False
        wether to continue an existing optimization. Prefer use of `continue_eo`.
    
    verbose : bool, default: True
        print some more detailed runtime info
        
          
    Note:
    ---------------
    To reload and continue an optimization, "results_folder" and 
    "results_suffix" are used to identify the saved optimization.
    
    For details on the used 'generalized island model', see
    
    1. Biscani, F., Izzo, D. & Yam, C. H.: 
        "A Global Optimisation Toolbox for Massively Parallel Engineering Optimisation." 
        arXiv:1004.3824 [cs, math] (2010).
    
    2. Izzo, D., Ruciński, M. & Biscani, F.: 
        "The Generalized Island Model"
        in 'Parallel Architectures and Bioinspired Algorithms'
        (eds. Vega, F. F. de, Pérez, J. I. H. & Lanchares, J.) 
        pp. 151–169 (Springer Berlin Heidelberg, 2012).

    
    -----    
    """
    if runtime_plotting:
        import matplotlib.pyplot as plt
    
    if runtime_plotting:
        plt.ion()
        plot_archi = True
    
    if islands > 1 and problem.nthreads != 1:
        warnings.warn("Using multi-island optimization together with multi-threaded problem. Might result in PyGDM freezing due to non-threadsave parts of code.")
    

#==============================================================================
# Prepare optimization: initialize or reload
#==============================================================================
    if continue_eo:
        ## --- load and continue former optimization
        print ''
        print '----------------------------------------------' 
        print ' Reload and continue former optimization'
        print '----------------------------------------------\n' 
        try: 
            problem    = pickle.load( open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "rb" ) )
            archi      = pickle.load( open( os.path.join(results_folder, "EO_{}_final_archipelago.p".format(results_suffix)), "rb" ) )
            halloffame = pickle.load( open( os.path.join(results_folder, "EO_{}_halloffame.p".format(results_suffix)), "rb" ) )
        except IOError:
            raise IOError("Required files not found! Please check file- and foldernames.")
        
        if save_each_generation:
            try: 
                allGenerations = pickle.load( open( os.path.join(results_folder, "EO_{}_allGenerations.p".format(results_suffix)), "rb" ) )
            except IOError:
                allGenerations = []
                
        print "Done. \n\n --> Continuing evolution...\n\n"
        
    else:
        ## --- start new optimization
        if islands == -1:
            import multiprocessing
            islands = multiprocessing.cpu_count()
        elif islands > 1:
            import multiprocessing
            if islands > multiprocessing.cpu_count():
                warnings.warn("Innefficiency warning: Using more islands for evolution than avaiable processors.")
           
        print ''
        print '----------------------------------------------' 
        print ' Starting new optimization'
        print '----------------------------------------------\n\n' 
        print "Generate archipelago for populations...",
        t0 = time.time()
        
        halloffame=[]
        if save_each_generation:
            allGenerations = []
        
        ## --- define evolution environment
        archi = archipelago(topology=topology)
        isls = []
        for i in xrange(islands):
            alg = algo
            if i%2==1 and algo2 is not None: 
                alg = algo2
            isls.append( island(alg, problem, population, s_policy=s_pol, r_policy=r_pol) )
        print "Done in {:.1f}s.".format(time.time()-t0)
        
        print "\nDistribute islands on archipelago...", 
        t0 = time.time()
        for isl in isls:
            archi.push_back(isl)
        print "Done in {:.1f}s.".format(time.time()-t0)
        print "\n", algo
        if algo2:
            print "\n --- alternate algorithm on each second island:", algo2
        
        
        ## --- save problem definition and structure-model
        pickle.dump( problem, open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "wb" ) )
        
        print "\nInitialization finished. \n\n --> starting evolution...\n\n"
    
     
    
#==============================================================================
# Run the optimization
#==============================================================================
    ## --- fittest candidate: 'champ'
    champ = sorted([[isl.population.champion.f, isl.population.champion] for isl in archi])[0][1]
    
    i_iter = 0
    i_progress = 0
    i_nonsuccess = 0
    t0 = time.time()
    
    ## --- Main evolution loop
    while int(time.time()-t0)<max_time and i_iter<max_iter and i_nonsuccess<max_nonsuccess:
        lastChamp = champ.f
        i_iter += 1
        i_nonsuccess += 1
        
        ## --- evolve entire population
        archi.evolve(1)
        champs = [[isl.population.champion.f, isl.population.champion] for isl in archi]
        champ = sorted(champs)[0][1]
        
        
        ## --- optinally: save whole generation
        if save_each_generation:
            populationCurrentGen = []
            if len(archi)>1:
                for isl in archi:
                    for ind in isl.population:
                        populationCurrentGen.append([ind.best_f, ind.best_x])
            else:
                populationCurrentGen = archi[0].population
            allGenerations.append(populationCurrentGen)
        
        ## --- print status
        f_string = ["{:.5g}".format(_f) for _f in champ.f]
        if verbose:
            print '\r#i={}, t={}s, best fitness: {}       '.format( i_iter, int(time.time()-t0), f_string)
        
        ## --- if new champion or each 'n_report' iterations, save evolution
        if not (lastChamp == champ.f):
            i_nonsuccess = 0
            i_progress += 1
            print "  --> New champion (#iter={}, #imprv={}, f={}), saving... ".format(i_iter, i_progress, f_string),
            
            halloffame.append([i_iter, champ.f, champ.x])
            pickle.dump( archi, open( os.path.join(results_folder, "EO_{}_final_archipelago.p".format(results_suffix)), "wb" ) )
            pickle.dump( halloffame, open( os.path.join(results_folder, "EO_{}_halloffame.p".format(results_suffix)), "wb" ) )
            if save_each_generation:
                pickle.dump( allGenerations, open( os.path.join(results_folder, "EO_{}_allGenerations.p".format(results_suffix)), "wb" ) )
            print 'Done.'
        
        ## --- report best candidate
        if n_report != 0:
            if (i_iter%n_report==0):
                print "\n"
                print "-------------------------------------------------"
                print "  --> {} iterations. Report on best solution".format(n_report)
                print "-------------------------------------------------"
                _plot_print_structure(champ, problem, runtime_plotting)
                if runtime_plotting and len(archi)>1 and plot_archi:
                    try:
                        print "\n Archipelago (the more red the better solutions on island)"
                        archi.draw()
                    except ImportError:
                        warnings.warn("Failed plotting archipelago network. This requires `networkx` python module.")
                        plot_archi = False
                print "-------------------------------------------------"
                print "\n"
                
        sys.stdout.flush()
    
    
#==============================================================================
# If stop-criterion met: finish and save all results
#==============================================================================
    ## --- Join parallel threads (if using archipelage)
    archi.join()
    
    ## --- print exit reason
    if int(time.time()-t0) >= max_time:
        print "Timelimit reached."
    elif i_iter >= max_iter:
        print "Max. iterations limit reached."
    elif i_nonsuccess >= max_nonsuccess:
        print "Max. non-success limit reached."
    
    
    ## --- generate final population and save results
    print "Generate total population... ",
    t0=time.time()
    if len(archi)>1:
        pop = pygmo_population(problem)
        for isl in archi:
            for ind in isl.population:
                pop.push_back(ind.best_x)
    else:
        pop = archi[0].population
    print "Done in {:.1f}s.".format(time.time()-t0)
    
    
    print "Saving final data (pickle python objects)..."
    pickle.dump( pop, open( os.path.join(results_folder, "EO_{}_final_population.p".format(results_suffix)), "wb" ) )
    pickle.dump( archi, open( os.path.join(results_folder, "EO_{}_final_archipelago.p".format(results_suffix)), "wb" ) )
    pickle.dump( halloffame, open( os.path.join(results_folder, "EO_{}_halloffame.p".format(results_suffix)), "wb" ) )
    if save_each_generation:
        pickle.dump( allGenerations, open( os.path.join(results_folder, "EO_{}_allGenerations.p".format(results_suffix)), "wb" ) )
    
    
    ## --- if Multiobjective: save and plot Pareto front
    if problem.f_dimension >= 2:
        F = np.array([[ind.cur_f, [int(round(XX)) for XX in ind.cur_x]]  for ind in pop])
        with open( os.path.join(results_folder, "EO_{}_MO_Opt_pareto.txt".format(results_suffix)), 'w') as f:
            f.write(str(F))
    
    if runtime_plotting and problem.f_dimension==2:
        plt.figure()
        pop.plot_pareto_fronts()
        plt.xlabel(r"$f^{(1)}$" +r"($\lambda$1)")
        plt.ylabel(r"$f^{(2)}$" +r"($\lambda$2)")
        
        plt.show()





==> anc/pyGDM2/EO1/models.py <==
# encoding: utf-8
"""
Collection of structure models for the EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""

import numpy as np
import time
import locale 


import copy
import sys
import warnings


from ..tools import print_sim_info
from .. import structures 


## del all duplicates with same x/y coordinates
def unique_rows_3D(a):
    a = np.ascontiguousarray(a)
    unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
    return unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))


#    a = np.ascontiguousarray(a)
#    unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
#    return unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))



#==============================================================================
# Base class 
#==============================================================================
class BaseModel(object):
    """Base class describing a structure model for evolutionary optimization
    
    Model classes must take at least a pyGDM2 simulation object as input parameter
    
    Mandatory functions for re-implementation :
    ---------------
    `get_dim(self)` : no argmuents
        returns dimensionality of problem (integer)
    
    `get_bounds(self)` : no argmuents
        returns dimensionality of problem (integer)
        
    `generate_structure(self, params)` : input `params`
        `params`: list of length corresponding to the problem's dimensionality.
        
        resets `self.sim.struct` with the generated structre
        
    """
    def __init__(self, sim):
        self.sim = sim
        self.step = sim.struct.step


    def set_step(self, step):
        """set the stepsize of the geometry
        
        may also be used as optimization-parameter (in `generate_structure`)
        """
        self.step = step
        self.sim.struct.step = step
        
        
#==============================================================================
#     Mandatory for reimplementation
#==============================================================================
    def get_dim(self):
        """return dimension of problem"""
        raise NotImplementedError("'models.BaseModel.get_dim' not re-implemented!")
        
    
    def get_bounds(self):
        """return lower and upper bounds as required by pyGMO models"""
        raise NotImplementedError("'models.BaseModel.get_bounds' not re-implemented!")
        
        
    def generate_structure(self, params):
        """the main structure generator"""
        raise NotImplementedError("'models.BaseModel.generate_structure' not re-implemented!")
    
    
#==============================================================================
#     Optional for reimplementation: Information output
#==============================================================================
## --- Randomize structure
    def random_structure(self):
        """generate a randomized structure"""
        
        N_dim = self.get_dim()
        lbnds, ubnds = self.get_bounds()
        
        if not hasattr(lbnds, '__iter__'):
            lbnds = [lbnds] * N_dim
            ubnds = [ubnds] * N_dim
        
        random_parameters = ( (np.array(ubnds) - np.array(lbnds)) * 
                               np.random.random(N_dim) + np.array(lbnds) )
        
        self.generate_structure(random_parameters)
        
        
## --- Replace structure in `core.simulation` object
    def set_structure(self, geometry):
        """replace structure-geometry in `core.simulation` object"""
        if hasattr(self.sim.struct.material, '__iter__'):
            material = self.sim.struct.material[0]
        else:
            material = self.sim.struct.material
        
        struct = structures.struct(self.sim.struct.step, 
                                   geometry, material, # <-- the updated values
                                   self.sim.struct.n1, self.sim.struct.n2,
                                   self.sim.struct.normalization, 
                                   n3=self.sim.struct.n3, 
                                   spacing=self.sim.struct.spacing)
        self.sim.struct = struct
        self.sim.struct.setDtype(self.sim.dtypef, self.sim.dtypec)
        

## --- Information output
    def print_info(self):
        """print information about structure to `stdout`"""
        warnings.warn("'models.BaseModel.print_info' not re-implemented! Only printing simulation info.")
        
        print_sim_info(self.sim)
        
    
    def plot_structure(self, interactive=True, show=True, **kwargs):
        """plot the structure (2D, matplotlib)
        
        **kwargs are passed to `pyGMD2.visu.structure`
        """
        warnings.warn("'models.BaseModel.plot_structure' not re-implemented! Using `pyGDM2.visu.structure`.")
        
        import matplotlib.pyplot as plt
        from ..visu import structure as plt_struct
        
        if interactive: 
            plt.ion()
        
        plt_struct(self.sim, show=show, **kwargs)





#==============================================================================
# Simple structures
#==============================================================================
class RectangularAntenna(BaseModel):
    """optimization-model for simple geometry, consisting of one rectangular antenna
    
    free parameters: width W, length L, x_offset X, y_offset Y
     - W,L : units of `stepsize`
     - X,Y : units of nm
    
    Note : 
        The purpose of this model is merely for demonstration. 
    
    """
    def __init__(self, sim, limits_W, limits_L, limits_pos, height):
        """
        """
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        print "Rectangular Antenna optimziation model: Note that this simple model is rather intended for testing and demonstration purposes."
        
        ## --- width and length limits for rectrangular antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries (same for x and y)
        self.limits_pos = limits_pos
        
        ## --- fixed parameters
        self.height = height    # height of rectangular antenna
        
        ## --- init with random values. `set_step`and `random_structure` are 
        ##     defined in `BaseModel`
        self.set_step(self.sim.struct.step)
        self.random_structure()
    
    def get_dim(self):
        """four free parameters: width / length / posX / posY"""
        return 4
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        self.lbnds = [self.limits_W[0], self.limits_L[0], self.limits_pos[0], self.limits_pos[0]]
        self.ubnds = [self.limits_W[1], self.limits_L[1], self.limits_pos[1], self.limits_pos[1]]
        
        return self.lbnds, self.ubnds
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- order of `params` must correspond to boundary order defined by `get_bounds`
        W, L, pos_x, pos_y = params
        
        from pyGDM2 import structures
        geometry = structures.rect_wire(self.sim.struct.step, L, self.height, W)
        geometry.T[0] += pos_x
        geometry.T[1] += pos_y
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)





class CrossAntenna(BaseModel):
    """optimization-model for simple geometry, consisting of a cross-shaped structure
    
    free parameters: 2 widths W1, W2; 2 lengths L1, L2, x_offset X, y_offset Y
     - Wi,Li : units of `stepsize`
     - X,Y   : units of nm
    
    Note : 
        The purpose of this model is merely for demonstration. 
    
    """
    def __init__(self, sim, limits_W, limits_L, limits_pos, height):
        """
        """
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        ## --- width and length limits for rectrangular antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries (same for x and y)
        self.limits_pos = limits_pos
        
        ## --- fixed parameters
        self.height = height    # height of rectangular antenna
        
        ## --- init with random values. `set_step`and `random_structure` are 
        ##     defined in `BaseModel`
        self.set_step(self.sim.struct.step)
        self.random_structure()
        
    
    def get_dim(self):
        """four free parameters: 2 x width / 2 x length / posX / posY"""
        return 6
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        self.lbnds = [self.limits_W[0], self.limits_W[0], self.limits_L[0], self.limits_L[0], 
                      self.limits_pos[0], self.limits_pos[0]]
        self.ubnds = [self.limits_W[1], self.limits_W[1], self.limits_L[1], self.limits_L[1], 
                      self.limits_pos[1], self.limits_pos[1]]
        
        return self.lbnds, self.ubnds
    
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- order of `params` must correspond to boundary order defined by `get_bounds`
        W1, W2, L1, L2, pos_x, pos_y = params
        
        from pyGDM2 import structures
        wire1 = structures.rect_wire(self.sim.struct.step, L=L1, H=self.height, W=W1)
        wire2 = structures.rect_wire(self.sim.struct.step, L=L2, H=self.height, W=W2)
        geometry = np.concatenate([wire1, wire2])
        geometry.T[0] += pos_x
        geometry.T[1] += pos_y
        
        ## --- delete duplicates
        geometry = unique_rows_3D(geometry)
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)










#==============================================================================
# More complex structure models
#==============================================================================
class MultiRectAntenna(BaseModel):
    """optimization-model for geometry consisting of multiple rectangular pads
    
    free parameters: N times (width; length; x_pos; y_pos)
        - N: number of rectangles
        - all parameters in units of `stepsize`
     
    """
    def __init__(self, sim, N_antennas, limits_W, limits_L, limits_pos_x, 
                 limits_pos_y, height):
        """
        """
        ## --- init basemodel with simulation instance
        super(self.__class__, self).__init__(sim)
        
        ## --- width and length limits for each rectrangular sub-antenna
        self.limits_W   = limits_W
        self.limits_L   = limits_L
        ## --- position boundaries
        self.limits_pos_x = limits_pos_x
        self.limits_pos_y = limits_pos_y
        
        ## --- fixed parameters
        self.N = int(N_antennas)    # Number of rectangular sub-antenna
        self.height = height        # height of rectangular antenna
        
        ## --- init with random values
        self.set_step(self.sim.struct.step)
        self.random_structure()
        
    
    def get_dim(self):
        """four free parameters: 2 x width / 2 x length / posX / posY"""
        return self.N * 4
    
    def get_bounds(self):
        """Return lower and upper boundaries for parameters as required by pyGMO models"""
        self.lbnds = [self.limits_W[0], self.limits_L[0], self.limits_pos_x[0], 
                      self.limits_pos_y[0]] * self.N
        self.ubnds = [self.limits_W[1], self.limits_L[1], self.limits_pos_x[1], 
                      self.limits_pos_y[1]] * self.N
        
        return self.lbnds, self.ubnds
    
    
    def generate_structure(self, params):
        """generate the structure"""
        ## --- get 4-tuples describing each rectangular sub-antenna
        params_rects = [params[i:i + 4] for i in xrange(0, len(params), 4)]
        
        from pyGDM2 import structures
        
        for i, p in enumerate(params_rects):
            W, L = int(round(p[0])), int(round(p[1]))
            rect = structures.rect_wire(self.sim.struct.step, L=L, H=self.height, W=W)
            rect.T[0] += int(round(p[2])) * self.sim.struct.step
            rect.T[1] += int(round(p[3])) * self.sim.struct.step
            if i == 0:
                geometry = rect
            else:
                geometry = np.concatenate([geometry, rect])
        
        ## --- delete duplicates
        geometry = unique_rows_3D(geometry)
        
        ## -- set new structure-geometry (`set_structure` is a `BaseModel` function)
        self.set_structure(geometry)





class BlockModel(BaseModel):
    """structure consisting of `N` blocks of variable positions
    """
    def __init__(self, sim, 
                 N, block_nx,block_ny,block_nz, area_limits, 
                 forbidden=[], 
                 symmetric=False, fit_offset=False):
        """
        """
        super(self.__class__, self).__init__(sim)
        
        ## config structure
        self.N_blocks = N
        
        self.block_nx = block_nx
        self.block_ny = block_ny
        self.block_nz = block_nz
        
        
        ## --- list of forbidden meshpoint-positions [[x1,y1], [x2,y2] ... ] 
        ##     (index coordinates [=divided by 'step'])
        self.forbidden = forbidden
        
        
        ## --- symmtery-axis: X? If True: Mirror structure at lower y-limit
        self.symmetric = symmetric
        self.fit_offset = fit_offset
        
        
        self.area_min, self.area_max = area_limits[0], area_limits[1]
        self.x_offset = 0
        self.y_offset = 0
        
        
        ## --- init with random positions      
        self.set_step(self.step)
        self.random_structure()
        
    
    def set_step(self, step):
        """set the stepsize"""
        self.step = step
        self.sim.struct.step = step
        
        self.step_grid_x = self.step*self.block_nx
        self.step_grid_y = self.step*self.block_ny
        
        self.generate_zero_block()
    
    
    def get_dim(self):
        if self.fit_offset:
            return 2 * self.N_blocks + 2            
        else:
            return 2 * self.N_blocks
    
    
    def get_bounds(self):
        """Return lower and upper bounds as required by pyGMO models"""
        self.lbnds = self.area_min
        self.ubnds = self.area_max
        
        return self.lbnds, self.ubnds
    

## --------- structure generation
    def generate_zero_block(self):
        """generate a list describing the fundamental block meshpoints"""
        self.zeroblock = []
        for xi in np.arange(self.block_nx):
            for yi in np.arange(self.block_ny):
                for zi in np.arange(self.block_nz):
                    self.zeroblock.append([xi, yi, zi+0.5])
        
        self.zeroblock = np.array(self.zeroblock)*self.step


    def get_position_tuples(self, params):
        """Generate position tuples (x,y) from the `params` list
        
        splitting up the `params` list: 
        (x0,y0) = [params[0], params[1]], (x1,y1) = [params[2], params[3]], ...
        
        positions are given as (x,y) index-tuples (=divided by `step`)
        """
        POS=[]
        for i, val in enumerate(params):
            if i%2==0:
                POS.append([])
            ## convention for float-->int parameter conversion: int(round(value))
            val = int(round(val))
            POS[-1].append(val)
        
        return np.array(POS, dtype=np.float)    
    
        
    def generate_structure(self, params):
        """generate the structure"""
        
        ## --- collect parameters, exception handling
        if self.fit_offset: 
            positions = self.get_position_tuples(params[:-2])
            self.x_offset, self.y_offset = params[-2:]
        else:
            positions = self.get_position_tuples(params)
            self.x_offset, self.y_offset = 0, 0
        
        if len(positions) != self.N_blocks:
            raise ValueError("Number of Positions must equal number of Block!")
        
        
        ## --- assemble blocks
        self.t0 = time.time()
        dipoles = []
        for xi,yi in positions:
            block = np.copy(self.zeroblock).T
            block[0] += round(xi)*self.step_grid_x
            block[1] += round(yi)*self.step_grid_y
            
            for dp in block.T:
                dipoles.append(tuple(dp))
        else:
            pass


        ## --- If symmetric: shift to positive Y and Duplicate sutructure
        dipoles = np.array(dipoles)
        if self.symmetric:
            if dipoles.T[1].min() < 0:
                dipoles.T[1] -= dipoles.T[1].min() #+ np.ceil(self.block_ny/2.-1)*self.step
            
            dipoles_sym = copy.deepcopy(dipoles)
            dipoles_sym.T[1] *= -1
            
            ## --- shift down by number of y-meshpoints per block
            dipoles_sym.T[1] += (self.block_ny-1)*self.step
            dipoles = np.concatenate([dipoles, dipoles_sym])
            ## --- center
            dipoles.T[1] -= np.floor((self.block_ny + 1-self.block_ny%2)/2.) * self.step
        
        
        ## --- delete forbidden positions
        delete_list = []
        for idp, (dpx,dpy,dpz) in enumerate(dipoles):
            if [int(round(dpx/self.step_grid_x)), int(round(dpy/self.step_grid_y))] \
                                                             in self.forbidden:
                delete_list.append(idp)
        dipoles = np.delete(dipoles, delete_list, 0)
        
        
        ## --- apply structure offset
        if self.fit_offset:
            dipoles.T[1] += round(self.y_offset) * self.step_grid_y
            dipoles.T[0] += round(self.x_offset) * self.step_grid_x
                
        
        ## --- delete duplicates
        self.len_original = len(dipoles)
        dipoles = unique_rows_3D(dipoles)
        
        
        ## --- replace structure in `self.sim`
        self.set_structure(dipoles)
        


    def print_info(self):
        """print model info"""
        print " ----------- N BLOCKS MODEL -----------"
        print '{} dipoles created.'.format(self.len_original)
        print '{} duplicate dipoles deleted.'.format(self.len_original - self.sim.struct.n_dipoles)
        print
        print "MATERIAL                 =", self.sim.struct.material[0].__name__
        print "STEPSIZE                 =", self.step
        print "BLOCK-SIZE               =", self.block_nx*self.block_ny*self.block_nz, "(meshpoints)"
        print "NUMBER OF BLOCKS         =", self.N_blocks, 
        if self.symmetric: 
            print "x2 (symmetric)"
        else:
            print ""
        print "AREA LIMITS (blocks)     =", self.area_min,'-->', self.area_max
        print "MAX. POSSIBLE MESHPOINTS =", self.N_blocks*self.block_nx*self.block_ny*self.block_nz,
        if self.symmetric: 
            print "x2 (symmetric)"
        else:
            print ""
        print
        print "TOTAL MESHPOINTS         =", self.sim.struct.n_dipoles
        print " --------------------------------------"
        print
        print

























#### --------------------------------------------------------------------------
### --           N variable size Antennas Model
#### --------------------------------------------------------------------------
#class AntennaModel():
#    def __init__(self, step, nblocks, h, limg, lims):
#        self.tinit = time.time()
##==============================================================================
##         config structure
##==============================================================================
#        self.setStep(step)
#        self.NBLOCKS = nblocks
#        
#        self.H = h
#        
#        self.LIM_GRID = np.array(limg)
#        self.LIM_SIZE = np.array(lims)
#        
#        
#        ## --- init at random positions        
#        self.get_bounds()
#        self.random_positions()
#        
#        self.t_config = time.time()
#    
#    
#    
#    def setStep(self, step):
#        self.STEP = step
#    
#    
#    def get_dim(self):
#        return self.NBLOCKS*4
#    
#    def get_bounds(self):
#        """Return lower and upper bounds as required by pyGMO models"""
#        limgrid = self.LIM_GRID
#        limsize = self.LIM_SIZE
#        self.lbnds = self.NBLOCKS * [float(limgrid[0]), float(limgrid[0]), 
#                                     float(limsize[0]), float(limsize[0])]
#        self.ubnds = self.NBLOCKS * [float(limgrid[1]), float(limgrid[1]), 
#                                     float(limsize[1]), float(limsize[1])]
#        
#        return self.lbnds, self.ubnds
#    
#    def random_positions(self):
#        ## chose random start positions on defined area and generate random start structure
#        PARAMS = []
#        for i in range(self.NBLOCKS):
#            POS = np.round(np.random.random(2)*(self.LIM_GRID[1]-self.LIM_GRID[0]) + 
#                           self.LIM_GRID[0])
#            DIM = np.round(np.random.random(2)*(self.LIM_SIZE[1]-self.LIM_SIZE[0]) + 
#                           self.LIM_SIZE[0])
#            PARAMS.append(np.array([POS, DIM]).flatten())
#
#        self.PARAMS = np.array(PARAMS).flatten()
#        self.generate_structure(self.PARAMS)
#        
#        
#    def generate_block(self, X,Y,L,D,H):
#        ## ------- Fundamental Brick
#        BLOCK = [[],[],[]]
#        for xi in np.arange(int(round(L))):
#            for yi in np.arange(int(round(D))):
#                for zi in np.arange(H):
#                    BLOCK[0].append(xi+int(round(X)))
#                    BLOCK[1].append(yi+int(round(Y)))
#                    BLOCK[2].append(zi+0.5)
#        
#        return BLOCK
#
#
#
#    def generate_structure(self, PARAMS):
#        ########################################################################
#        ## GENERATE STRUCTURE 
#        ########################################################################
#        P = np.array(PARAMS).reshape((len(PARAMS)/4, 4))
#        #print P
#        if len(P) != self.NBLOCKS:
#            raise ValueError("Number of parameters must equal 4*(number of blocks)!")
#        
#        self.t0 = time.time()
#        ## ------- Generate Structure
#        xm = np.array([])
#        ym = np.array([])
#        zm = np.array([])
#        for p in P:
#            block = self.generate_block(p[0],p[1],p[2],p[3],self.H)
#            xm = np.concatenate([xm, block[0]])
#            ym = np.concatenate([ym, block[1]])
#            zm = np.concatenate([zm, block[2]])
#        xm = xm.flatten()
#        ym = ym.flatten()
#        zm = zm.flatten()
#        
#        self.STRUCT = np.transpose([xm,ym,zm])*self.STEP
#        self.t_build = time.time()
#        
#        
#        ## del all duplicates with same x/y coordinates
#        def unique_rows_3D(a):
#            a = np.ascontiguousarray(a)
#            unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
#            return unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))
#        
#        self.len_original = len(self.STRUCT)
#        self.STRUCT = unique_rows_3D(self.STRUCT)
#        len1 = len(self.STRUCT)
#        self.t_duplicates = time.time()
#        
#        self.NDipPlane = int(len1/self.H)
#
#    
#    def get_individual_blocks(self, PARAMS):
#        """generate list of the individual blocks constituting the whole structure
#        
#        For analysis purpose (post-optimization)
#        """
#        ## --- check parameters
#        P = np.array(PARAMS).reshape((len(PARAMS)/4, 4))
#        if len(P) != self.NBLOCKS:
#            raise ValueError("Number of parameters must equal 4*(number of blocks)!")
#        
#        ## --- Constituents of structure
#        blocks = []
#        for p in P:
#            block = self.generateBlock(p[0], p[1], p[2], p[3], self.H)
#            blocks.append(np.transpose(block))
#        
#        return np.array(blocks)*self.STEP
#
#
#    def print_info(self):
#        ########################################################################
#        ## Print information
#        ########################################################################
#        print "   ----- N-ANTENNA MODEL -----"
#        print '{} dipoles created.'.format(self.len_original)
#        print '{} duplicate dipoles deleted.'.format(self.len_original-len(self.STRUCT))
#        print
#        print
#        print 'Last structure update (ms):', round(1000*(self.t_duplicates - self.t0),1)
#        print '        - initial config Time (ms) :', round(1000*(self.t_config - self.tinit),1)
#        print '        - last build Time (ms)     :', round(1000*(self.t_build - self.t0),1)
#        print '        - last duplicate Time (ms) :', round(1000*(self.t_duplicates - self.t_build),1)
#        print
#        print
#        print "STEPSIZE                 =", self.STEP
#        print "NUMBER OF BLOCKS         =", self.NBLOCKS
#        print "AREA LIMITS (X; Y)       =", self.LIM_GRID
#        print "SIZE LIMITS (X; Y)       =", self.LIM_SIZE
#        print "TOTAL MESHPOINTS         =", len(self.STRUCT)
#        print
#        print
#
#
#
#    def plot_structure(self, interactive=True, show=True):
#        ########################################################################
#        ## plot structure
#        ########################################################################
#        import matplotlib.pyplot as plt
#        ## VERY IMPORTANT! IF LOCALE NOT SET HERE, FORTRAN FORMATTING IS BROKEN!
#        locale.setlocale(locale.LC_ALL, 'en_US.UTF-8')
#        
#        if show:
#            plt.clf()
#            if interactive:
#                plt.ion()
#        
#        XM,YM,ZM = self.STRUCT.T
#        plt.scatter(XM, YM, s=50)
#        
#        plt.xlim((self.LIM_GRID[0]-1)*self.STEP , self.STEP*(self.LIM_GRID[1]+self.LIM_SIZE[1]+1)); plt.xlabel("X (nm)")
#        plt.ylim((self.LIM_GRID[0]-1)*self.STEP , self.STEP*(self.LIM_GRID[1]+self.LIM_SIZE[1]+1)); plt.ylabel("Y (nm)")
#        
#        
#        if show:
#            if interactive:
#                plt.show()
#                plt.draw()
#            else:
#                plt.show()
#        if interactive:
#            plt.ion()
#        
#        
#
#
#
#
#
#### --------------------------------------------------------------------------
### --           Binary Array of Blocks Model
#### --------------------------------------------------------------------------
#class BinaryArrayModel():
#    def __init__(self, step, N, nx,ny,nz):
#        self.tinit = time.time()
#        ########################################################################
#        ## config structure
#        ########################################################################
#        """
#        binary array of (N x N) blocks of size (nx x ny x nz).
#        area from (0,0) to (N*step, N*step)
#        """
#        self.N = N
#        
#        self.NX_BLOCK = nx
#        self.NY_BLOCK = ny
#        self.NZ_BLOCK = nz
#        
#        self.set_step(step)
#        
#        
#        ## init at random positions        
#        self.get_bounds()
#        self.random_positions()
#        
#        self.t_config = time.time()
#    
#    def get_dim(self):
#        return self.N**2
#    
#    def get_bounds(self):
#        """Return lower and upper bounds as required by pyGMO models"""
#        self.lbnds = self.get_dim()*[0]
#        self.ubnds = self.get_dim()*[1]
#        
#        return self.lbnds, self.ubnds
#        
#    def random_positions(self):
#        ## chose random start positions on defined area and generate random start structure
#        POSITIONS = np.random.randint(0, 2, self.get_dim())
#        self.generate_structure(POSITIONS)
#    
#    def set_step(self, step):
#        self.STEP = step
#        self.generate_zero_block()
#        
#        
#    def generate_zero_block(self):
#        ## ------- FUNDAMENTAL BLOCK
#        self.ZEROBLOCK = []
#        for xi in np.arange(self.NX_BLOCK):
#            for yi in np.arange(self.NY_BLOCK):
#                for zi in np.arange(self.NZ_BLOCK):
#                    self.ZEROBLOCK.append([xi, yi, zi+0.5])
#        self.ZEROBLOCK = np.array(self.ZEROBLOCK)
#
#
#
#    def generate_structure(self, POSITIONS):
#        ########################################################################
#        ## GENERATE STRUCTURE 
#        ########################################################################
#        if len(POSITIONS) != self.get_dim():
#            raise ValueError("Number of Positions must equal size of array!")
#        self.POSITIONS = POSITIONS
#        
#        self.t0 = time.time()
#        ## ------- PUT BLOCKS AT EACH POSITION
#        dipoles = []
#        for i,BIN in enumerate(POSITIONS):
#            if BIN>=0.5:
#                BLOCK = np.copy(self.ZEROBLOCK).T
#                
#                BLOCK[0] += (i%self.N)*self.NX_BLOCK
#                BLOCK[1] += int(i/self.N)*self.NY_BLOCK
#                for dp in BLOCK.T:
#                    dipoles.append(tuple(dp))
#
#
#        self.t_build = time.time()
#
#        ## Fortran compatible arrays
#        self.dipoles = np.array(dipoles)*self.STEP
#        self.STRUCT  = self.dipoles
#        
#        self.NDipPlane = int(len(self.STRUCT)/self.NZ_BLOCK)
#
#
#
#    def print_info(self):
#        ########################################################################
#        ## Print information
#        ########################################################################
#        print "   ----- N BLOCKS MODEL -----"
#        print '{} dipoles created.'.format(len(self.STRUCT))
#        print
#        print
#        print 'Last structure update (ms):', round(1000*(self.t_build - self.t0),1)
#        print '        - initial config Time (ms) :', round(1000*(self.t_config - self.tinit),1)
#        print '        - last build Time (ms)     :', round(1000*(self.t_build - self.t0),1)
#        print
#        print
#        print "STEPSIZE                 =", self.STEP
#        print "BLOCK-SIZE               =", self.NX_BLOCK*self.NY_BLOCK*self.NZ_BLOCK, "(meshpoints)"
#        print "NUMBER OF BLOCKS         =", (self.N**2)
#        print "MAX. POSSIBLE MESHPOINTS =", (self.N**2)*self.NX_BLOCK*self.NY_BLOCK*self.NZ_BLOCK
#        print "TOTAL MESHPOINTS         =", len(self.dipoles)
#        print
#        print
#
#
#
#    def plot_structure(self, interactive=True, show=True):
#        ########################################################################
#        ## plot structure
#        ########################################################################
#        import matplotlib.pyplot as plt
#        
#        if show:
#            plt.clf()
#            if interactive:
#                plt.ion()
#        XM,YM,ZM = np.array(self.dipoles).T
#        plt.scatter(XM, YM, s=50)
#        
#        plt.xlim(-3*self.STEP, YM.max()+3*self.STEP); plt.xlabel("X (nm)")
#        plt.ylim(-3*self.STEP, XM.max()+3*self.STEP); plt.ylabel("Y (nm)")
#        
#        if show:
#            if interactive:
#                plt.show()
#                plt.draw()
#            else:
#                plt.show()
#        
        
        







if __name__=='__main__':
    
    testModel = BlockModel(step=10., nblocks=40, 
                            nx=5,ny=5,nz=5, 
                            blim=[-10,10])
    
#    testModel = AntennaModel(step=10., nblocks=3, 
#                            h=2,
#                            limg=[-10,10],lims=[2,6])
#    
#    testModel = BinaryArrayModel(step=10., N=10, 
#                            nx=2, ny=2, nz=2)

    #from mayavi import mlab
    #mlab.figure(size=(800,600), bgcolor=(1,1,1))
    
    #visu.plot2Dstruct(testModel.STRUCT)
    
    
    import matplotlib.pyplot as plt
    testModel.print_info()
    for i in range(2):
        testModel.random_positions()
        testModel.plot_structure(interactive=True)
        testModel.print_info()
        plt.pause(.1)
    
    plt.ioff()
    plt.show()













==> anc/pyGDM2/EO1/problems.py <==
# encoding: utf-8
"""
Collection of problems for the EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""

import numpy as np

import warnings


from PyGMO.problem import base

from .. import core
from .. import linear
from .. import tools



class BaseProblem(base):
    """Base pyGDM2 problem, inherits from PyGMO.problem.base
    
    Parameters:
    ---------------
    N_dim : int
        passing of the problem dimension as first argument is required by PyGMO
    
    model : instance inheriting from `pyGDM2.EO.models.BaseModel`
        Structure model for optimization
    
    field_index : int, default: 0
        field_index to use from pyGDM simulation.
    
    nthreads : int, default: 1
        number of threads for multithreading. Default=1. We recommend to use
        a single thread for the simulations and several 'islands' for multiple 
        parallel evolutions.
    
    """
    def __init__(self, N_dim=0, model=None, field_index=0, N_objectives=1, nthreads=1):
        ##
        ## `PyGMO.problem.base` constructor takes: (N_dim, N_int, N_obj)
        ##      N_dim: Dimensionality of problem
        ##      N_int: Number of integer parameter among `N_dim`
        ##      N_obj: Number of objective functions
        ##
        ## Pure float parameters:   base.__init__(N_dim, 0, 1) 
        ## Pure integer parameters: base.__init__(N_dim, N_dim, 1) 
        ##
        self.N_objectives = N_objectives
        
        if model is not None:
            ## --- main simulation definitions
            self.model = model
            self.sim = model.sim
            self.field_index = field_index
            self.nthreads = nthreads
            
            ## --- problem dimension, assuming `float` parameters:
            if N_dim != self.model.get_dim():
                raise ValueError("Dimension of problem doesn't match with structure model!")
            super(BaseProblem, self).__init__(N_dim, 0, N_objectives) 
            
            ## -- problem boundaries
            lbnds, ubnds = self.model.get_bounds()
            self.set_bounds(lbnds, ubnds)
        else:
            ## --- call base-constructore with prob.dimension, required by PyGMO
            super(BaseProblem, self).__init__(N_dim, 0, N_objectives) 
    
    
#==============================================================================
# Mandatory reinmplementations for specific problems:
#==============================================================================
    def objective_function(self, params):
        """Evaluates the objective function"""
        raise NotImplementedError("'problems.BaseProblem.objective_function' not re-implemented!")


#==============================================================================
# Optionally reinmplementations
#==============================================================================
    def _objfun_impl(self, x):
        """Virtual objective function, single objective (PyGMO requirement)"""
        ## --- implement like this:
        target_value = self.objective_function(x) # target function evaluation
        if hasattr(target_value, '__iter__'):
            ## --- multi objective
            return tuple([np.float64(i) for i in target_value])
        else:
            ## --- single objective must neverthless return tuple (with 1 element)
            return (np.float64(target_value), ) 
        

    def _compare_fitness_impl(self, f1, f2):
        """compare fitnesses: maximize a single objective (PyGMO requirement)"""
        ## f1 > f2 --> maximize
        pairwise_comparison = [f1[i] > f2[i] for i in range(self.N_objectives)]
        return all(map(lambda x: x==True, pairwise_comparison))==True


    def human_readable_extra(self):
        """Return problem description (PyGMO requirement)"""
        warnings.warn("'problems.BaseProblem.human_readable_extra' not re-implemented.")
        return "\n\t`BaseProblem` for maximization of a single target value"



    
    
    
        
        


        
class ProblemDirectivity(BaseProblem):
    """Problem to optimize directionality of scattering from nanostructure
    
    Use `EO.tools.calculate_solid_angle_by_dir_index` to define 'dir_index' 
    for the desired target solid angle
    
    """
    def __init__(self, N_dim=9999, model=None, field_index=0,
                       dir_index=[5], which_field='e_sc',
                       kwargs_farfield=dict(Nteta=3, Nphi=5, tetamin=0, tetamax=np.pi/2.),
                       consider_dS=False, averaging=True, absoluteI=False, 
                       kwargs_scatter={}, nthreads=-1):
        """constructor
        
        Parameters
        ----------
        
        N_dim : int
            number of free parameters (defined by used model class)
        
        model : instance of class implementing `pyGDM2.EO.models.BaseModel`
            Definition of structure model and pyGDM-simulation
        
        field_index : list of int, default: 0
            "field_index" in case of multiple pyGDM-simulation configurations
        
        dir_index : list of int; list of list of int, default: [5]
            which solid-angle elements to consider for optimization.
            If list of lists of int (e.g. [[4], [5], [1,2]]), will run 
            multi-objective optimization using each of the sub-lists as target
            solid angle
        
        which_field : str, default: 'e_tot'
            optimize using one of ['e0', 'e_sc', 'e_tot']. 
            'e0': fundamental field (rather for testing), 
            'e_sc' scattered field, 'e_tot' total field
        
        kwargs_farfield : dict, default: dict(Nteta=3, Nphi=5, tetamin=0, tetamax=np.pi/2.)
            kwargs, passed to `pyGDM2.linear.farfield`, defining the farfield 
            scattering calculation. Required arguments are: Nteta, Nphi, tetamin, tetamax
        
        consider_dS (False), averaging (True), absoluteI (False)
            Additional flags (defaults in paranthesis): 
                 - consider_dS: correct (True) solid angle integration or simple sum (False)
                 - averaging: avgerage (True) or integrate (False) solid angle intensity
                 - absoluteI: maximize total intensity through selected solid angle instead of ratio
        
        kwargs_scatter : dict, default: {}
            additional kwargs, passed to `pyGDM2.core.sactter`
        
        nthreads : int, default: -1
            number of parallel threads for pyGDM (default: All CPUs, if possible)
            
        """
        ## --- directionality problem setup
        if type(dir_index) not in (list, tuple, np.ndarray):
            self.dir_index = [dir_index]
        else:
            self.dir_index = dir_index
        
        if type(field_index) not in (list, tuple, np.ndarray):
            field_index = [field_index]
        else:
            field_index = field_index
        
        ## --- number of objectives
        if self.list_depth(self.dir_index) == 2:
            N_obj = len(self.dir_index)
            if len(field_index) == 1:
                field_index = [field_index[0]]*N_obj
            if len(field_index) != N_obj:
                raise ValueError("Number of 'field_index' entries must exactly match number of objectives!")
        elif self.list_depth(self.dir_index) == 1:
            N_obj = 1
            field_index = [field_index]
            self.dir_index = [self.dir_index]
        else:
            raise ValueError("Wrong shape of `dirindex` input parameter. Must be of 'depth' 1 or 2.")
        
        ## --- init base class
        super(self.__class__, self).__init__(N_dim, model, field_index, 
                                          N_objectives=N_obj, nthreads=nthreads)
                
        
        self.which_field = which_field 
        
        self.consider_dS = consider_dS
        self.averaging = averaging
        
        self.absoluteI = absoluteI
        
        self.kwargs_scatter = kwargs_scatter
        self.kwargs_farfield = kwargs_farfield
        
        self.dteta = ((kwargs_farfield['tetamax']-kwargs_farfield['tetamin']) / 
                      float(kwargs_farfield['Nteta']-1))
        self.dphi  = 2.*np.pi/float(kwargs_farfield['Nphi']-1)


    def list_depth(self, L):
        """'depth' of a list"""
        depth = lambda L: isinstance(L, list) and max(map(depth, L))+1
        return depth(L)
        
        
    
    def objective_function(self, params):
        """evaluate directionality ratio
        """
        self.model.generate_structure(params)
        
        ## --- main GDM simulation
        core.scatter(self.model.sim, nthreads=self.nthreads, verbose=0, **self.kwargs_scatter)
        
        ## --- iterate objective functions
        Iratios = []
        for i_obj, dir_idx in enumerate(self.dir_index):
            ## --- linear scattering to farfield, incoherent sum of all field_indices
            I_sc, I_tot, I0 = 0, 0, 0
            for di in self.field_index[i_obj]:
                tetalist, philist, _I_sc, _I_tot, _I0 = linear.farfield(
                                             self.model.sim, di, 
                                             nthreads=self.nthreads, 
                                             **self.kwargs_farfield)
                I_sc += _I_sc
                I_tot += _I_tot
                I0 += _I0
            
            if self.which_field.lower() == 'e0':
                I = I0
            elif self.which_field.lower() == 'e_sc':
                I = I_sc
            elif self.which_field.lower() == 'e_tot':
                I = I_tot
            else:
                raise ValueError("'which_field' must be one of ['e0', 'e_sc', 'e_tot']!")
            
            tetalist = tetalist.flatten()
            philist = philist.flatten()
            I = I.flatten()
            
            
            ## --- Processing (weighting, ratio-calc.)
            if self.consider_dS:
                ## --- weight intensities by solid angle of surface element
                dS = self.dteta*self.dphi*np.sin(tetalist)
                dS = dS + dS.max()*0.1  # slight cheating: increase all weights by 10% of overall max to not neglect 180degree backscattering 
            else:
                dS = np.ones(tetalist.shape)
            
            
            ## --- compute either absolute intensity or directionality ratio
            if self.absoluteI:
                if self.averaging:
                    Iratio = np.average(I[dir_idx]*dS[dir_idx])
                else:
                    Iratio = np.sum(I[dir_idx]*dS[dir_idx])
            else:
                if self.averaging:
                    non_idx = np.delete(range(len(I)), dir_idx)
                    Iratio = (np.average(I[dir_idx]*dS[dir_idx]) / 
                                             np.average(I[non_idx]*dS[non_idx]) )
                else:
                    Iratio = (np.sum( (I[dir_idx]*dS[dir_idx])) / 
                                 (np.sum(I*dS) - np.sum(I[dir_idx]*dS[dir_idx])) )
            
            Iratios.append(Iratio)
            
        return Iratios


    ## --- Problem description
    def human_readable_extra(self):
        return "\n\tMaximization of directional scattering."+\
               " Number of objectives: {}".format(len(self.dir_index))





class ProblemMaxScat(BaseProblem):
    """Problem to maximize scat./ext./abs. cross-section or efficiency of nano-structure"""
    
    def __init__(self, N_dim=9999, model=None, nthreads=1, opt_target='Qscat'):
        """constructor
        
        opt_target is one of ['Qscat', 'Qext', 'Qabs', 'CSscat', 'CSext', 'CSabs']
        CS --> cross secion
        Q  --> efficiency (CS divided by geometrical cross-section)
        """
        super(self.__class__, self).__init__(N_dim, model, nthreads=nthreads)
        
        self.opt_target = opt_target
    
    
    def objective_function(self, params):
        """evaluate directionality ratio
        """
        self.model.generate_structure(params)
        
        ## --- GDM simulation and cross-section calculation
        core.scatter(self.model.sim, nthreads=self.nthreads, verbose=0)
        ext_cs, sca_cs, abs_cs = linear.extinct(self.model.sim, field_index=0)
        
        if self.opt_target == "Qscat":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(sca_cs) / geo_sect
        elif self.opt_target == "CSscat":
            val = float(sca_cs)
        elif self.opt_target == "Qext":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(ext_cs) / geo_sect
        elif self.opt_target == "CSext":
            val = float(ext_cs)
        elif self.opt_target == "Qabs":
            geo_sect = tools.get_geometric_cross_section(self.model.sim)
            val = float(abs_cs) / geo_sect
        elif self.opt_target == "CSabs":
            val = float(abs_cs)
        
        return val


    def human_readable_extra(self):
        return "\n\tMaximization of scattering cross section"






class ProblemMaxNearfield(BaseProblem):
    """Problem to maximize near-field enhancement (|E|^2) in vicinity of nano-structure"""
    
    def __init__(self, N_dim=9999, model=None, nthreads=1, 
                 r_probe=(0,0,0), opt_target='E'):
        """constructor
        
        r_probe defines the (x,y,z) position where field enhancemnt is to be
        maximized
        
        opt_target defines wether the e-field ('E') or the b-field ('B') 
        shall be maximized
        
        """
        super(self.__class__, self).__init__(N_dim, model, nthreads=nthreads)
        
        self.r_probe = np.transpose( [r_probe] )
        self.opt_target = opt_target.lower()
        
        if self.opt_target not in ['e', 'b', 'h']:
            raise ValueError("'opt_target' must be one of ['e', 'b', 'h'].")
    
    
    def objective_function(self, params):
        """evaluate directionality ratio
        """
        self.model.generate_structure(params)
        
        ## --- GDM simulation and cross-section calculation
        core.scatter(self.model.sim, nthreads=self.nthreads, verbose=0)
        Es, Etot, Bs, Btot = linear.nearfield(self.model.sim, field_index=0,
                                                          r_probe=self.r_probe)
        
        if self.opt_target == "e":
            a = Es
        elif self.opt_target in ["b", "h"]:
            a = Bs
        
        I_NF = np.abs(a[0][3]**2 + a[0][4]**2 + a[0][5]**2)
        
        return I_NF


    def human_readable_extra(self):
        return "\n\tMaximization of scattering cross section"










==> anc/pyGDM2/EO1/tools.py <==
# encoding: utf-8
"""
tools for EO submodule of pyGDM2

    Copyright (C) 2017, P. R. Wiecha

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
    

"""
import numpy as np
import cPickle as pickle

import os
import copy
import warnings




#==============================================================================
# generate simuation dictionary for best solution
#==============================================================================
def get_best_candidate(results_folder, results_suffix, iteration=-1, 
                       do_test=True, verbose=False):
    """generate simuation object for best solution
    """
    from problems import *
    ## --- reload
    problem    = pickle.load( open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "rb" ) )
    halloffame = pickle.load( open( os.path.join(results_folder, "EO_{}_halloffame.p".format(results_suffix)), "rb" ) )
    
    champ = halloffame[iteration]
    f = champ[1]
    x = champ[2]
    if verbose:
        i_iter = champ[0]
        print "Best candidate after {} iterations: fitness = {}".format(i_iter, ["{:.5g}".format(_f) for _f in f])
    
    ## --- test
    if do_test:
        if verbose: print "Testing: recalculating fitness...",
        f_test = problem._objfun_impl(x)
        differ_flag = False
        for f_test_1, f_test_2 in zip(f_test, f):
            f1 = round(f_test_1, 5)
            f2 = round(f_test_2, 5)
            if f1-f2 != 0:
                differ_flag = True
        
        if differ_flag:
            warnings.warn("Stored and recalculated fitness values seem to differ. " + 
                          "f_stored={}, f_recalc={}".format(
                                      ["{:.5g}".format(_f) for _f in f], 
                                      ["{:.5g}".format(_f) for _f in f_test]))
        elif verbose: print "Done. Everything OK."
    
    ## --- copy and return simulation dict
    problem.model.generate_structure(x)
    sim = copy.deepcopy(problem.model.sim)
    return sim


def get_best_candidate_f_x(results_folder, results_suffix, iteration=-1):
    """get best fitness and parameter vector of a specific generation.
    
    Returns also the total number of generations with improvements accessible 
    by the `iteration` parameter.
    
    Returns
    -------
    
    f : fitness of best candidate
    x : parameter vector of best candidate
    N : number of evolutions with improvement
    
    """
    ## --- reload 
    halloffame = pickle.load( open( os.path.join(results_folder, "EO_{}_halloffame.p".format(results_suffix)), "rb" ) )
    
    champ = halloffame[iteration]
    f = champ[1]
    x = champ[2]
    
    return f, x, len(halloffame)
    

def get_model(results_folder, results_suffix, verbose=False):
    """get instance of model object used in optimization
    """
    ## --- reload 
    problem = pickle.load( open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "rb" ) )
    
    return problem.model
    

def get_problem(results_folder, results_suffix, verbose=False):
    """get instance of problem object used in optimization
    """
    ## --- reload 
    problem = pickle.load( open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "rb" ) )
    
    return problem
    

def get_population(results_folder, results_suffix, verbose=False):
    """get full final population
    """
    ## --- reload 
    archi = pickle.load( open( os.path.join(results_folder, "EO_{}_final_archipelago.p".format(results_suffix)), "rb" ) )
    
    full_population = []
    i = 0
    for isl in archi:
        pop = isl.population
        for ind in pop:
            full_population.append([i, ind.best_x, ind.best_f])   # parameters: best_x
            i += 1
    
    return full_population


def get_pareto_fronts(results_folder, results_suffix, iteration=-1, recalc=False, verbose=False):
    """get Pareto fronts and corresponding simulations of multi-objective optimization
    
    """
    ## --- reload 
    if verbose: print "Reloading full population...", 
    
    problem    = pickle.load( open( os.path.join(results_folder, "EO_{}_final_problem.p".format(results_suffix)), "rb" ) )
    try:
        pop = pickle.load( open( os.path.join(results_folder, "EO_{}_final_population.p".format(results_suffix)), "rb" ) )
    except:
        if verbose: print "No population file, using archipelago...", 
        warnings.warn("Not population-file found, taking archipelago, may take longer.")
        archi = pickle.load( open( os.path.join(results_folder, "EO_{}_final_archipelago.p".format(results_suffix)), "rb" ) )
        if len(archi)>1:
            from PyGMO import population as pygmo_population
            pop = pygmo_population(problem)
            for isl in archi:
                for ind in isl.population:
                    pop.push_back(ind.best_x)
        else:
            pop = archi[0].population
    if verbose: print "Done."
    
    if len(pop[0].best_f) < 2:
        raise ValueError("Optimization seems single-objective. Pareto front is only available in multi-object optimizations.")
    
    pf = pop.compute_pareto_fronts()
    
    allpareto = []
    allsim = []
    for p in pf:
        allpareto.append([])
        allsim.append([])
        for i in p:
            ind = pop[i]
            problem.model.generate_structure(ind.best_x)
            if recalc:
                problem._objfun_impl(ind.best_x)
            
            allpareto[-1].append(ind.best_f)
            allsim[-1].append( copy.deepcopy(problem.model.sim) )
            
        allpareto[-1] = np.transpose(allpareto[-1])
        allpareto[-1] *= -1
        allpareto[-1] = np.append(allpareto[-1],[np.arange(len(allpareto[-1][0]))], axis=0)
        allpareto[-1] = allpareto[-1].T
        
        ## sort pareto front and get sorting indices
        print np.shape(allpareto[-1])
        if np.shape(allpareto[-1])[0] != 1:    
            allpareto[-1] = np.sort(allpareto[-1].view('f8,f8,i8'), order=['f1'], axis=0).view(np.float).T
            sort_idx = [int(i) for i in allpareto[-1][2]]
        else:
            ## one single element in Pareto front
            sort_idx = [0]
        allpareto[-1] = -1 * allpareto[-1][:-1].T
        
        ## Sort simulations according to pareto-front order
        allsim[-1] = [allsim[-1][s_idx] for s_idx in sort_idx]
    
    return allpareto, allsim
    


def plot_pareto_2d(pareto, print_indices=True, cutoff_indexprint=-1, 
                   marker='x', mew=1.5, ms=7, 
                   show=True, **kwargs):
    """plot the pareto-front, optionally print index numbers for identification
    """
    import matplotlib.pyplot as plt
    
    ## plot
    plt.step(pareto.T[0], pareto.T[1], marker=marker, mew=mew, ms=ms, **kwargs)
    
    ## labels with indices
    if print_indices:
        if cutoff_indexprint == -1:
            cutoffx = (pareto.T[0].max() - pareto.T[0].min())*0.05  # 5% of objective #1 value range
            cutoffy = (pareto.T[1].max() - pareto.T[1].min())*0.05  # 5% of objective #1 value range
        else:
            cutoffx = cutoff_indexprint
            cutoffy = cutoff_indexprint
        
        x_last, y_last = 0, 0
        for i, (x,y) in enumerate(zip(pareto.T[0], pareto.T[1])):
            ## check whether to print or not
            if not (abs(x - x_last)<cutoffx and abs(y - y_last)<cutoffy):
                plt.text(x + (pareto.T[0].max()-pareto.T[0].min())*0.0, 
                         y + (pareto.T[1].max()-pareto.T[1].min())*0.04, 
                         i)
                x_last, y_last = x, y
    
    plt.xlabel('fitness objective #1')
    plt.ylabel('fitness objective #2')
    
    if show:
        plt.show()


#def get_best_candidate_from_iteration(results_folder, results_suffix):
#    try: 
#        allGenerations = pickle.load( open( os.path.join(results_folder, "EO_{}_allGenerations.p".format(results_suffix)), "rb" ) )
#    except IOError:
#        allGenerations = []







#==============================================================================
# Get index-lists for directionality problem
#==============================================================================
verbose=True
plot=True
plot_type='mesh' #'scatter'

def calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index,
                                      plot=True, show=True,
                                      plot_type='scatter', verbose=True):
    """calculate target solid angle for `pyGDM2.EO.problems.ProblemDirectivity`
    
    plot_type : str, default: "scatter"
        either "mesh", "scatter" or "both". 
        Note: Since the field is evaluated at points, 'mesh' is only an 
        approximation and represents the true solid angle not entirely correctly!
        
    """
    def theta_phi_lists(Nteta, Nphi, tetamin, tetamax):
        dteta = (tetamax-tetamin)/(Nteta-1.)
        dphi = 2.*np.pi/(Nphi) 
        
        tetalist = np.zeros( (Nteta, Nphi) )
        philist  = np.zeros( (Nteta, Nphi) )
        for j in range(Nteta):
            for k in range(Nphi):
                tetalist[j][k] = tetamin + j*dteta
                philist[j][k] = k*dphi
        
        return tetalist.flatten(), philist.flatten(), dteta, dphi
    
    
    if type(dir_index) == list:
        dir_index = np.array(dir_index)
    
    theta, phi, dTheta,dPhi = theta_phi_lists(Nteta, Nphi, tetamin, tetamax)
    dS = np.sin(theta)*dTheta*dPhi
    dS += dS.max()*0.1
    
    
    
    #==============================================================================
    # list of selected/unselected points
    #==============================================================================
    teta_phi_sel = []
    teta_phi_unsel = []
    for idx, tp in enumerate(zip(theta, phi)):
        if dir_index is not None:
            if idx in dir_index:
                teta_phi_sel.append(tp)
            else:
                teta_phi_unsel.append(tp)
    teta_phi_sel = np.transpose(teta_phi_sel)
    teta_phi_unsel = np.transpose(teta_phi_unsel)
    
    #==============================================================================
    # selection colormesh (0 --> not selected, 1--> selected)
    #==============================================================================
#    Nteta2 = Nteta+2
    Nteta2 = Nteta+1
    theta2, phi2,dTheta2,dPhi2 = theta_phi_lists(Nteta2, Nphi, tetamin, tetamax)
#    dir_index2 = dir_index + Nphi
    dir_index2 = dir_index
    
    ## --- create colormesh arrays
    t_p_colors = np.zeros( theta2.shape )
    t_p_colors[dir_index2] = 1
    
    shape = (Nteta2, Nphi)
    t_p_colors = t_p_colors.reshape(shape)
    t_p_teta = theta2.reshape(shape)
    t_p_phi  = phi2.reshape(shape) - (dPhi2/2.)
    
    ### --- for plotting only: Add 360degrees (copy of 0 degrees)
    t_p_teta   = np.concatenate([t_p_teta.T, [t_p_teta.T[-1]]]).T
    t_p_phi    = np.concatenate([t_p_phi.T, [np.ones(t_p_phi.T[-1].shape) * t_p_phi.max()+dPhi2]]).T #- np.pi/float(Nphi)
    t_p_colors = np.concatenate([t_p_colors.T, [t_p_colors.T[-1]]]).T
    
    
    #==============================================================================
    # Print index-list
    #==============================================================================
    if verbose:
        print '    idx, theta, phi' 
        print '-----------------------' 
        for i, tp in enumerate(zip(theta, phi)):
            if dir_index is not None:
                if i in dir_index:
                    print "XXX -- ",
                else:
                    print " o  -- ",
                
            print '{: >3}:   t={:.1f}, p={:.1f},     dS={:.3f}'.format(i, tp[0] * (180./np.pi), tp[1] * (180./np.pi), dS[i])
    
    
    #==============================================================================
    # PLOT
    #==============================================================================
    if plot:
        import matplotlib.pyplot as plt
        from matplotlib.colors import LinearSegmentedColormap
        cmap = LinearSegmentedColormap.from_list('mycmap', [(0,  (1.0, 0.7, 0.7) ),
                                                            (1,  (0.4, 0.7, 0.4) )])
        
        ## --- scatter
        plt.subplot(polar=True)
        
        if plot_type in ['mesh', 'both']:
            plt.pcolormesh(t_p_phi, t_p_teta*180/np.pi, t_p_colors, cmap=cmap, alpha=1, edgecolors="none")
        
        if plot_type in ['scatter', 'both']:
            plt.scatter(teta_phi_unsel[1], teta_phi_unsel[0]*180/np.pi, marker='x', color='r', label='unsel.')
            plt.scatter(teta_phi_sel[1], teta_phi_sel[0]*180/np.pi, marker='x', color='g', label='sel.', lw=3, s=35)
            
        plt.ylim(0, 90)
        if show:
            plt.show()
                
    
    
if __name__=='__main__':
    ##--- TESTING

    
    
    #==============================================================================
    # Configuration
    #==============================================================================
    dir_index = None
    tetamin = 0
    tetamax = np.pi/2.
    
    
    #==============================================================================
    # DONUT
    #==============================================================================
    Nteta = 7
    Nphi = 36
    dir_index = np.arange(144, 180) # donut --> ring at teta=58deg
    
    
    
    #==============================================================================
    # FOCUSED
    #==============================================================================
    Nteta = 7
    Nphi = 36
    dir_index = np.array([109,142,143]) # tight focus 1 - 44 window x3
    
    
    dir_index = np.array([143+36]) # tight focus 2 - 58s
    toffset  = 1*Nphi
    dir_index = np.array([109+toffset,142+toffset,143+toffset]) # tight focus 58 w3
    dir_index = np.array([143+72]) # tight focus 3 - 73s
    dir_index = np.array([143+108]) # tight focus 4 - 90s
    toffset  = 3*Nphi
    dir_index = np.array([109+toffset,142+toffset,143+toffset]) # tight focus 90 w3
    dir_index = np.array([109+toffset+17,143+toffset-18]) # tight focus 90 w3
    
    #toffset  = 1*Nphi; toffset2 = 2*Nphi
    #dir_index = np.array([109+toffset,142+toffset,143+toffset, 109+toffset2,142+toffset2,143+toffset2]) # tight focus 5 - 6pts window
    #
    #dir_index = np.array([109-36,110-36,111-36,112-36,139-36,140-36,141-36,142-36,143-36,
    #                     109,110,111,112,139,140,141,142,143,
    #                     109+36,110+36,111+36,112+36,139+36,140+36,141+36,142+36,143+36]) # loose focus
    
    
    #==============================================================================
    # DOUBLE FOCUS
    #==============================================================================
    #Nteta = 7
    #Nphi = 37
    #toffset  = 0*Nphi; toffset2 = 0
    #dir_index = np.array([149+toffset,183+toffset,184+toffset, 165+toffset2,166+toffset2,167+toffset2]) # double focus at 0deg / 180deg
    
    
    #==============================================================================
    # SIMPLE
    #==============================================================================
    Nteta = 3
    Nphi=5
    tetamin=0
    tetamax=np.pi/2.
    dir_index = [10]
    
    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='scatter')    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='mesh')    
    calculate_solid_angle_by_dir_index(Nteta, Nphi, tetamin, tetamax, dir_index, plot_type='both')    
    
    
    
    
    
    
    
    
    


==> anc/pyGDM2/__init__.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
    pyGDM2 - a full-field electrodynamical solver python module, based on the
    Green dyadic method.
    
"""
__name__ = 'pyGDM2'
__version__ = '1.0.4'
__date__ = "07/06/2018"
__author__ = 'Peter R. Wiecha'

__all__ = ["core", "materials", "structures", "fields", "linear", "tools", "visu"]

==> anc/pyGDM2/core.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
pyGDM core routines

"""

import numpy as np

import gc
import warnings
import copy
import time

from pyGDMfor import setupmatrix as forSetupmatrix
from pyGDMfor import dysonseq as forDysonSeq
from pyGDMfor import propa_sp_decay as forDecay




## (on linux) Set Stacksize for enabling passing large arrays to the fortran subroutines
import platform
if platform.system() == 'Linux':
    import resource
    resource.setrlimit(resource.RLIMIT_STACK, (resource.RLIM_INFINITY, resource.RLIM_INFINITY))


#==============================================================================
# GLOBAL PARAMETERS
#==============================================================================




#==============================================================================
# EXCEPTIONS
#==============================================================================
class CGnoConvergence(Exception):
    pass







#==============================================================================
# Simulation container class
#==============================================================================
class simulation(object):
    """
    Bases: object
    
    Main GDM simulation container class
    
    Defines a linear GDM simulation. Contains information on: 
        - *struct* : :class:`.structures.struct`:
            - the geometry of the nano structure 
            - its dielectric function
            - its environment
        - *efield* : :class:`.fields.efield`
            - the incident field and the wavelenghts 
            - possibly further incident field configuration 
    
    Parameters
    ----------
    
    struct : :class:`.structures.struct`
        structure object
        
    efield : :class:`.fields.efield`
        fundamental field
        
    dtype : (optional) `str`, default: 'f'
        precision of simulation
    
    
    """
    def __init__(self, struct, efield, dtype='f'):
        """Initialization"""
        
        ## --- struct includes: geometry, material(s), environment
        self.struct = struct
        
        ## --- efield includes: field_generator function, wavelengths, optional kwargs
        self.efield = efield
        
        ## --- precision
        if dtype in ['f', 'F']:
            self.dtypef = np.float32
            self.dtypec = np.complex64
        elif dtype in ['d', 'D']:
            self.dtypef = np.float64
            self.dtypec = np.complex128
        self.efield.setDtype(self.dtypef, self.dtypec)
        self.struct.setDtype(self.dtypef, self.dtypec)
        
        
        ## --- initialize unevaluated data to `None` (postprocessing data)
        self.E = None   # placeholder: scattered fields inside structure
        self.S_P = None # placeholder: decay-rate tensors
    
    
    def __repr__(self):
        import tools
        return tools.print_sim_info(self, prnt=False)
        
        
        
     


#==============================================================================
# scattered fields
#==============================================================================
def scatter(sim, method='lu', 
              cgKwargs={}, cg_recycle_pc=True, pc_method='ilu', pc_recalc_thresh=0.5,
              multithreaded=True, verbose=True):
    """Perform a linear scattering GDM simulation
    
    Calculate the electric field distribution in a nano-structure.
    Multithreaded parallel execution only using the "dyson" method for 
    inversion of the problem.
    
    Note: 2D in SI units, 3D in cgs(gaussian) units
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    method : string, default: "lu"
        inversion method. One of ["lu", "numpyinv", "scipyinv", "pinv2", "superlu", "cg", "pycg", "dyson"]
         - "lu" LU-decomposition (`scipy.linalg.lu_factor`)
         - "numpyinv" numpy inversion (`np.linalg.inv`, if numpy compiled accordingly: LAPACK's `dgesv`)
         - "scipyinv" scipy default inversion (`scipy.linalg.inv`)
         - "pinv2" is usually slower (req. `scipy.linalg.pinv2`)
         - "superlu" often has a <N^3 efficieny but is very expensive in memory (`scipy.sparse.linalg.splu`)
         - "cg" and "pycg" use iterative conjugate gradient solving, scale with N^2. Not appropriate for many field configs per wavelength! (req. `scipy` or `pyamg`)
         - "dyson" uses a dyson sequence. Only solver that does not depend on external libraries
        
    cgKwargs : dict, default: {}
        keywords passed to conjugate-gradient method, if used 
    
    cg_recycle_pc : bool, default: True
        Use same Preconditioner for all wavelengths (default: True)
        Remark: For large dispersion / large wavelength differences cg_recycle_pc=True 
        might slow down convergence significantly.
        Buy mostly this will speed up the Calcuation.
    
    pc_method : str, default 'ilu'
        Preconditioning method. 
        'ilu': scipy incomplete LU, 
        'lu': scipy complete LU (exact, but speed-imporvements for nearby wavelengths), 
        'amg' pyAMG amg, 
        'none': No preconditioning
    
    PCrecalcThresh : float, default 0.5
        Preconditioning recalculation time threshold.
        If speedup of PC-recycling falls below this threshold, recalculate 
        PC on next wavelength.
        
    multithreaded : bool, default: True
        Whether to use multi-threading for multi-incident field processing (at each wavelength).
        Requires "pathos".
        
    verbose : bool, default False
        Print timing info to stdout
    
      
    Returns
    -------
    E : list of lists
        list consists of incident field config and scattered electric field in 
        structure. Each element of the list is composed as follows:
           
        elements : 
            [`dict`: kwargs of incident efield, 
             `list`: field as list of tuples [[Ex1,Ey1,Ez1], [Ex2,Ey2,Ez2], ...] ]
        
    Notes
    -----
    - The scattered fields inside the structure are also copied into the 
      :class:`.simulation` instance as attribute `simulation.E`
    
    
    - For details on the concept of the generalized propagator, see e.g.:
      Martin, O. J. F. & Girard, C. & Dereux, A. **Generalized Field Propagator 
      for Electromagnetic Scattering and Light Confinement.**
      Phys. Rev. Lett. 74, 526–529 (1995).
    
    - The `scipy` solvers (like 'lu', 'ilu' and 'cg') run parallelized if BLAS
      is compiled with multithreading support. See:
      http://scipy-cookbook.readthedocs.io/items/ParallelProgramming.html#use-parallel-primitives
      (website called 05/2017)
    
    - multi-threaded incident field processing (generalized propagator * E0) requires
      "pathos" (https://github.com/uqfoundation/pathos)
      
    - To change the number of threads for the multi-threaded parallelized parts, 
      you might do something like explained in: 
      https://stackoverflow.com/questions/29559338/set-max-number-of-threads-at-runtime-on-numpy-openblas
      (website called 06/2017)

        
    """
    if method.lower() not in ["numpyinv", "scipyinv", "lu", "superlu", 
                                               "pinv2", "cg", "pycg", "dyson"]:
        raise ValueError('Error: Unknown solving method. Must be one of' +
                         ' ["lu", "numpyinv", "scipyinv", "pinv2", "superlu",'+
                         ' "cg", "pycg", "dyson"].')
    field_generator = sim.efield.field_generator
    wavelengths = sim.efield.wavelengths
    
    scattered_fields = []
    PC = None; PCreset = True
    
    for i_wl, wavelength in enumerate(wavelengths):
        if verbose: t0=time.time()
        
        ## --- evaluate polarizabilities and normalization terms at "wavelength"
        sim.struct.getPolarizability(wavelength)
        sim.struct.getNormalization(wavelength)
        
        ## --- construct matrix
        if method.lower() in ["lu", "numpyinv", "scipyinv", "superlu", 
                                                        "pinv2", "cg", "pycg"]:
            as_csc = True if method.lower() == 'superlu' else False
            CAM0 = get_side_by_side(sim, wavelength=wavelength, invertible=True, 
                                    times_alpha=True, as_csc=as_csc)
        else:
            CAM0 = None
        
#==============================================================================
#         INVERSION / EVALUATION
#==============================================================================
        ## ============== Exact Inversion ==============
        if method.lower() in ["lu", "numpyinv", "scipyinv", "superlu", 
                                                             "pinv2", "dyson"]:
            K = get_general_propagator(CAM0, method=method, sim=sim, 
                                       wavelength=wavelength)
            del CAM0; gc.collect()
            
            if verbose: print "timing {:.2f}nm - inversion: {:.1f} ms,".format(
                                            wavelength, 1000.*(time.time()-t0)),
            t1 = time.time()
            
            ## --- At fixed wavelength: Use generalized propagator on all incident field parameters
            def generalized_propagator_operation(field_kwargs, K, sim, wavelength):
                E0 = field_generator(sim.struct, wavelength, **field_kwargs)
                E0_supervec = _fieldListToSuperVector(E0)
                
                ## --- generalized propagator times incident field:
                if method.lower() == 'superlu':
                    E = K.solve(E0_supervec)
                elif method.lower() == 'lu':
                    import scipy.linalg as la
                    E = la.lu_solve(K, E0_supervec)
                else:
                    E = np.dot(K, E0_supervec)
                
                E = _superVectorToFieldList(E)
                kwargs_final = copy.deepcopy(field_kwargs)
                kwargs_final["wavelength"] = wavelength
                return [kwargs_final, E]
            
            
            if multithreaded:
                try: 
                    from pathos.multiprocessing import ProcessingPool as Pool
                    def func(arg):
                        return generalized_propagator_operation(arg, K, sim, wavelength)
                    pool = Pool(); pool.clear()
                    scattered_fields_tmp = np.array(pool.map(func, sim.efield.kwargs_permutations))
                    pool.close(); pool.join()
                    for scatfield in scattered_fields_tmp:
                        scattered_fields.append(scatfield)
                except ImportError:
                    warnings.warn("Multi-threaded incident field processing per wavelength"+
                                  " requires the 'pathos' librabry. Seems not to be installed." +
                                  " Falling back to sequential processing.")
                    multithreaded = False
            
            if not multithreaded:
                for field_kwargs in sim.efield.kwargs_permutations:
                    scattered_fields.append(generalized_propagator_operation(
                                                 field_kwargs, K, sim, wavelength))
#                del K; gc.collect()
        
        
        ## ============== Conjugate Gradients ==============
        elif method.lower() in ["cg", "pycg"]:
            if len(sim.efield.kwargs_permutations) > 10:
                warnings.warn("Efficiency warning: Many field-configurations" +
                              " per wavelength (N_conf={})! Conjugate gradients" +
                              " will probably be very slow.".format(
                                          len(sim.efield.kwargs_permutations)))
            if cg_recycle_pc==False: PC = None
            tPCreset = time.time()
            
            for field_kwargs in sim.efield.kwargs_permutations:
                E0 = field_generator(sim.struct, wavelength, **field_kwargs)
                E0_supervec = _fieldListToSuperVector(E0)
                E, PC, STATUS = get_efield_by_cg(CAM0, E0_supervec, PC=PC, 
                                              method=method, pc_method=pc_method, 
                                              **cgKwargs)
                
                if STATUS != 0: # on cgs convergence fail --> exact LU-inversion
                    warnings.warn("CG convergence warning: Conjugate gradients" +
                                  " did not converge. Trying LU instead.")
                    ## PC == K: Use as next preconditioner afterwards (avoid resetting PC).
                    PC = get_general_propagator(CAM0, method="LU", sim=sim, 
                                              wavelength=wavelength, 
                                              retLinearOperator=1)
                    E = PC*E0_supervec
                    tPCreset=time.time()
                    
                E = _superVectorToFieldList(E)
                kwargs_final = copy.deepcopy(field_kwargs)
                kwargs_final["wavelength"] = wavelength
                scattered_fields.append([kwargs_final, E])
            
            ## Check last CG duration: If > pc_recalc_thresh * Preconditionung-time: 
            ## recalculate PC in next step
            if cg_recycle_pc:
                if PCreset:
                    PCreset = False
                    tCG0 = time.time() - tPCreset
                elif time.time()-tPCreset > pc_recalc_thresh*tCG0:
                    PCreset = True
                    PC = None
                    if verbose: print "   Slow convergence (limit {:.1f}ms) " + \
                                      "--> Recalc. PC on next iter.\n   --> ".format(
                                                  pc_recalc_thresh*tCG0*1000), 
        
        if verbose: print "repropagation: {:.1f}ms ({} field configs), total: {:.1f} ms".format(
                                            1000.*(time.time()-t1), len(sim.efield.kwargs_permutations), 1000.*(time.time()-t0))
            
    
    gc.collect()
    
    sim.E = scattered_fields
    return scattered_fields
#    return CAM0   # tesing only


        
def scatter_mpi(sim, verbose=False, **kwargs):
    """MPI wrapper to :func:`.scatter` for embarrassingly parallel calculation of spectra
    
    *requires:* **mpi4py**
    
    run with "mpirun -n X python scriptname.py", where `X` is the number of 
    parallel processes (ideally an integer divisor of the number of wavelengths)
    
    
    Parameters
    ----------
    sim : :class:`.simulation` 
        simulation description
    
    **kwargs : 
        all kwargs are passed to :func:`.scatter`


    Notes 
    -----
    - On single machines it is usually easier to install `scipy` 
      compiled with parallel BLAS (parallel LU / CG routines). Usually the
      parallel BLAS is will be already installed automatically. Try to not use 
      both parallelisation techniques simultaneously unless properly
      configured for instance via a batch script (e.g. `SLURM`). 
      *Overloading the CPUs will usually result in decreased calculation speed.*
    
    - see :func:`.scatter` for documentation
    
    """
    from mpi4py import MPI
    comm = MPI.COMM_WORLD
    nprocs, rank = comm.Get_size(), comm.Get_rank()

    

    ## --- create list of jobs and split in equal parts depending on `nprocs`
    def split(jobs, nprocs):
        return [jobs[i::nprocs] for i in range(nprocs)]
    
    if comm.rank == 0:
        if nprocs == 1:
            warnings.warn("Executing only one MPI process! Should be run using" +
                          " e.g. 'mpirun -n X python scriptname.py', where X" +
                          " is the number of parallel processes.")
        if verbose: 
            print
            print "number of MPI processes:        ", nprocs
            print "number of wavelengths:          ", len(sim.efield.wavelengths)
            print "number of wavelengths / process:", int(np.ceil(len(sim.efield.wavelengths) / float(nprocs)))
            print
        
        if verbose: print "Generating and splitting jobs... ",
        jobs_all = []
        for i, wl in enumerate(sim.efield.wavelengths):
            ## --- generate simulation objects for each individual wavelength
            import fields
            _sim = copy.deepcopy(sim)
            _efield = fields.efield(_sim.efield.field_generator, [wl], _sim.efield.kwargs)
            _efield.setDtype(_sim.dtypef, _sim.dtypec)
#            _sim.efield.wavelengths = [wl]
            _sim.efield = copy.deepcopy(_efield)
            jobs_all.append(_sim)
        jobs = split(jobs_all, nprocs)
        if len(np.unique([len(i) for i in jobs])) > 1:
            warnings.warn("Efficiency warning: Number of wavelengths ({}) ".format(
                                                len(sim.efield.wavelengths)) + 
                          "not divisable by Nr of processes ({})!".format(nprocs))
        if verbose: print "Done."
    else:
        jobs = None
    
    
    ## --- Scatter jobs across processes and perform GDM simulations for each wavelength
    jobs = comm.scatter(jobs, root=0)
    
    results = []
    for job in jobs:
        if verbose: print " process #{}: Calculating wavelength" + \
                               " {}nm".format(rank, job.efield.wavelengths[0])
        scattered_field = scatter(job, **kwargs)
        for _scatf in scattered_field:
            results.append(_scatf)
    
    
    ## --- Gather results on rank 0
    results = MPI.COMM_WORLD.gather(results, root=0)
    
    if comm.rank == 0:
        if verbose: print "All simulations done. Recombining... ",
        ## --- recombine data and sort by wavelength
        results = [i for temp in results for i in temp]
        results = sorted(results, key=lambda k: k[0]['wavelength'])
        sim.E = results
        if verbose: print "Done."
    
    return results
    




# =============================================================================
# Decay rate calculation
# =============================================================================


def decay_rate(sim, method='lu', verbose=False):
    """Calculate the decay rate of a dipole emitter
    
    Calculate the propagator necessary to derive the change of decay rate of
    an electric or magnetic dipolar emitter in the vicinity of a photonic
    nanostructure.
    The result of this routine can be used to calculate the actual decay rate
    for a dipole transition of any orientation / amplitude using 
    :func:`.linear.decay_eval`.
    
    Parameters
    ----------
      sim : :class:`.simulation`
        simulation description
          
      method : string, default: "lu"
        inversion method. One of ["lu", "numpyinv", "scipyinv", "pinv2", "superlu", "dyson"]
         - "lu" LU-decomposition (`scipy.linalg.lu_factor`)
         - "numpyinv" numpy inversion (`np.linalg.inv`, if numpy compiled accordingly: LAPACK's `dgesv`)
         - "scipyinv" scipy default inversion (`scipy.linalg.inv`)
         - "pinv2" is usually slower (req. `scipy.linalg.pinv2`)
         - "superlu" often has a <N^3 efficieny but is very expensive in memory (`scipy.sparse.linalg.splu`)
         - "dyson" uses a dyson sequence. Only solver that does not depend on external libraries
          
      verbose : bool default=False
          print some info
    
    
    Returns
    -------
      list of lists:  each element of the main list contains [wavelength, S_P].
              `S_P` again is a list of the 3x3 tensors S_P^EE (or S_P^BB) for 
              each map-position (EE: electric dipole, BB: magnetic dipole)
      
    
    Notes
    -----
    `sim` must contain either an electric or magnetic dipole emitter as 
    fundamental field. Its orientation and amplitude will however be ignored.
    These need to be specified later, when the actual evaluation is done using
    :func:`.linear.decay_eval`
    
    For detailed information about the underlying formalism, see:
    Wiecha, P. R., Girard, C., Cuche, A., Paillard, V. & Arbouet, A. 
    **Decay Rate of Magnetic Dipoles near Non-magnetic Nanostructures.** 
    arXiv:1707.07006 (2017)

      
    """
    
    if method.lower() not in ["numpyinv", "scipyinv", "lu", "superlu", 
                                               "pinv2", "dyson"]:
        raise ValueError('Error: Unknown solving method. Must be one of' +
                         ' ["lu", "numpyinv", "scipyinv", "pinv2",' +
                         ' "superlu", "dyson"].')
    
    field_generator = sim.efield.field_generator
    wavelengths = sim.efield.wavelengths
    xyz = [[pos['x0'], pos['y0'], pos['z0']] for pos in sim.efield.kwargs_permutations]
    xmap, ymap, zmap = np.transpose(xyz)
    
    dp_orient = [[pos['mx'], pos['my'], pos['mz']] for pos in sim.efield.kwargs_permutations]
#    if len(sim.efield.kwargs["mx"]) > 1 or len(sim.efield.kwargs["my"]) > 1 or len(sim.efield.kwargs["mz"]) > 1:
#    if len(np.unique(dp_orient, axis=0)) > 1:
    if len([x for x in dp_orient if dp_orient.count(x) >= 2]) > 1:
        warnings.warn("The dipole orientation is configured multiple times. " + 
                      "This setting will be ignored by `core.decay_rate`. " +
                      "Please use `linear.decay` to compute the decay-rates for " +
                      "several dipole orientations.")
        
    import fields
    if field_generator == fields.dipole_electric:
        magnetic = 0
        dipole_type = 'electric'
    elif field_generator == fields.dipole_magnetic:
        magnetic = 1
        dipole_type = 'magnetic'
        if sim.struct.n1 != sim.struct.n2 or sim.struct.n2 != sim.struct.n3:
            raise ValueError("Substrate or cladding layers are not supported in " + 
                             "magnetic dipole decay rate simulations until " +
                             "now. Please use a homogeneous environment.")
    else:
        raise ValueError("Wrong incident field: `decay_rate` requires the " + 
                         "incident field to be " + 
                         "either an electric or a magnetic dipole emitter. " +
                         "Please use `fields.dipole_electric` or " +
                         "`fields.dipole_magnetic`.")
    
    xm, ym, zm = sim.struct.geometry.T
    
    SBB_spectral = []
    for i_wl, wavelength in enumerate(wavelengths):
        if verbose: 
            t0=time.time()
            print "Wavelength: {}nm - {} dipole".format(wavelength, dipole_type)
        
        ## --- evaluate polarizabilities and normalization terms at "wavelength"
        sim.struct.getNormalization(wavelength)
        alpha = sim.struct.getPolarizability(wavelength)
        
        ## --- construct matrix
        if method.lower() in ["lu", "numpyinv", "scipyinv", "superlu", "pinv2"]:
            as_csc = True if method.lower() == 'superlu' else False
            CAM0 = get_side_by_side(sim, wavelength=wavelength, invertible=True, 
                                    times_alpha=True, as_csc=as_csc)
        else:
            CAM0 = None
        
        ## --- Inversion: General Propagator
        if method.lower() in ["lu", "numpyinv", "scipyinv", "superlu", 
                                                             "pinv2", "dyson"]:
            K = get_general_propagator(CAM0, method=method, sim=sim, 
                                       wavelength=wavelength)
            if verbose:
                print "  - inversion:            {:.3f}s".format(time.time()-t0)
                t0=time.time()
            del CAM0; gc.collect()
            
            ## --- generalized propagator: explicit matrix
            if method.lower() == 'superlu':
                K = K.solve(np.identity(3*len(xm)))
            elif method.lower() == 'lu':
                import scipy.linalg as la
                K = la.lu_solve(K, np.identity(3*len(xm)))
            else:
                pass
        
        
        
        ## --- decay-rate using multi-threaded fortran routine
        SP = forDecay(sim.struct.step, xm,ym,zm, 
                      sim.struct.n1, sim.struct.n2, sim.struct.n3,
                      wavelength, 
                      xmap, ymap, zmap,
                      magnetic, K, alpha)
        
        SBB = [SP[i].reshape( 3,3 ) for i in range(len(SP))]
        
        if verbose:
            print "  - decay repropagation:  {:.3f}s".format(time.time()-t0)
            t0=time.time()
            
        SBB_spectral.append([wavelength, SBB])
    
    sim.S_P = SBB_spectral
    
    return SBB_spectral
    
    
























#==============================================================================
# Matrix operations
#==============================================================================
def get_side_by_side(sim, wavelength, invertible=True, times_alpha=True, 
                                                     as_csc=True):
    """Build side-by-side matrix CA0 for the structure at given wavelength
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
        
    wavelength: float
        Wavelength at which to calculate susceptibility matrix (in nm)
        
    invertible: bool, default: True
        return invertible matrix (I-CA0)
        
    times_alpha: bool, default: True
        multiply by alpha. If True: CA0 = alpha.G; else CA0 = G
        
    as_csc: bool, default: True
        return as csc sparse matrix format
        
    
    Returns
    -------
    CA0 : array-like
        return the side-by-side matrix CA0 ("S"). 
        Inverse of CAM0=(I-CA0) is generalized propagator
    
    
    Notes
    -----
    For the analytical expression of the asymptotic propagators with substrate, 
    see e.g.: 
    Girard, C. **Near fields in nanostructures.** 
    Reports on Progress in Physics 68, 1883–1933 (2005).
    """
    xm, ym, zm = sim.struct.geometry.T
    
    CA0 = forSetupmatrix(wavelength, sim.struct.spacing, 
                          xm,ym,zm,
                          sim.struct.alpha,
                          sim.struct.n1, sim.struct.n2, sim.struct.n3,
                          sim.struct.cnorm,
                          timesalpha=times_alpha)
    
    N = np.shape(CA0)[0]
    if not invertible:
        CA0 = np.asfortranarray(np.identity(N) - CA0, dtype=sim.dtypec)
    if as_csc:
        from scipy.sparse import csc_matrix

        CA0 = csc_matrix(CA0, shape=(N, N))
    
    return CA0


        
def get_general_propagator(CAM0, method='lu', sim=None, wavelength=None, 
                         return_linear_operator=False, 
                         return_susceptibility=False):
    """Invert Matrix CAM0
    
    Parameters
    ----------
    CAM0 : array-like
        Matrix to invert (I-CA0). As returned by :func:`.get_side_by_side` 
        ("dyson" calculates CAM0 itself, may be set to `None` in that case)
                 
    method : string, default: "lu"
        inversion method. One of ["lu", "numpyinv", "scipyinv", "pinv2", "superlu", "dyson"]
         - "lu" LU-decomposition (`scipy.linalg.lu_factor`)
         - "numpyinv" numpy inversion (`np.linalg.inv`, if numpy compiled accordingly: LAPACK's `dgesv`)
         - "scipyinv" scipy default inversion (`scipy.linalg.inv`)
         - "pinv2" is usually slower (`scipy.linalg.pinv2`)
         - "superlu" often has a <N^3 efficieny but is very expensive in memory (`scipy.spares.linalg.splu`)
         - "dyson" uses a dyson sequence. Does not depend on external libraries
      
    simDict : dict 
        simulation description, generated from 'genSimDict'
        
    Ilambda : int, default: None
        Wavelength, only required for method "dyson"
        
    retLinearOperator : bool, default: True
        return K as LinearOperator Class
    
    return_susceptibility : bool, default: False
        return the field susceptibility S inside the structure instead of the 
        generalized propagator (K = 1 + chi*S)
        
    
    Returns
    -------
      - K: Inverse of CAM0. Generalized Propagator
      
    Notes
    -----
    For details on the concept of the generalized propagator, see e.g.:
    Martin, O. J. F. & Girard, C. & Dereux, A. **Generalized Field Propagator 
    for Electromagnetic Scattering and Light Confinement.**
    Phys. Rev. Lett. 74, 526–529 (1995).
    """
    
    if return_susceptibility and method.lower() != 'dyson':
        raise ValueError("Field susceptibility can for the moment only be "+
                         "calculated using the 'dyson' solver. Please use 'dyson'.")
    
    ## --- superlu-LU decomposition (scipy.sparse)
    if method.lower() in ["superlu"]:
        import scipy.sparse.linalg as la
        K = la.splu(CAM0)

        ## --- superLU-object can be transformed to a scipy linearoperator by
        if return_linear_operator: 
            _dtype = CAM0.dtype
            N = CAM0.shape[0]
            K = la.LinearOperator(shape=(N, N), matvec=K.solve, dtype=_dtype)
            del CAM0; gc.collect()
    

    ## --- standard scipy.linalg inversion methods
    elif method.lower() in ["numpyinv", "scipyinv", "lu", "pinv2"]:
        if method.lower() in ["numpyinv"]:     # pyGDM2 default
            K = np.linalg.inv(CAM0)
        elif method.lower() in ["scipyinv"]:
            import scipy.linalg as la
            K = la.inv(CAM0)
        elif method.lower() in ["lu"]:
            import scipy.linalg as la
            K = la.lu_factor(CAM0)
        elif method.lower() in ["pinv2"]: 
            import scipy.linalg as la
            K = la.pinv2(CAM0)
        del CAM0; gc.collect()
        
    
    ## --- Dyson sequence (openMP - fortran routine)
    elif method.lower() == "dyson":
        if sim is None:
            raise ValueError("Instance of core.simulation must be provided if using 'dyson' solver.")
        if return_susceptibility:
            return_susceptibility = 1
        else:
            return_susceptibility = 0
        xm, ym, zm = sim.struct.geometry.T
        CAM0 = forDysonSeq(wavelength, sim.struct.spacing, 
                              xm,ym,zm, sim.struct.alpha,
                              sim.struct.n1, sim.struct.n2, sim.struct.n3,
                              sim.struct.cnorm, returnsusc=return_susceptibility)
        
        if return_linear_operator:
            import scipy.sparse.linalg as la
            K = la.aslinearoperator(CAM0)
            del CAM0; gc.collect()
        else:
            K = CAM0
        
    else:
        raise ValueError('Invalid inversion method. Must be one of ["numpyinv", "scipyinv", "lu", "pinv2", "superlu", "dyson"].')
    
    return K



def get_efield_by_cg(CAM0, E0, pcTol=2E-3, fill_factor=15, cgsTol=1E-2, 
                  maxiter=200, PC=None, method='cg', pc_method='ilu', 
                  verbose=False):
    """Invert Matrix CAM0
    
    Parameters
    ----------
    CAM0 : array-like
        Matrix to invert (I-CA0). As returned by get_side_by_side. 
    
    E0 : array-like
        Incident electric field, 3N super-vector 
        (you may use :func:`._fieldListToSuperVector`)
    
    pcTol, cgsTol : float, float, defaults: 2E-3 and 1E-2
        tolerances for preconditioning / conjugate gradients
        pcTol > 1: Don't use preconditioning
    
    maxiter : int, default: 500
        Max. iterations for CG
        
    fill_factor : int, default: 15
        Preconditioning Parameter
    
    PC : array-like, default: None
        Optional Preconditer Matrix. If not None, overrides preconditioning.
    
    method : string, default: 'cg'
        iterative solver to use. 
        'cg': scipy stab-cg; 'pycg' pyAMG implementation of stab-cg (threadsafe)
    
    pc_method : string, default: 'ilu'
        Preconditioning method. 
         - 'ilu': scipy incomplete LU, 
         - 'lu': scipy complete LU (exact, but speed-improvements for close 
           wavelengths when recycling), 
         - 'amg' pyAMG amg, 
         - 'none': No preconditioning
    
    Returns
    -------
    E : array-like
    M : array-like, STATUS : int
    
    - E :       Solution of CAM0*E = E0 (3N supervector)
    - M :       Used Preconditioner Matrix (for possible re-use)
    - STATUS :  Status of conj. gradient. (0: converged, !=0: not converged)
    """
    if method.lower() in ["pycg"]:
        from pyamg.krylov._bicgstab import bicgstab as cgsAMG
        cgSolver = cgsAMG
    elif method.lower() in ["cg"]:
        from scipy.sparse.linalg import bicgstab as scipycgs
        cgSolver = scipycgs
    else:
        raise ValueError("Error: Unknown solver for CG.")
        
    N = np.shape(CAM0)[0]
    DTYPE = CAM0.dtype
    
    ## preconditioning
    if PC==None and pcTol > 1. or (pc_method.lower() in ['none', 'false']):
        M = np.identity(N)
    elif PC==None and pcTol <= 1.:
        if verbose: print "Preconditioning..."
        if pc_method.lower() == 'ilu':
            import scipy.sparse.linalg as la
            PCILU = la.spilu(CAM0, drop_tol=pcTol, fill_factor=fill_factor, drop_rule='basic, area')
            M = la.LinearOperator(shape=(N, N), matvec=PCILU.solve, dtype=DTYPE)
        elif pc_method.lower() == 'lu':
            import scipy.sparse.linalg as la
            PCLU = la.splu(CAM0) ## EXACT!!
            M = la.LinearOperator(shape=(N, N), matvec=PCLU.solve)
        elif pc_method.lower() == 'amg':
            from pyamg import smoothed_aggregation_solver
            ml = smoothed_aggregation_solver(CAM0, coarse_solver="pinv2")
            M = ml.aspreconditioner(cycle='V')
    else:
        if verbose: print "Re-use PC..."
        M = PC
    
    if verbose: print "Iterate conjugate gradients..."
    E, STATUS = cgSolver(CAM0, E0, M=M, tol=cgsTol, maxiter=maxiter)
    del CAM0; gc.collect()
    return E, M, STATUS











#==============================================================================
# Internal Helper Functions
#==============================================================================
def _superVectorToFieldList(E):
    """convert complex 3N supervector E to list of N field tuples (Ex,Ey,Ez)"""
    return np.reshape(E, (len(E)/3, 3))


def _fieldListToSuperVector(E):
    """convert list of N field tuples (Ex,Ey,Ez) to complex 3N supervector E"""
    return np.reshape(E, (np.product(E.shape)))


def _complexToFortranFloatFieldList(efield, dtype='f'):
    """Convert complex to fortran-compatible float valued lists of Re/Im values
    
    Parameters
    ----------
    efield : np.array of field tuples, complex
        efield list as returned by "scatter" simulation
    
    Returns
    -------
    EX1,EX2, EY1,EY2, EZ1, EZ2 : lists
        1: real part, 2: imag part
    """
    EX, EY, EZ = efield.T
    
    EX1 = np.asfortranarray(EX.real, dtype=dtype)
    EX2 = np.asfortranarray(EX.imag, dtype=dtype)
    EY1 = np.asfortranarray(EY.real, dtype=dtype)
    EY2 = np.asfortranarray(EY.imag, dtype=dtype)
    EZ1 = np.asfortranarray(EZ.real, dtype=dtype)
    EZ2 = np.asfortranarray(EZ.imag, dtype=dtype)
    
    return EX1,EX2, EY1,EY2, EZ1,EZ2


def _sortByParameterConfig(sim, sortList):
    """Sort `sortList` by incident field kwargs configurations using definitions in `sim`
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation describtion
    
    sortList : list
        list of fields sorted by incident-field-parameters such as returned e.g. 
        by `pyGDM2.core.scatter`
    
    Returns
    -------
    sortedResults : list of lists
        each list contains a full spectrum with otherwise identical 
        first element, the latter being the incident field's parameter-set
        
        
    """
    Npermutations = len(sortList) / len(sim.efield.wavelengths)
    sortedFields = [ [] for i in range(Npermutations) ]
    
    for i, e in enumerate(sortList):
        sortedFields[i%Npermutations].append(e)
    
    return sortedFields


def _insertInSpectralEfieldFortran(efield, E, ilambda):
    """insert E in spectral efield-array at position (ilambda)
    
    Use for passing field data to parallelized fortran routines.
    - Shape of 'efield': (3, Ndp, Nlambda), complex.
    - Shape of 'E': list of 3-tuples, complex. 
        Example: E = [[Ex1,Ey1,Ez1],  [Ex2,Ey2,Ez2],  ...].
    
    Parameters
    ----------
    efield : np.array, complex
        Spectral E-field array as required by some parallelized fortran
        routines (shape: (3, Ndp, Nlambda, Ntheta), complex)
    
    E : list of 3-tuples, complex
        E-Field, list fo complex 3-tuples: [[Ex1,Ey1,Ez1],  [Ex2,Ey2,Ez2],  ...]
    
    ilambda : int
        index of wavelength to insert in efield 
    
    Returns
    -------
    efield : np.array, complex (shape: (3, Ndp, Nlambda))
        Efield list where field at position 'ilambda' is replaced by E
    """
    S = np.shape(efield)
    if not (0 <= ilambda < S[2]):
        raise ValueError("Invalid Index for Wavelength! Must be Nlambda >= ilambda > 0.")
    
    Ex, Ey, Ez = E.T
    
    for i,(ex,ey,ez) in enumerate(zip(Ex,Ey,Ez)):
        efield[0][i][ilambda] = ex
        efield[1][i][ilambda] = ey
        efield[2][i][ilambda] = ez
        
    return np.asfortranarray(efield, dtype=ex.dtype)







==> anc/pyGDM2/fields.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#
"""
Collection of incident fields
"""

import itertools

import numpy as np

from pyGDMfor import elecmag0_full as forelecmag0_full
from pyGDMfor import magmag0_full as formagmag0_full
from pyGDMfor import evanescentfield as forevanescentfield






#==============================================================================
# Incident field container class
#==============================================================================
class efield(object):
    """incident electromagnetic field container class
    
    Defines an incident electric field including information about wavelengths,
    polarizations, focal spot or whatever optional parameter is supported by
    the used field generator.
    
    Parameters
    ----------
    field_generator : `callable`
        field generator function. Mandatory arguments are 
         - `struct` (instance of :class:`.structures.struct`)
         - `wavelength` (list of wavelengths)
    
    wavelengths : list
        list of wavelengths (wavelengths in nm)
    
    kwargs : list of dict or dict
        possible additional keyword arguments, passed to `field_generator`.
        Either dict or list of dicts.
         - If list of dicts, each entry must correspond exactly to one 
           parameters-set for `field-generator`.
         - If dict, maybe contain lists for configurations of the parameters. 
           In that case, all possible parameter-permutations will be generated.
    
    Examples
    --------
    >>> kwargs = dict(theta = [0.0,45,90])
    [{'theta': 0.0}, {'theta': 45.0}, {'theta': 90.0}]
    
    is equivalent to:
    
    >>> kwargs = [dict(theta=0.0), dict(theta=45.0), dict(theta=90.0)]
    [{'theta': 0.0}, {'theta': 45.0}, {'theta': 90.0}]
    
    """
    def __init__(self, field_generator, wavelengths, kwargs):
        """initialize field container"""
        self.field_generator = field_generator
        self.wavelengths = wavelengths
        self.kwargs = kwargs
        
        ## --- generate parameter-sets for field-generator
        if type(kwargs) == dict:
            ## --- integer parameters to list
            for key in kwargs:
                if type(kwargs[key]) not in [list, np.ndarray]:
                    kwargs[key] = [kwargs[key]]
            
            ## --- generate all permutations of kwargs for direct use in field_generator
            varNames = sorted(kwargs)
            self.kwargs_permutations = [dict(zip(varNames, prod)) for 
                                    prod in itertools.product(*(kwargs[varName] 
                                                for varName in varNames))]
        elif type(kwargs) == list:
            self.kwargs_permutations = []
            for kw in kwargs:
                self.kwargs_permutations.append(kw)
                if type(kw) != dict:
                    raise ValueError("Wrong input for 'kwargs': Must be either dict or list of dicts.")
                
        else:
            raise ValueError("Wrong input for 'kwargs': Must be either dict or list of dicts.")
        
        
        self.dtypef = None
        self.dtypec = None
    
    
    def setDtype(self, dtypef, dtypec):
        """set dtype of arrays"""
        self.dtypef = dtypef
        self.dtypec = dtypec
        self.wavelengths = np.asfortranarray(self.wavelengths, dtype=dtypef)










        

#==============================================================================
# Electric field generator functions
#==============================================================================




#def null(simDict, Ilambda=1, Itheta=1, returnField='E'):
#    """Zero-Field
#    
#    Parameters
#    ----------
#      simDict : dict 
#          generated from 'genSimDict'
#      Ilambda, Itheta : int, optional (default=1)
#          Nr of Wavelength/Polarization (index starting at 1!)
#      returnField : str, default: 'E'
#          if 'E': returns electric field; if 'B': magnetic field
#    
#    Returns:
#    ----------
#      E0:       Complex zero at each dipole position
#    """
#    xm = simDict['xm']
#    ym = simDict['ym']
#    zm = simDict['zm']
#    cn1 = complex(simDict['n1'], 0)
#    cn2 = complex(simDict['n2'], 0)
#    cn3 = complex(simDict['n3'], 0)
#    
#    if type(xm) in [np.float32, np.complex64]:
#        DTYPE='c8'
#    else:
#        DTYPE='c16'
#    
#    Ex = np.zeros(len(xm), dtype=DTYPE)
#    Ey = np.zeros(len(ym), dtype=DTYPE)
#    Ez = np.zeros(len(zm), dtype=DTYPE)
#    
#    Evec = np.array([Ex, Ey, Ez]).T.flatten()
#    return np.asfortranarray(Evec)




##----------------------------------------------------------------------
##                      INCIDENT FIELDS
##----------------------------------------------------------------------
def planewave(struct, wavelength, theta, kSign=-1, 
                      consider_substrate_reflection=False, returnField='E'):
    """Normally incident (along Z) planewave
    
    Amplitude = 1 for both, E and B 
    
    Parameters
    ----------
    struct : :class:`.structures.struct`
        structure definition, including environment setup
    
    wavelength : float
        Wavelength in nm
    
    theta : float
        polarization angle in degrees, 0deg = 0X direction
    
    kSign : int, default: -1
        sign of wavenumber. 
        +1: propagation from bottom to top (towards increasing z)
        -1: propagation from top to bottom (towards smaller z, default)
          
    consider_substrate_reflection : bool, default: False
        Whether to consider the reflection / transmission coefficient at the
        substrate for adjusting the field amplitude
    
    returnField : str, default: 'E'
        if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0 (B0):       Complex E-(B-)Field at each dipole position as 
                     list of (complex) 3-tuples: [(Ex1, Ey1, Ez1), ...]
    """
    xm, ym, zm = np.transpose(struct.geometry)
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    ## --- reflection and transmission coefficients
    if kSign == 1:
        t01 = 2.*cn1 / (cn1+cn2)
        r01 = (cn1-cn2) / (cn1+cn2)
    elif kSign == -1:
        t01 = 2.*cn2 / (cn1+cn2)
        r01 = (cn2-cn1) / (cn1+cn2)
    else:
        raise ValueError("planewave: kSign must be either +1 or -1!")
    
    ## constant parameters
    E0 = B0 = complex(1,0)
    kx = complex(0,0)
    ky = complex(0,0)
    kz = kSign*cn2 * (2*np.pi / wavelength)    #incidence from positive Z
    
    ## phase in zone "2"
    cphase2 = np.exp(1j * (kx*xm + ky*ym + kz*zm) )
    
    ## amplitude and polarization
    ##  --------- Electric field --------- 
    if returnField in ['e', 'E']:
        Ex = E0 * np.cos(theta * np.pi/180.)*cphase2
        Ey = E0 * np.sin(theta * np.pi/180.)*cphase2
        Ez = np.zeros(len(zm))
    ##  --------- Magnetic field --------- 
    else:
        Ex = -B0 * np.sin(theta * np.pi/180.)*cphase2
        Ey = B0 * np.cos(theta * np.pi/180.)*cphase2
        Ez = np.zeros(len(zm))
    
    if consider_substrate_reflection:
        if kSign == 1:  # bottom to top
            Ex[zm>0] *= t01
            Ey[zm>0] *= t01
            Ex[zm<=0] += r01*E0 * np.cos(theta * np.pi/180.)*cphase2[zm<=0]
            Ey[zm<=0] += r01*E0 * np.sin(theta * np.pi/180.)*cphase2[zm<=0]
        else:           # top to bottom
            Ex[zm<=0] *= t01
            Ey[zm<=0] *= t01
            Ex[zm>0] += r01*E0 * np.cos(theta * np.pi/180.)*cphase2[zm>0]
            Ey[zm>0] += r01*E0 * np.sin(theta * np.pi/180.)*cphase2[zm>0]
    
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)
    

    
def evanescent_planewave(struct, wavelength, theta_inc=0, polar='s',
                         returnField='E'):
    """oblique incident planewave
    
    Oblique incidence (from bottom to top) through n1/n2/n3 layer interfaces. 
    May be used to simulate evanescent fields in the total internal 
    reflection configuration.
    Amplitude = 1 for both, E and B.
    
    Parameters
    ----------
    struct : :class:`.structures.struct`
        structure definition, including environment setup
    
    wavelength : float
        Wavelength in nm
    
    theta_inc : float, default: 0
        incident angle in the XZ plane with respect to e_z, in degrees.
         - 0deg = along Z (form neg to pos Z)
         - 90deg = along X  (form pos to neg X)
    
    polar : str, default: 's'
        incident polarization. Either 's' or 'p'. 
        At 0 degree incident angle, 's' is polarized along x, 'p' along y.
    
    returnField : str, default: 'E'
        if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0 (B0):       Complex E-(B-)Field at each dipole position as 
                     list of (complex) 3-tuples: [(Ex1, Ey1, Ez1), ...]
    """
    
    spacing = struct.spacing
    xm, ym, zm = np.transpose(struct.geometry)
    posObj = np.transpose([xm,ym,zm])
    
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    if polar == 's':
        idx_pol = 0
    elif polar == 'p':
        idx_pol = 1
    else:
        raise ValueError("'polar' must be either 's' or 'p'.")
    
    Ex = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ey = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ez = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    
    for i,R in enumerate(posObj):
        x,y,z = R
        ex,ey,ez, bx,by,bz = forevanescentfield(wavelength, theta_inc, spacing, 
                                                x,y,z, cn1,cn2,cn3)
        
        if returnField.lower() == 'e':
            Ex[i], Ey[i], Ez[i] = ex[idx_pol], ey[idx_pol], ez[idx_pol]
        else:
            Ex[i], Ey[i], Ez[i] = bx[idx_pol], by[idx_pol], bz[idx_pol]
        
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)
    
    
    
def focused_planewave(struct, wavelength, theta, xSpot, ySpot, 
                      NA=-1, spotsize=-1, kSign=-1, phase=0,
                      consider_substrate_reflection=False, returnField='E'):
    """Normally incident (along Z) planewave with gaussian intensity profile
    
    Maximum amplitude = 1 for both, E and B, focused at (x0,y0)
    
    Parameters
    ----------
    struct : :class:`.structures.struct`
        structure definition, including environment setup
    
    wavelength : float
        Wavelength in nm
    
    theta : float
        polarization angle in degrees, 0deg = 0X direction
    
    kSign : int, default: -1
        sign of wavenumber. 
        +1: propagation from bottom to top (towards increasing z)
        -1: propagation from top to bottom (towards smaller z, default)
       
    phase : float, default: 0
          additional phase of the beam, in degrees
          
    consider_substrate_reflection : bool, default: False
        Whether to consider the reflection / transmission coefficient at the
        substrate for adjusting the field amplitude
        
    returnField : str, default: 'E'
        if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0 (B0):       Complex E-(B-)Field at each dipole position as 
                     list of (complex) 3-tuples: [(Ex1, Ey1, Ez1), ...]
    """
    xm, ym, zm = np.transpose(struct.geometry)
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    ## beamwaist
    if spotsize == NA == -1:
        raise ValueError("Focused Beam Error! Either spotsize or NA must be given.")
    elif spotsize == -1:
        w0 = 2*wavelength/(NA*np.pi)
    else:
        w0 = spotsize
    
    ## --- reflection and transmission coefficients
    if kSign == 1:
        t01 = 2.*cn1 / (cn1+cn2)
        r01 = (cn1-cn2) / (cn1+cn2)
    elif kSign == -1:
        t01 = 2.*cn2 / (cn1+cn2)
        r01 = (cn2-cn1) / (cn1+cn2)
    else:
        raise ValueError("Focused planewave: kSign must be either +1 or -1!")
    
    ## constant parameters
    E0 = B0 = complex(1,0)
    kx = complex(0,0)
    ky = complex(0,0)
    kz = kSign*cn2 * (2*np.pi / wavelength)    #incidence from positive Z
    
    ## phase in zone "2"
    cphase2 = np.exp(1j * (kx*xm + ky*ym + kz*zm) ) * np.exp(1j * phase * np.pi/180.)
    I_gaussian =  np.exp( -1.0 * (((xm-xSpot)**2 + (ym-ySpot)**2) / (w0**2)))
    
    ## amplitude and polarization
    ##  --------- Electric field --------- 
    if returnField in ['e', 'E']:
        Ex = E0 * np.cos(theta * np.pi/180.)*cphase2*I_gaussian
        Ey = E0 * np.sin(theta * np.pi/180.)*cphase2*I_gaussian
        Ez = np.zeros(len(zm))
    ##  --------- Magnetic field --------- 
    else:
        Ex = -B0 * np.sin(theta * np.pi/180.)*cphase2*I_gaussian
        Ey = B0 * np.cos(theta * np.pi/180.)*cphase2*I_gaussian
        Ez = np.zeros(len(zm))
    
    if consider_substrate_reflection:
        if kSign == 1:  # bottom to top
            Ex[zm>0] *= t01
            Ey[zm>0] *= t01
            Ex[zm<=0] += r01*E0 * np.cos(theta * np.pi/180.)*cphase2[zm<=0]*I_gaussian[zm<=0]
            Ey[zm<=0] += r01*E0 * np.sin(theta * np.pi/180.)*cphase2[zm<=0]*I_gaussian[zm<=0]
        else:           # top to bottom
            Ex[zm<=0] *= t01
            Ey[zm<=0] *= t01
            Ex[zm>0] += r01*E0 * np.cos(theta * np.pi/180.)*cphase2[zm>0]*I_gaussian[zm>0]
            Ey[zm>0] += r01*E0 * np.sin(theta * np.pi/180.)*cphase2[zm>0]*I_gaussian[zm>0]
    
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)
    


def gaussian(struct, wavelength, theta, xSpot, ySpot, zSpot=0, NA=-1, 
             spotsize=-1, kSign=-1, paraxial=False, phase=0, returnField='E'):
    """Normal incident (along Z) Gaussian Beam Field
    
    obligatory "einKwargs" are: 'xSpot', 'ySpot' and one of 'NA' or 'spotsize'
    
    Parameters
    ----------
      struct : :class:`.structures.struct`
          structure object including environment
      
      wavelength : float
          Wavelength in nm
    
      theta : float
          polarization angle in degrees, 0deg = 0X direction
    
      xSpot,ySpot,zSpot : float,float 
          x/y/z coordinates of focal point
      
      NA : float
          Numerical aperture to calculate beamwaist
      
      spotsize : float (optional)
          Gaussian beamwaist (overrides "NA")
      
      kSign : float, default: -1
          Direction of Beam. -1: top to Bottom, 1 Bottom to top
      
      paraxial : bool, default: False
          Use paraxial Gaussian beam: No longitudinal fields.
          If "False", longitudinal components are obtained using Maxwell 
          equation div(E)=0 as condition
         
      phase : float, default: 0
          additional phase of the beam, in degrees
      
      returnField : str, default: 'E'
          if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0:       Complex E-Field at each dipole position
    """
    xm, ym, zm = np.transpose(struct.geometry)
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    Ex = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ey = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ez = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
#    posObj = np.transpose([xm,ym,zm])
    
    ak0 = 2.*np.pi / wavelength
    
    
    ## beamwaist
    if spotsize == NA == -1:
        raise ValueError("Focused Beam Error! Either spotsize or NA must be given.")
    elif spotsize == -1:
        w0 = 2*wavelength/(NA*np.pi)
    else:
        w0 = spotsize
    
    ## waist, curvature and gouy-phase
    def w(z, zR, w0):
        return w0 * np.sqrt(1 + (z/zR)**2)
    
    def R(z, zR):
        return z*( 1 + (zR/z)**2 )
    
    def gouy(z, zR):
        return np.arctan2(z,zR)
    ## constant parameters
    E0 = complex(1,0)
    k = kSign*cn2 * (2*np.pi / wavelength)    #incidence from positive Z
    zR = np.pi*w0**2 / wavelength
    
    r2 = (xm-xSpot)**2+(ym-ySpot)**2
    z = zm-zSpot
    
    ## amplitude and polarization
    E = E0 * (w0/w(z,zR,w0) * 
            np.exp(-r2 / w(z,zR,w0)**2 ) * 
            np.exp(1j * (k*z + k*r2/(2*R(z,zR)) - gouy(z, zR)) )) * np.exp(1j*phase*np.pi/180.)
    
#    0/0
    if returnField in ['E','e']:
        Ex = E*np.cos(theta*np.pi/180.)
        Ey = E*np.sin(theta*np.pi/180.)
    else:
        Ex = -1.*E*np.sin(theta*np.pi/180.)
        Ey = E*np.cos(theta*np.pi/180.)
        
    
    ## obtained longitudinal component using condition div(E)==0
    if paraxial:
        Ez = np.zeros(len(E))   # <-- paraxial gaussian beam: No longitudinal E-component
    else:
        Ez = (-1j * 2 / (k * w(z,zR,w0)**2)) * \
                ((xm-xSpot) * Ex + (ym-ySpot) * Ey)
    
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)



## ---------- Setup incident field
def double_gaussian(struct, wavelength, 
                    theta1, theta2,
                    xSpot1, ySpot1, zSpot1, xSpot2, ySpot2, zSpot2,
                    phase1=0, phase2=0,
                    beam1_amplitude=1.0, beam2_amplitude=1.0,
                    paraxial=True, spotsize=-1, kSign=-1,
                    returnField='E'):
    """Two focused beams, based on :func:`.gaussian`
    
    Parameters
    ----------
    theta1, theta2 : float
        polarization angle of beam 1 and 2
    
    xSpot1, ySpot1, zSpot1 : float
        beam 1 focal spot
    
    xSpot2, ySpot2, zSpot2 : float
        beam 2 focal spot
    
    phase1, phase2 : float, default: 0
        relative phase, in degrees
                  
    beam1_amplitude, beam2_amplitude : float, default: 1
        max. amplitude of beam 1, beam 2
    
    For the other parameters, see :func:`.gaussian`
    
    
    Returns
    -------
      E0:       Complex E-Field at each dipole position ( (Ex,Ey,Ez)-tuples )
    """
    from pyGDM2 import fields

    ## --- evaluate focused beam twice using the two focal positions
    Efield1 = fields.gaussian(struct, wavelength, theta1,
                               xSpot1, ySpot1, zSpot1,
                               spotsize=spotsize, kSign=kSign,
                               paraxial=paraxial, phase=phase1,
                               returnField=returnField)
    Efield2 = fields.gaussian(struct, wavelength, theta2,
                               xSpot2, ySpot2, zSpot2,
                               spotsize=spotsize, kSign=kSign,
                               paraxial=paraxial, phase=phase2,
                               returnField=returnField)

    ## --- get the complex x/y/z field components as individual arrays for summation
    Ex1, Ey1, Ez1 = Efield1.T
    Ex2, Ey2, Ez2 = Efield2.T

    ## --- add both beams
    Ex = Ex1*beam1_amplitude + Ex2*beam2_amplitude
    Ey = Ey1*beam1_amplitude + Ey2*beam2_amplitude
    Ez = Ez1*beam1_amplitude + Ez2*beam2_amplitude

    ## --- return as fortran array to avoid copying of arrays in memory
    return np.asfortranarray(np.transpose([Ex, Ey, Ez]))



def dipole_electric(struct, wavelength, x0,y0,z0, mx,my,mz, returnField='E'):
    """field emitted by an electric dipole at (x0,y0,z0) with complex amplitude (mx,my,mz)
    
    obligatory kwargs are: wavelength, x0,y0,z0, mx,my,mz
    
    From:  G. S. Agarwal, Phys. Rev. A, 11, 230 (1975). (Eqs. 4.5/4.6)
    
    Parameters
    ----------
      struct : :class:`.structures.struct`
          structure object including environment
     
      wavelength : float
        Wavelength in nm
    
      x0,y0,z0 : float
          x/y/z coordinates of magnetic dipole position
          
      mx,my,mz : float
          x/y/z amplitude of mag. dipole vector
          
      returnField : str, default: 'E'
          if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0:       Complex E-Field at each dipole position ( (Ex,Ey,Ez)-tuples )
    """
    xm, ym, zm = np.transpose(struct.geometry)
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    Ex = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ey = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ez = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    posObj = np.transpose([xm,ym,zm])
    
    ak0 = 2.*np.pi / wavelength
    
    ## get propagator S0
    for i,R in enumerate(posObj):
        xObs = R[0]
        yObs = R[1]
        zObs = R[2]
        if returnField in ['E','e']:
            ## magmag = elecelec
            cxx,cxy,cxz,\
                cyx,cyy,cyz,\
                czx,czy,czz\
                = formagmag0_full(ak0,xObs,yObs,zObs,
                                       x0,y0,z0,
                                       cn1,cn2,cn3)
            Ex[i] = cxx*mx + cxy*my + cxz*mz
            Ey[i] = cyx*mx + cyy*my + cyz*mz
            Ez[i] = czx*mx + czy*my + czz*mz
        else:
            cxx,cxy,cxz,\
                cyx,cyy,cyz,\
                czx,czy,czz\
                = forelecmag0_full(ak0,xObs,yObs,zObs,
                                       x0,y0,z0,
                                       cn1,cn2,cn3)
            Ex[i] = -1*cxx*mx + -1*cxy*my + -1*cxz*mz
            Ey[i] = -1*cyx*mx + -1*cyy*my + -1*cyz*mz
            Ez[i] = -1*czx*mx + -1*czy*my + -1*czz*mz
    
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)



def dipole_magnetic(struct, wavelength, x0,y0,z0, mx,my,mz, returnField='E'):
    """field emitted by a magnetic dipole at (x0,y0,z0) with complex amplitude (mx,my,mz)
    
    obligatory "einKwargs" are: wavelength, x0,y0,z0, mx,my,mz
    
    From:  G. S. Agarwal, Phys. Rev. A, 11, 230 (1975). (Eqs. 4.5/4.6)
    
    Parameters
    ----------
      struct : :class:`.structures.struct`
          structure object including environment
     
      wavelength : float
        Wavelength in nm
    
      x0,y0,z0 : float
          x/y/z coordinates of magnetic dipole position
          
      mx,my,mz : float
          x/y/z amplitude of mag. dipole vector
          
      returnField : str, default: 'E'
          if 'E': returns electric field; if 'B': magnetic field
    
    Returns
    -------
      E0:       Complex E-Field at each dipole position ( (Ex,Ey,Ez)-tuples )
      
    """
    xm, ym, zm = np.transpose(struct.geometry)
    cn1 = struct.n1
    cn2 = struct.n2
    cn3 = struct.n3
    
    Ex = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ey = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    Ez = np.asfortranarray( np.zeros(len(xm)), dtype=struct.dtypec)
    posObj = np.transpose([xm,ym,zm])
    
    ak0 = 2.*np.pi / wavelength
    
    ## get propagator S0
    for i,R in enumerate(posObj):
        xObs = R[0]
        yObs = R[1]
        zObs = R[2]
        if returnField in ['E','e']:
#            raise ValueError("E not implemented")
            cxx,cxy,cxz,\
                cyx,cyy,cyz,\
                czx,czy,czz\
                = forelecmag0_full(ak0,xObs,yObs,zObs,
                                       x0,y0,z0,
                                       cn1,cn2,cn3)
            Ex[i] = -1*cxx*mx + -1*cxy*my + -1*cxz*mz
            Ey[i] = -1*cyx*mx + -1*cyy*my + -1*cyz*mz
            Ez[i] = -1*czx*mx + -1*czy*my + -1*czz*mz
        else:
            cxx,cxy,cxz,\
                cyx,cyy,cyz,\
                czx,czy,czz\
                = formagmag0_full(ak0,xObs,yObs,zObs,
                                       x0,y0,z0,
                                       cn1,cn2,cn3)
            Ex[i] = cxx*mx + cxy*my + cxz*mz
            Ey[i] = cyx*mx + cyy*my + cyz*mz
            Ez[i] = czx*mx + czy*my + czz*mz
    
    
    Evec = np.transpose([Ex, Ey, Ez])
    return np.asfortranarray(Evec, dtype=struct.dtypec)









if __name__ == "__main__":
    ## ---------- Module Doc
    #print forEplanewave.__doc__
#    print forEfocused.__doc__
    
    
    ## TEST INCIDENT FIELD ROUTINE
    from mayavi import mlab
    import structures as structs
    
    posX=0;posY=0;posZ=1000
    MAXDIST=200
    xm,ym,zm = structs.rectwire(10,20,20,20).T
    zm += 50   ## z-offset
    dist = np.sqrt((xm-posX)**2 + (ym-posY)**2 + (zm-posZ)**2)
    xm = xm[dist>MAXDIST]
    ym = ym[dist>MAXDIST]
    zm = zm[dist>MAXDIST]
    
    simDict = {'elambda':[800], 'atheta':[0], 
               'xm':xm, 'ym':ym, 'zm':zm,
               'n1':1,'n2':1,'n3':1}
    
    
#    FIELD = focused(simDict, 1,1, 100,100, NA=1.)
#    FIELD = np.reshape(FIELD, (len(FIELD)/3, 3))
#    X,Y,Z = FIELD.T
#    
#    mlab.figure()
#    mlab.quiver3d(xm,ym,zm, X.real, Y.real, Z.real)
#    mlab.orientation_axes()
#    mlab.axes()
#    mlab.title("Focused Planewave")
    
    
    
    fieldtype = 'e'
    FIELD = planewave(simDict,  800,0,   returnField=fieldtype)
#    FIELD = magDipole(simDict,  800,0,   posX,posY,posZ,   1,0,0,  returnField=fieldtype)
#    FIELD = elecDipole(simDict,  800,0,   posX,posY,posZ,   1,0,0,  returnField=fieldtype)
    FIELD = np.reshape(FIELD, (len(FIELD)/3, 3))
    X,Y,Z = FIELD.T
    
    
    
    
#    from pyGDM.visu.common import animateNearfield3D
#    NF = np.array([xm,ym,zm, X.real,X.imag, Y.real,Y.imag, Z.real,Z.imag]).T
#    animateNearfield3D(NF)
    
    
    
#    fig = mlab.figure(size=(1000,1000))
    mlab.quiver3d(xm,ym,zm, X.real, Y.real, Z.real)
    mlab.orientation_axes()
    mlab.axes()
    if fieldtype=='E':
        mlab.title("mag. dipole - Efield")
##        mlab.savefig("mag_dp_Efield.png")
    if fieldtype=='B':
        mlab.title("mag. dipole - Bfield")
##        mlab.savefig("mag_dp_Bfield.png")
#    
    mlab.show()










==> anc/pyGDM2/linear.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
linear optical effects

"""
import warnings

import numpy as np
import copy

from pyGDMfor import extinct as forExtinct
from pyGDMfor import nearfield as forNearfield
from pyGDMfor import multidipolefarfield as forFarfield



## (on linux) Set Stacksize for enabling passing large arrays to the fortran subroutines
import platform
if platform.system() == 'Linux':
    import resource
    resource.setrlimit(resource.RLIMIT_STACK, (resource.RLIM_INFINITY, resource.RLIM_INFINITY))


#==============================================================================
# GLOBAL PARAMETERS
#==============================================================================




#==============================================================================
# EXCEPTIONS
#==============================================================================








#==============================================================================
# Linear Field processing functions
#==============================================================================
def extinct(sim, field_index):
    """Extinction, scattering and absorption corss-sections
    
    Calculates extinction, scattering and absorption crosssections
    for each wavelength of the GDM simulation
    
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
        
    
    Returns
    -------
    extinct : float
        extinction cross-section
    
    scatter : float
        scattering cross-section
    
    absorpt : float
        apsorption cross-section
        
    
    Notes
    -----
    For the calculation of the cross-sections from the complex nearfield, 
    see e.g.: 
    Draine, B. T. & Flatau, P. J. **Discrete-dipole approximation for scattering 
    calculations.**
    Journal of the Optical Society of America, A 11, 1491 (1994).
    
    """
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    ## --- incident field configuration
    field_params    = sim.E[field_index][0]
    wavelength      = field_params['wavelength']
    wavelengths     = np.asfortranarray([wavelength], dtype=sim.dtypef)
    
    ## -- get polarizability at wavelength
    alpha_spectral = np.transpose([sim.struct.getPolarizability(wavelength)])
    alpha_spectral = np.asfortranarray(alpha_spectral, dtype=sim.dtypec)
    
    ## --- fundamental and scattered field
    E0 = sim.efield.field_generator(sim.struct, **field_params)
    EX0, EY0, EZ0 = np.asfortranarray(E0, dtype=sim.dtypec).T
    E = sim.E[field_index][1]
    EX,  EY,  EZ  = np.asfortranarray(E, dtype=sim.dtypec).T
    
    ## --- use openmp-parallel fortran routine
    ext_sc, abs_sc = forExtinct(
                   elambda=wavelengths, 
                   cap=alpha_spectral, cn2=sim.struct.n2,
                   cex=EX, cey=EY, cez=EZ, cex0=EX0, cey0=EY0, cez0=EZ0)
    
    sca_sc = ext_sc - abs_sc
    
    return ext_sc, sca_sc, abs_sc



def nearfield(sim, field_index, r_probe):
    """Nearfield distribution in proximity of nanostructre
    
    For a given incident field, calculate the electro-magnetic field in the 
    proximity of the nanostructure (positions defined by `MAP`).
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
    
    r_probe : tuple (x,y,z) or list of 3-lists/-tuples
        (list of) coordinate(s) to evaluate nearfield on. 
        Format: tuple (x,y,z) or list of 3 lists: [Xmap, Ymap, Zmap] 
        (the latter can be generated e.g. using :func:`.tools.generate_NF_map`)

    
    Returns
    -------
    4 lists of 6-tuples, complex : 
        - scattered Efield
        - total Efield (inlcuding fundamental field)
        - scattered Bfield
        - total Bfield (inlcuding fundamental field)
    
    the tuples are of shape (X,Y,Z, Ax,Ay,Az) with Ai the corresponding 
    complex field component
        
    
    Notes
    -----
    For details of the calculation of the scattered field outside the 
    nano-object using the self-consistent field inside the particle, see e.g.: 
    Girard, C. **Near fields in nanostructures.** 
    Reports on Progress in Physics 68, 1883–1933 (2005).

        
    """
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    if len(np.shape(r_probe)) == 1:
        if len(r_probe) == 3:
            r_probe = [[r_probe[0]], [r_probe[1]], [r_probe[2]]]
        else: 
            raise ValueError("If 'r_probe' is tuple, must consist of *exactly* 3 elements!")
    elif len(np.shape(r_probe)) == 2:
        if np.shape(r_probe)[0] != 3 and np.shape(r_probe)[1] != 3:
            raise ValueError("'r_probe' must consist of *exactly* 3 elements!")
        if np.shape(r_probe)[0] != 3:
            r_probe = r_probe.T
    else:
        raise ValueError("wrong format for 'r_probe'. must consist of *exactly* 3 elements, either floats, or lists.")
    
    field_generator = sim.efield.field_generator
    xm, ym, zm      = sim.struct.geometry.T
    
    field_params    = sim.E[field_index][0]
    wavelength      = field_params['wavelength']
    
    cap = sim.struct.getPolarizability(wavelength)
    
    scattered_efield = sim.E[field_index][1]
    Ex = np.asfortranarray(scattered_efield.T[0], dtype=sim.dtypec)
    Ey = np.asfortranarray(scattered_efield.T[1], dtype=sim.dtypec)
    Ez = np.asfortranarray(scattered_efield.T[2], dtype=sim.dtypec)
    
    
    ## -- fundamental field - use dummy structure with map-definition as "geometry"
    dummy_struct = copy.deepcopy(sim.struct)
    dummy_struct.geometry = np.transpose(r_probe)
    E0 = field_generator(dummy_struct, returnField='E', **field_params)
    E0x = np.asfortranarray(E0.T[0], dtype=sim.dtypec)
    E0y = np.asfortranarray(E0.T[1], dtype=sim.dtypec)
    E0z = np.asfortranarray(E0.T[2], dtype=sim.dtypec)
    
    B0 = field_generator(dummy_struct, returnField='B', **field_params)
    B0x = np.asfortranarray(B0.T[0], dtype=sim.dtypec)
    B0y = np.asfortranarray(B0.T[1], dtype=sim.dtypec)
    B0z = np.asfortranarray(B0.T[2], dtype=sim.dtypec)
    
    
    ## -- coordinates to evaluate
    MAPx = np.asfortranarray(r_probe[0], dtype=sim.dtypef)
    MAPy = np.asfortranarray(r_probe[1], dtype=sim.dtypef)
    MAPz = np.asfortranarray(r_probe[2], dtype=sim.dtypef)
    
    cepx,cepy,cepz,cepx1,cepy1,cepz1, \
        cbpx,cbpy,cbpz,cbpx1,cbpy1,cbpz1 = forNearfield(
                 alambda=wavelength, space=sim.struct.spacing,
                 step=sim.struct.step, xm=xm, ym=ym, zm=zm,
                 cap=cap,
                 cn1=sim.struct.n1, cn2=sim.struct.n2, cn3=sim.struct.n3,
                 csolx=E0x, csoly=E0y, csolz=E0z, 
                 csolbx=B0x, csolby=B0y, csolbz=B0z,
                 cex=Ex, cey=Ey, cez=Ez, 
                 xmap=MAPx, ymap=MAPy, zmap=MAPz)
    
    
    return np.array([MAPx,MAPy,MAPz, cepx,cepy,cepz]).T, \
            np.array([MAPx,MAPy,MAPz, cepx1,cepy1,cepz1]).T, \
            np.array([MAPx,MAPy,MAPz, cbpx,cbpy,cbpz]).T, \
            np.array([MAPx,MAPy,MAPz, cbpx1,cbpy1,cbpz1]).T



def farfield(sim, field_index, 
             r=10000., tetamin=0, tetamax=np.pi/2., Nteta=10, Nphi=36, 
             polarizerangle='none', return_value='map'):
    """spatially resolved and polarization-filtered far-field scattering 
    
    For a given incident field, calculate the electro-magnetic field 
    (E-component) in the far-field around the nanostructure 
    (on a sphere of radius `r`).
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
        
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
    
    r : float, default: 10000.
        radius of integration sphere (distance to coordinate origin in nm)
        
    tetamin, tetamax : float, float; defaults: 0, np.pi/2. (in [0, pi])
        minimum and maximum polar angle for semi-sphere in radians 
        (calculate from `tetamin` to `tetamax`)
        
    Nteta, Nphi : int, int; defaults: 10, 36
        number of polar and azimuthal angles on sphere to calculate,
        (angle ranges: polar = 0 - tetamax, azimuthal: 0 - 2*Pi)
        
    polarizerangle : float or 'none', default: 'none'
        optional polarization filter angle **in degrees**(!). If 'none' (default), 
        the total field-intensity is calculated (= no polarization filter)
    
    return_value : str, default: 'map'
        Values to be returned. Either 'map' (default) or 'integrated'.
          - "map" : (default) return spatially resolved farfield intensity at each spherical coordinate (5 lists)
          - "int_Es" : return the integrated scattered field (as float)
          - "int_E0" : return the integrated fundamental field (as float)
          - "int_Etot" : return the integrated total field (as float)
    
    
    Returns
    -------
    return_value == "map" : 5 arrays of shape (Nteta, Nphi) : 
        - tetalist : teta angles
        - philist : phi angles
        - I_sc : intensity of scattered field, 
        - I_tot : intensity of total field (I_tot=|E_sc+E_0|^2), 
        - I0 : intensity of incident field
    
    return_typ == "int_XX" : float
        integrated total intensity over specified solid angle
        
    
    Notes
    -----
    For details of the asymptotic (non-retarded) far-field propagators for a 
    dipole above a substrate, see e.g.:
    Colas des Francs, G. & Girard, C. & Dereux, A. **Theory of near-field 
    optical imaging with a single molecule as light source.** 
    The Journal of Chemical Physics 117, 4659–4666 (2002)
        
    """
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    if str(polarizerangle).lower() == 'none':
        polarizer = 0
    else:
        polarizer = polarizerangle * np.pi/180.
    
    if np.pi < tetamax < 0:
        raise ValueError("`tetamax` out of range, must be in [0, pi]")
    
    
    field_params    = sim.E[field_index][0]
    wavelength      = field_params['wavelength']
    
    dteta = (tetamax-tetamin)/float(Nteta-1)
    dphi = 2.*np.pi/float(Nphi)
    
#==============================================================================
#     Scattered field
#==============================================================================
    ## --- environment
    eps0, eps1 = sim.struct.n1**2, sim.struct.n2**2
    
    ## --- dipoles: Positions and their electric polarization
    xm, ym, zm = sim.struct.geometry.T    
    alpha = sim.struct.getPolarizability(wavelength)
    scattered_efield = sim.E[field_index][1]
    cpx = np.asfortranarray(scattered_efield.T[0] * alpha, dtype=sim.dtypec)
    cpy = np.asfortranarray(scattered_efield.T[1] * alpha, dtype=sim.dtypec)
    cpz = np.asfortranarray(scattered_efield.T[2] * alpha, dtype=sim.dtypec)
    
    ## --- calculate scattered field
    tetalist, philist, IntensInt, IntensIntPol, IntensPol, Intens, \
                cex_sc, cey_sc, cez_sc, ce_sc_pol = \
                              forFarfield(wavelength, Nteta, Nphi, 
                                          tetamin, tetamax,
                                          r, eps0, eps1, polarizer,
                                          xm, ym, zm,
                                          cpx, cpy, cpz)

#==============================================================================
#     Fundamental field
#==============================================================================
    ## --- fundamental field - use dummy structure with 
    ## --- spherical map-definition as "geometry"
    xff = (r * np.sin(tetalist) * np.cos(philist)).flatten()
    yff = (r * np.sin(tetalist) * np.sin(philist)).flatten()
    zff = (r * np.cos(tetalist)).flatten()
    MAP = [xff, yff, zff]
    
    field_generator = sim.efield.field_generator
    dummy_struct = copy.deepcopy(sim.struct)
    dummy_struct.geometry = np.transpose(MAP)
    E0 = field_generator(dummy_struct, returnField='E', **field_params)
    ce0x = np.asfortranarray(E0.T[0], dtype=sim.dtypec).reshape((Nteta, Nphi))
    ce0y = np.asfortranarray(E0.T[1], dtype=sim.dtypec).reshape((Nteta, Nphi))
    ce0z = np.asfortranarray(E0.T[2], dtype=sim.dtypec).reshape((Nteta, Nphi))
    
    if str(polarizerangle).lower() != 'none':
        ## --- fundamental E-field parallel and perpendicular to scattering plane
        ce0_par  = ( ce0x * np.cos(tetalist) * np.cos(philist) + 
                     ce0y * np.sin(philist) * np.cos(tetalist) - 
                     ce0z * np.sin(tetalist) )
        ce0_perp = ( ce0x * np.sin(philist) - ce0y * np.cos(philist) )
        ## --- fundamental E-field parallel to polarizer
        ce0_pol  = ( ce0_par * np.cos(polarizer - philist) - 
                     ce0_perp * np.sin(polarizer - philist) )

#==============================================================================
#     Intensities with and without fundamental field / polarizer
#==============================================================================
    ## --- total field (no polarizer)
    I_sc  = Intens
    I0    = ( np.abs(ce0x)**2 + np.abs(ce0y)**2 + np.abs(ce0z)**2 )
    I_tot = ( np.abs(cex_sc + ce0x)**2 + 
              np.abs(cey_sc + ce0y)**2 + 
              np.abs(cez_sc + ce0z)**2 )
    
    ## --- optionally: with polarizer
    if str(polarizerangle).lower() != 'none':
        I_sc  = IntensPol
        I0    = ( np.abs(ce0_pol)**2 )
        I_tot = ( np.abs(ce_sc_pol + ce0_pol)**2 )
        
    if return_value.lower() == 'map':
        return tetalist, philist, I_sc, I_tot, I0
    else:
        d_solid_surf = r**2 * np.sin(tetalist) * dteta*dphi
        if return_value.lower() == 'int_es':
            return np.sum(I_sc*d_solid_surf)
        elif return_value.lower() == 'int_e0':
            return np.sum(I0*d_solid_surf)
        elif return_value.lower() == 'int_etot':
            return np.sum(I_tot*d_solid_surf)
        else:
            raise ValueError("Parameter 'return_value' must be one of ['map', 'int_es', 'int_e0', 'int_etot'].")


    
def heat(sim, field_index, power_scaling_e0=1.0, return_value='total', return_units='nw'):
    """calculate the total induced heat in the nanostructure
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
    
    power_scaling_e0 : float, default: 1
        incident laser power scaling. power_scaling_e0 = 1 corresponds 
        to 1 mW per micron^2. See [1].
    
    return_value : str, default: 'total'
        Values to be returned. Either 'total' (default) or 'structure'.
        
        - "total" : return the total deposited heat in nW (float)
        
        - "structure" : return spatially resolved deposited heat at each 
          meshpoint in nW (list of tuples [x,y,z,q])
    
    return_units : str, default: "nw"
        units of returned heat values, either "nw" or "uw" (nano or micro Watts)
    
    
    Returns
    -------
    Q : float *or* list of tuples [x,y,z,q]
    
        - `return_value`="structure" : (return float)
          total deposited heat in nanowatt (optionally in microwatt). 

        - `return_value`="structure" : (return list of tuples [x,y,z,q])
          The returned quantity *q* is the total deposited heat 
          at mesh-cell position [x,y,z] in nanowatt. To get the heating 
          power-density, please divide by the mesh-cell volume.
    
    
    Notes
    -----
    For details on heat/temperature calculations and raster-scan simulations, see:
    
    [1] Baffou, G., Quidant, R. & Girard, C.: **Heat generation in plasmonic 
    nanostructures: Influence of morphology**
    Applied Physics Letters 94, 153109 (2009)
    
    [2] Teulle, A. et al.: **Scanning optical microscopy modeling in nanoplasmonics** 
    Journal of the Optical Society of America B 29, 2431 (2012).


    """
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    power_scaling_e0 *= 0.01    # for mW/cm^2
    
    field_params    = sim.E[field_index][0]
    wavelength      = field_params['wavelength']
    k0 = 2*np.pi / wavelength
    
    ## --- Factor allowing to have the released power in nanowatt 
    released_power_scaling = 100.
    
    ## --- polarizabilities and electric fields
    alpha = sim.struct.getPolarizability(wavelength)
    E = sim.E[field_index][1]
    ex, ey, ez = E.T
    
    ## --- total deposited heat
#    I_e = np.abs(ex**2 + ey**2 + ez**2)
    I_e = (np.abs(ex)**2 + np.abs(ey)**2 + np.abs(ez)**2)
    
    ## heat at each meshpoint in nW/nm^3
    q = 4.*np.pi *np.imag(alpha) * I_e * k0 * power_scaling_e0 * released_power_scaling
    
    ## --- optional conversion to micro watts
    if return_units.lower() == 'uw':
        q /= 1.0E3
    
    if return_value == 'total':
        return np.sum(q)
    elif return_value in ['structure', 'struct']:
        x,y,z = sim.struct.geometry.T
        return np.concatenate([[x],[y],[z],[q]]).T
    else:
        raise ValueError("`return_value` must be one of ['total', 'structure', 'struct'].")



def temperature(sim, field_index, r_probe, 
                kappa_env=0.6, kappa_subst=None, incident_power=1.0):
    """calculate the temperature rise at locations outside the nano-particle
    
    Calculate the temperature increase close to a optically excited 
    nanostructure using the approach described in [2] and [3] (Ref. [3] 
    introduces a further correction term for particles lying on a substrate)
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
    
    r_probe : tuple (x,y,z) or list of 3-lists/-tuples
        (list of) coordinate(s) to evaluate nearfield on. 
        Format: tuple (x,y,z) or list of 3 lists: [Xmap, Ymap, Zmap] 
        (the latter can be generated e.g. using :func:`.tools.generate_NF_map`)
    
    kappa_env : float, default: 0.6
        heat conductivity of environment. default: kappa_env = 0.6 (water). 
        (air: kappa=0.024, for more material values see e.g. [4]). In W/mK.
    
    kappa_subst : float, default: None
        heat conductivity of substrate. default: None --> same as substrate. 
        Using the mirror-image technique described in [3]. (glass: kappa=0.8)
    
    incident_power : float, default: 1.0
        incident laser power density in mW per micron^2. See also [1].
    
    
    Returns
    -------
    if evaluating at a single position, D_T : float
        temperature increase in Kelvin at r_probe
    
    if evaluating at a list of positions, list of tuples [x, y, z, D_T] 
        where D_T is the temperature increase in Kelvin at (x,y,z), which
        are the positions defined by `r_probe`
    
    Notes
    -----
    For details on heat/temperature calculations and raster-scan simulations, see:
    
    [1] Baffou, G., Quidant, R. & Girard, C.: **Heat generation in plasmonic 
    nanostructures: Influence of morphology**
    Applied Physics Letters 94, 153109 (2009)
    
    [2] Baffou, G., Quidant, R. & Girard, C.: **Thermoplasmonics modeling: 
    A Green’s function approach** 
    Phys. Rev. B 82, 165424 (2010)

    [3] Teulle, A. et al.: **Scanning optical microscopy modeling in nanoplasmonics**
    Journal of the Optical Society of America B 29, 2431 (2012).
    
    
    For the thermal conductivity of common materials, see:
    
    [4] Hugh D Young, Francis Weston Sears: **University Physics**, *chapter 15*,
    8th. edition: Addison-Wesley, 1992
    (see also e.g.: http://hyperphysics.phy-astr.gsu.edu/hbase/Tables/thrcn.html)

    """
    kappa_subst = kappa_subst or kappa_env
    
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    if kappa_subst == kappa_env and sim.struct.n1 != sim.struct.n2:
        warnings.warn("Substrate and environment have different indices but same heat conductivity.")
    if kappa_subst != kappa_env and sim.struct.n1 == sim.struct.n2:
        warnings.warn("Substrate and environment have same ref.index but different heat conductivity.")
    
    incident_power *= 0.01          # for mW/cm^2
    released_power_scaling = 100.   # output in nW
    
    field_params    = sim.E[field_index][0]
    wavelength      = field_params['wavelength']
    
    n2 = sim.struct.n2
    k_env = 2*np.pi* np.real(n2) / wavelength
    
    
    
    ## --- main heat generation function
    def calc_heat_single_position(sim, r_probe):
        ## --- polarizability and field in structure
        alpha = sim.struct.getPolarizability(wavelength)
        E = sim.E[field_index][1]
        ex, ey, ez = E.T
        
        ## --- meshpoint distance to probe, polarizabilities and electric fields
        r_mesh = sim.struct.geometry
        dist_probe = np.sqrt( np.sum( np.power((np.array(r_probe) - r_mesh), 2), axis=1) )
        
        ## --- mirror structure below substrate for heat reflection at substrate
        if kappa_subst != kappa_env:
            r_mesh_mirror = copy.deepcopy(sim.struct.geometry)
            r_mesh_mirror.T[2] *= -1
            dist_probe_mirror = np.sqrt( np.sum( np.power((np.array(r_probe) - r_mesh_mirror), 2), axis=1) ) 
        
        ## --- temperature rise at r_probe
#        I_e = np.abs(ex**2 + ey**2 + ez**2)
        I_e = np.abs(ex)**2 + np.abs(ey)**2 + np.abs(ez)**2
#        I_e = ex.real**2 + ex.imag**2 + ey.real**2 + ey.imag**2 + ez.real**2 + ez.imag**2
        q = np.imag(alpha) * I_e * k_env * incident_power * released_power_scaling
        D_T = np.sum( q / dist_probe )
        if kappa_subst != kappa_env:
            D_T += np.sum( q / dist_probe_mirror ) * (kappa_subst - kappa_env)/(kappa_subst + kappa_env)
        D_T /= kappa_env
        
        if np.isnan(D_T):
            print D_T, np.sum(I_e), np.imag(alpha[0])
        
        return D_T
    
    
    ## --- SINGLE POSITION:
    if len(np.shape(r_probe)) == 1 or len(r_probe) == 1:
        D_T = calc_heat_single_position(sim, r_probe)
    ## --- MULTIPLE POSITIONS:
    else:
        D_T = []
        if np.shape(r_probe)[1] != 3:
            r_probe = np.transpose(r_probe)
        for i in r_probe:
            D_T.append([i[0], i[1], i[2], 
                        calc_heat_single_position(sim, i)])
        D_T = np.array(D_T)
    
    return D_T





def decay_eval(sim, SBB, mx,my,mz, verbose=False):
    """evaluate decay rate of electric or magnetic dipole transition
    
    Evaluate the decay rate modification of a dipole with complex amplitude
    (mx,my,mz) using pre-calculated tensors (:func:`.core.decay_rate`).
    
    Parameters
    ----------
      sim : :class:`.core.simulation`
        simulation description
      
      SBB : int or list of lists
          index of wavelength in `sim` or tensor-list as returned by 
          :func:`.core.decay_rate`
      
      mx,my,mz : float 
          x/y/z amplitude of dipole transition vector
      
      verbose : bool default=False
          print some runtime info
    
    Returns
    -------
      gamma_map: list of lists [x,y,z, gamma]
          Each element consists of:
           - x,y,z: coordinates of evaluation position
           - gamma: normalized decay-rate (real) gamma / gamma_0 at each map-position
      
    Notes
    -----
     - For detailed information about the underlying formalism, see:
       Wiecha, P. R., Girard, C., Cuche, A., Paillard, V. & Arbouet, A. 
       **Decay Rate of Magnetic Dipoles near Non-magnetic Nanostructures.** 
       Phys. Rev. B 97, 085411 (2018).
    
     - Requires scipy v0.17.0 or later to work also inside the volume of a nanostructure
      
    """
    import fields
    if sim.efield.field_generator == fields.dipole_electric:
        dp_type = 'electric'
    elif sim.efield.field_generator == fields.dipole_magnetic:
        dp_type = 'magnetic'
    else:
        raise ValueError("Wrong incident field: `decay_rate` requires the " + 
                         "incident field to be " + 
                         "either an electric or a magnetic dipole emitter. " +
                         "Please use `fields.dipole_electric` or " +
                         "`fields.dipole_magnetic`.")
    
    ## --- evaluation coordinates of dipole
    xyz = [[pos['x0'], pos['y0'], pos['z0']] for pos in sim.efield.kwargs_permutations]
    MAP = np.array(xyz)
    
    if type(SBB) == int:
        if sim.S_P is None: 
            raise ValueError("Error: Decay tensors not yet evaluated. Run `core.decay_rate` first.")
        SBB = sim.S_P[SBB]
        
    wavelength = SBB[0]
    SBB = SBB[1]
        
    ak0 = 2.*np.pi / (wavelength)
    
    if verbose:
        print "decay-rate evaluated using:"
        print "  - wavelength: {}nm".format(wavelength)
        print "  - dipole type: {}".format(dp_type)
        print "  - dipole vector: ({}, {}, {})".format(mx,my,mz)
    
    
    ## --- normalization
    ## normalize by chi/step^3 (divide by step**3 because cell-volume is already 
    ##                          taken into account in GDM polarizabilities)
    sim.struct.getNormalization(wavelength)
    Chi = sim.struct.getPolarizability(wavelength)
    if len(np.unique(Chi)) != 1:
        raise ValueError("Anisotropic structures not supported by the decay " +
                         "rate calculation at the moment! Please use a " +
                         "constant material dispersion for the whole structure.")
    Chi = Chi[0]
    normSBB = Chi / sim.struct.step**3  
    
    
    ## calc. unitary dipole orientation: divide by dipole length
    meg = np.sqrt(mx**2 + my**2 + mz**2)
    mu = np.array([mx, my, mz]) / meg
    
    ## vacuum value for decay
    gamma_0 = 1
    
    ## vacuum speed of light in cm/s
    c = 2.99792E11
    
    ## get propagator SBB
    try:
        from scipy.linalg import norm
        ## -- check if scipy.linalg.norm supports 'axis' kwarg
        import scipy
        if int(scipy.__version__.split('.')[0]) == 0 and int(scipy.__version__.split('.')[1]) < 17:
            no_norm_axis = True
        else:
            no_norm_axis = False
    except ImportError:
        no_norm_axis = True
        
        
    gamma_map = np.zeros( (len(MAP),4) )
    for i,R in enumerate(MAP):
        gamma_map[i][0] = R[0]
        gamma_map[i][1] = R[1]
        gamma_map[i][2] = R[2]
        gamma_map[i][3] = (gamma_0 + (3./2.) * (1./ak0**3) * gamma_0 * 
                           np.dot(np.dot(mu, (normSBB * SBB[i]).imag), mu))
        
        ## --- outside structure
        if no_norm_axis:
            warnings.warn("No scipy or scipy with version < 0.17.0 installed! LDOS will NOT be evaluated correctly inside the structure !!!")
            gamma_map[i][3] = (gamma_0 + (3./2.) * (1./ak0**3) * gamma_0 * 
                               np.dot(np.dot(mu, (normSBB * SBB[i]).imag), mu))
        elif abs(sorted(norm(sim.struct.geometry - R, axis=1))[0]) >= sim.struct.step:
            gamma_map[i][3] = (gamma_0 + (3./2.) * (1./ak0**3) * gamma_0 * 
                               np.dot(np.dot(mu, (normSBB * SBB[i]).imag), mu))
        ## --- inside structure
        else:
            if dp_type == 'magnetic':
                raise Exception("Magnetic LDOS cannot be calculated `inside` the particle.")
            gamma_map[i][3] = (gamma_0 + (3./2.) * (1./ak0**3) * gamma_0 * 
                               np.dot(np.dot(mu, (1./sim.struct.step**3   * SBB[i]).imag), mu))
#            gamma_map[i][3] = (gamma_0 + (3./2.) * (1./ak0**3) * gamma_0 * 
#                               np.dot(np.dot(mu, (SBB[i]).imag), mu))
    
    return gamma_map



==> anc/pyGDM2/materials.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
Collection of dielectric functions and tools to load tabulated data
"""
import numpy as np

#==============================================================================
# Internal definitions
#==============================================================================
class _interp1dPicklable:
    """wrapper for pickleable version of `scipy.interpolate.interp1d`
    
    **Note:** there might be still pickle-problems with certain c / fortran 
    wrapped libraries
    
    From: http://stackoverflow.com/questions/32883491/pickling-scipy-interp1d-spline
    """
    def __init__(self, xi, yi, **kwargs):
        from scipy.interpolate import interp1d
        self.xi = xi
        self.yi = yi
        self.args = kwargs
        self.f = interp1d(xi, yi, **kwargs)

    def __call__(self, xnew):
        return self.f(xnew)

    def __getstate__(self):
        return self.xi, self.yi, self.args

    def __setstate__(self, state):
        from scipy.interpolate import interp1d
        self.f = interp1d(state[0], state[1], **state[2])




#==============================================================================
# General purpose
#==============================================================================
class dummy(object):
    """constant index
    
    Material with spectrally constant refractive index
    
    Parameters
    ----------
    n : complex, default: (2.0 + 0.0j)
        complex refractive index of constant material (returned dielectric 
        function will be n**2)
        
    """
    
    def __init__(self, n=(2.0 + 0.0j)):
        """Define constant material"""
        self.n = complex(n)
        self.__name__ = 'constant index material, n={}'.format(self.n)
    
    def epsilon(self, wavelength):
        """Dummy material: Constant dielectric function
    
        constant dielectric function material
        
        Parameters
        ----------
        wavelength : real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        eps = complex(self.n**2)
        return eps


class fromFile(object):
    """tabulated dispersion
    
    Use tabulated data provided from textfile for the complex material 
    refractive index
    
    Parameters
    ----------
    refindex_file : str
        path to text-file with the tabulated refractive index 
        (3 whitespace separated columns: #1 wavelength, #2 real(n), #3 imag(n))
        
        Data can be obtained e.g. from https://refractiveindex.info/ 
        using the *"Full database record"* export function.
    
    unit_wl : str, default: 'micron'
        Units of the wavelength in file, one of ['micron', 'nm']
    
    interpolate_order : int, default: 1
        interpolation order for data (1: linear, 2: square, 3: cubic)
        "1" uses `numpy.interp`, "2" and "3" require `scipy` 
        (using `scipy.interpolate.interp1d`)
    
    """
    
    def __init__(self, refindex_file, unit_wl='micron', interpolate_order=1):
        """Use tabulated dispersion"""
        wl, n, k = np.loadtxt(refindex_file).T
        
        if unit_wl.lower() in ['micron', 'microns', 'um']:
            factor_wl = 1.0E3  # micron --> nm
        elif unit_wl.lower() in ['nanometer', 'nm']:
            factor_wl = 1
        else:
            raise ValueError("`unit_wl` must be one of ['micron', 'nm'].")
        self.wl = wl * factor_wl
        self.n_real = n
        self.n_imag = k
        self.n_cplx = self.n_real + 1.0j*self.n_imag
        
        self.interpolate_order = interpolate_order
        if self.interpolate_order > 1:
            self.f = _interp1dPicklable(self.wl, self.n_cplx, kind=self.interpolate_order)
        
        self.__name__ = 'tabulated n ({})'.format(refindex_file)
    
    def epsilon(self, wavelength):
        """Tabulated interpolated dielectric function
    
        constant dielectric function material
        
        Parameters
        ----------
        wavelength : real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        if self.interpolate_order == 1:
            n_r = np.interp(wavelength, self.wl, self.n_real)
            n_i = np.interp(wavelength, self.wl, self.n_imag)
            eps = (n_r + 1j*n_i)**2
        else:
            eps = self.f(wavelength)**2
        return eps




#==============================================================================
# Metals
#==============================================================================
class gold(object):
    """gold index
    
    Complex dielectric function of gold from:
    P. B. Johnson and R. W. Christy. Optical Constants of the Noble Metals, 
    Phys. Rev. B 6, 4370-4379 (1972)
    
    Parameters
    ----------
    interpolate_order : int, default: 1
        interpolation order for data (1: linear, 2: square, 3: cubic)
        "1" uses `numpy`, "2" and "3" require `scipy` (`scipy.interpolate.interp1d`)
    
    """
    __name__ = 'Gold, Johnson/Christy'
    
    def __init__(self, interpolate_order=1):
        """gold dispersion"""
        self.wl = 1239.19/np.array([0.1,0.2,0.3,0.4,0.5,0.5450000,0.5910000,0.6360000,0.64,0.77,0.89,1.02,1.14,1.26,1.39,1.51,1.64,1.76,1.88,2.01,2.13,2.26,2.38,2.50,2.63,2.75,2.88,3.00,3.12,3.25,3.37,3.50,3.62,3.74,3.87,3.99,4.12,4.24,4.36,4.49,4.61,4.74,4.86,4.98,5.11,5.23,5.36,5.48,5.60])[::-1]
        self.n_real = np.array([25.17233,7.60352,3.53258,2.02586,1.299091,1.097350,0.9394755,0.8141369,0.92,0.56,0.43,0.35,0.27,0.22,0.17,0.16,0.14,0.13,0.14,0.21,0.29,0.43,0.62,1.04,1.31,1.38,1.45,1.46,1.47,1.46,1.48,1.50,1.48,1.48,1.54,1.53,1.53,1.49,1.47,1.43,1.38,1.35,1.33,1.33,1.32,1.32,1.30,1.31,1.30])[::-1]
        self.n_imag = np.array([77.92804,43.34848,29.52751,22.25181,17.77038,16.24777,14.94747,13.82771,13.78,11.21,9.519,8.145,7.15,6.35,5.66,5.08,4.542,4.103,3.697,3.272,2.863,2.455,2.081,1.833,1.849,1.914,1.948,1.958,1.952,1.933,1.895,1.866,1.871,1.883,1.898,1.893,1.889,1.878,1.869,1.847,1.803,1.749,1.688,1.631,1.577,1.536,1.497,1.460,1.427])[::-1]
        self.n_cplx = self.n_real + 1.0j*self.n_imag
        
        self.interpolate_order = interpolate_order
        if self.interpolate_order > 1:
            self.f = _interp1dPicklable(self.wl, self.n_cplx, kind=self.interpolate_order)
    
    def epsilon(self, wavelength):
        """Gold dielectric function
        
        Parameters
        ----------
        wavelength: real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        if self.interpolate_order == 1:
            n_r = np.interp(wavelength, self.wl, self.n_real)
            n_i = np.interp(wavelength, self.wl, self.n_imag)
            eps = (n_r + 1j*n_i)**2
        else:
            eps = self.f(wavelength)**2
        return eps


class silver(object):
    """gold index
    
    Complex dielectric function of silver from:
    P. B. Johnson and R. W. Christy. Optical Constants of the Noble Metals, 
    Phys. Rev. B 6, 4370-4379 (1972)
    
    Parameters
    ----------
    interpolate_order : int, default: 1
        interpolation order for data (1: linear, 2: square, 3: cubic)
        "1" uses `numpy`, "2" and "3" require `scipy` (`scipy.interpolate.interp1d`)
    
    """
    __name__ = 'Silver, Johnson/Christy'
    
    def __init__(self, interpolate_order=1):
        """silver dispersion"""
        self.wl =     np.array([ 0.1879 , 0.1916 , 0.1953 , 0.1993 , 0.2033 , 0.2073 , 0.2119 , 0.2164 , 0.2214 , 0.2262 , 0.2313 , 
                                0.2371 , 0.2426 , 0.249 , 0.2551 , 0.2616 , 0.2689 , 0.2761 , 0.2844 , 0.2924 , 0.3009 , 0.3107 , 
                                0.3204 , 0.3315 , 0.3425 , 0.3542 , 0.3679 , 0.3815 , 0.3974 , 0.4133 , 0.4305 , 0.4509 , 0.4714 , 
                                0.4959 , 0.5209 , 0.5486 , 0.5821 , 0.6168 , 0.6595 , 0.7045 , 0.756 , 0.8211 , 0.892 , 0.984 , 1.088 , 1.216 , 1.393 , 1.61 , 1.937])
        self.n_real = np.array([ 1.07 , 1.1 , 1.12 , 1.14 , 1.15 , 1.18 , 1.2 , 1.22 , 1.25 , 1.26 , 1.28 , 1.28 , 1.3 , 1.31 , 
                                1.33 , 1.35 , 1.38 , 1.41 , 1.41 , 1.39 , 1.34 , 1.13 , 0.81 , 0.17 , 0.14 , 0.1 , 0.07 , 0.05 , 
                                0.05 , 0.05 , 0.04 , 0.04 , 0.05 , 0.05 , 0.05 , 0.06 , 0.05 , 0.06 , 0.05 , 0.04 , 0.03 , 0.04 , 
                                0.04 , 0.04 , 0.04 , 0.09 , 0.13 , 0.15 , 0.24 , ])
        self.n_imag = np.array([ 1.212 , 1.232 , 1.255 , 1.277 , 1.296 , 1.312 , 1.325 , 1.336 , 1.342 , 1.344 , 1.357 , 1.367 , 
                                1.378 , 1.389 , 1.393 , 1.387 , 1.372 , 1.331 , 1.264 , 1.161 , 0.964 , 0.616 , 0.392 , 0.829 , 
                                1.142 , 1.419 , 1.657 , 1.864 , 2.07 , 2.275 , 2.462 , 2.657 , 2.869 , 3.093 , 3.324 , 3.586 , 
                                3.858 , 4.152 , 4.483 , 4.838 , 5.242 , 5.727 , 6.312 , 6.992 , 7.795 , 8.828 , 10.1 , 11.85 , 14.08 , ])
        self.n_cplx = self.n_real + 1.0j*self.n_imag
        
        self.interpolate_order = interpolate_order
        if self.interpolate_order > 1:
            self.f = _interp1dPicklable(self.wl, self.n_cplx, kind=self.interpolate_order)
    
    def epsilon(self, wavelength):
        """Silver dielectric function
        
        Parameters
        ----------
        wavelength: real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        if self.interpolate_order == 1:
            n_r = np.interp(wavelength, self.wl, self.n_real)
            n_i = np.interp(wavelength, self.wl, self.n_imag)
            eps = (n_r + 1j*n_i)**2
        else:
            eps = self.f(wavelength)**2
        return eps



class alu(object):
    """alu index
    
    Complex dielectric function of aluminium from:
    A. D. Rakić, A. B. Djurišic, J. M. Elazar, and M. L. Majewski. 
    Optical properties of metallic films for vertical-cavity optoelectronic 
    devices, Appl. Opt. 37, 5271-5283 (1998)
    
    Parameters
    ----------
    interpolate_order : int, default: 1
        interpolation order for data (1: linear, 2: square, 3: cubic)
        "1" uses `numpy`, "2" and "3" require `scipy` (`scipy.interpolate.interp1d`)

    """
    __name__ = 'Aluminium, Rakic'
    
    def __init__(self, interpolate_order=1):
        """alu dispersion"""
        self.wl = 1239.19/np.array([0.1,0.2,0.3,0.4,0.5,0.5450000,0.5910000,0.6360000,0.64,0.77,0.89,1.02,1.14,1.26,1.39,1.51,1.64,1.76,1.88,2.01,2.13,2.26,2.38,2.50,2.63,2.75,2.88,3.00,3.12,3.25,3.37,3.50,3.62,3.74,3.87,3.99,4.12,4.24,4.36,4.49,4.61,4.74,4.86,4.98,5.11,5.23,5.36,5.48,5.60])[::-1]
        self.n_real = np.array([28.842,12.493,7.0377,4.42,3.0379,2.6323,2.3078,2.0574,2.0379,1.5797,1.3725,1.3007,1.3571,1.5656,2.1077,2.7078,2.3029,1.6986,1.3879,1.2022,1.0767,.95933,.86160,0.77308,0.68783,0.61891,0.55416,0.50256,0.45783,0.41611,0.38276,0.35151,0.32635,0.30409,0.28294,0.26559,0.24887,0.23503,0.22254,0.21025,0.19997,0.18978,0.18114,0.17313,0.16511,0.15823,0.15126,0.14523,0.13956])[::-1]
        self.n_imag = np.array([99.255,55.533,39.303,30.285,24.498,22.52,20.782,19.304,19.182,15.847,13.576,11.666,10.250,9.0764,8.1465,8.1168,8.4545,8.0880,7.5779,7.1027,6.7330,6.3818,6.0889,5.8179,5.5454,5.3107,5.0734,4.8691,4.6779,4.4849,4.3185,4.1501,4.0048,3.8682,3.7294,3.6090,3.4862,3.3793,3.2782,3.1745,3.0838,2.9906,2.9088,2.8308,2.7502,2.6792,2.6056,2.5406,2.4783])[::-1]
        self.n_cplx = self.n_real + 1.0j*self.n_imag
        
        self.interpolate_order = interpolate_order
        if self.interpolate_order > 1:
            self.f = _interp1dPicklable(self.wl, self.n_cplx, kind=self.interpolate_order)
    
    def epsilon(self, wavelength):
        """Aluminium dielectric function
        
        Parameters
        ----------
        wavelength: real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        if self.interpolate_order == 1:
            n_r = np.interp(wavelength, self.wl, self.n_real)
            n_i = np.interp(wavelength, self.wl, self.n_imag)
            eps = (n_r + 1j*n_i)**2
        else:
            eps = self.f(wavelength)**2
        return eps




#==============================================================================
# Dielectrica
#==============================================================================
class silicon(object):
    """silicon index
    
    Complex dielectric function of silicon from:
    Edwards, D. F. in Handbook of Optical Constants of Solids 
    (ed. Palik, E. D.) 547–569 (Academic Press, 1997).

    Parameters
    ----------
    interpolate_order : int, default: 1
        interpolation order for data (1: linear, 2: square, 3: cubic)
        "1" uses `numpy`, "2" and "3" require `scipy` (`scipy.interpolate.interp1d`)
    
    """
    __name__ = 'Silicon, Palik'
    
    def __init__(self, interpolate_order=1):
        """silicon dispersion"""
        self.wl = 1239.19/np.array([0.70,0.80,0.90,1.00,1.10,1.20,1.3,1.4,2.0,2.2,2.4,2.6,2.8,3.0,3.2,3.4,3.6,3.8,4.0,4.4,4.8])[::-1]
        self.n_real = np.array([3.459338,3.476141,3.496258,3.519982,3.539048,3.57,3.6,3.63,3.94,4.08,4.26,4.5,4.82,5.31,6.18,6.53,5.25,5.01,4.91,2.92,1.6])[::-1]
        self.n_imag = np.array([0.0000000,0.0000000,0.0000000,0.0000000,0.000017,0.00038,0.00157,0.00346,0.01,0.01,0.01,0.02,0.11,0.25,0.65,2.93,3.13,3.33,3.74,5.28,3.91])[::-1]
        self.n_cplx = self.n_real + 1.0j*self.n_imag
        
        self.interpolate_order = interpolate_order
        if self.interpolate_order > 1:
            self.f = _interp1dPicklable(self.wl, self.n_cplx, kind=self.interpolate_order)
    
        
    def epsilon(self, wavelength):
        """Silicon dielectric function
        
        Parameters
        ----------
        wavelength: real
            wavelength at which to evaluate dielectric function (in nm)
        
        """
        if self.interpolate_order == 1:
            n_r = np.interp(wavelength, self.wl, self.n_real)
            n_i = np.interp(wavelength, self.wl, self.n_imag)
            eps = (n_r + 1j*n_i)**2
        else:
            eps = self.f(wavelength)**2
        return eps




==> anc/pyGDM2/nonlinear.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
nonlinear optical effects

"""

import numpy as np
import copy



## (on linux) Set Stacksize for enabling passing large arrays to the fortran subroutines
import platform
if platform.system() == 'Linux':
    import resource
    resource.setrlimit(resource.RLIMIT_STACK, (resource.RLIM_INFINITY, resource.RLIM_INFINITY))


#==============================================================================
# GLOBAL PARAMETERS
#==============================================================================




#==============================================================================
# EXCEPTIONS
#==============================================================================








#==============================================================================
# incoherent nonlinear effects
#==============================================================================
def tpl_ldos(sim, field_index, nonlin_order=2.0, beta=1.0E5, verbose=False):
    """calculate the TPL for nano-object under given illumination condition
    
    Calculate the two-photon photolouminescence (TPL). Higher order nonlinear 
    photoluminescence can also be calculated by changing the parameter 
    `nonlin_order`.
    
    - Can be used to simulate TPL signals using `nonlin_order`=2 (default)
      
    - Using `nonlin_order`=1 together with an unphysically tight 
      focused beam --> calculate the LDOS. 
      WARNING: The focus waist must not be smaller than some times the stepsize!
    
    - Might be used for Raman intensities using `nonlin_order`=1.
    
    
    Parameters
    ----------
    sim : :class:`.core.simulation`
        simulation description
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
    
    nonlin_order : float, default: 2.0
        order of nonlinear response. (I_npl ~ | |E|^2 | ^ nonlin_order).
    
    beta : float, default: 1E5
        incident laser power scaling. Use 1E5 for correct LDOS values.
    
    verbose : bool, default: False
        Enable some info printing
    
    
    Returns
    -------
    I_tpl : float
        TPL intensity in farfield from nano-object under given illumination
    
    
    Notes
    -----
    For details on TPL/LDOS calculation via focused beam rasterscan 
    simulations, see:
    Viarbitskaya, S. et al. **Tailoring and imaging the plasmonic local 
    density of states in crystalline nanoprisms**, Nat. Mater. 12, 426–432 (2013)

    """
    if verbose:
        if nonlin_order == 1:
            print "nonlinear order = 1 --> Using this is adapted for LDOS."
        if nonlin_order == 2:
            print "nonlinear order = 2 --> Using this is adapted for TPL signal."
        if nonlin_order > 2:
            print "nonlinear order > 2 --> Higher order incoherent nonlinear luminescence?"
        
    if sim.E is None: 
        raise ValueError("Error: Scattering field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    field_params = sim.E[field_index][0]
    wavelength   = field_params['wavelength']
    k0 = 2*np.pi / wavelength
    
    ## --- environment
    k1 = k0 * np.real(sim.struct.n2)
    
    ## --- constant factors
    pre_factor = (16.*(k1**4))/3.
    
    ## --- meshpoint electric fields
    E = sim.E[field_index][1]
    ex, ey, ez = E.T
    
    ## --- total TPL intensity
    I_e = np.power((np.abs(ex)**2 + np.abs(ey)**2 + np.abs(ez)**2), nonlin_order)
    I_tpl = beta * pre_factor * np.sum(I_e)
    
    return I_tpl




#==============================================================================
# coherent nonlinear effects
#==============================================================================


## --- NONE SO FAR.






==> anc/pyGDM2/structures.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#
"""
Collection of structure generators and geometry related tools

"""

import warnings

import numpy as np
import copy

from core import simulation


#==============================================================================
# Structure container class
#==============================================================================
class struct(object):
    """structure container
    
    Defines a nanostructure to perform a GDM simulation on. This includes the
    geometry, the material specific dielectric function(s), as well as the 
    environment in which the structure located.
    
    
    Parameters
    ----------
    step : float
        stepsize used for discretization
    
    geometry : list of tuples
        list of coordinates of the meshpoints of the geometry. 
        Several structure generators are provided in the module `structures`
    
    material : instance of `materials` class or list of such
        use material classes provided by the `materials` module. 
        If a single instance is provided, the according material will be 
        used for the entire structure
    
    n1, n2 : complex
        complex refractive index of environmental layers 
        "1" (substrate), "2" (environment containing structure)
    
    normalization : float
        can be obtained using :func:`.structures.get_normalization`. 
        =1 for cubic mesh, =sqrt(2) for hexagonal compact mesh.
    
    n3 : complex, default: value of n2
        complex refractive index of (optional) top cladding layer (layer "3"). 
        By default, use ref.index of structure environment (layer "2", ref.index n2)
    
    spacing : float, default = 5000
        thickness of layer "2" in nm. Layers "1" and "2" are infinitely thick 
        ("1" from -inf to 0; "3" from `spacing` to +inf)
        
    with_radiation_correction : bool, default: True
        Adds an optional radiative correction to the self-term, like described
        by *B. Draine, in: Astrophys. J. 333, 848–872 (1988)*.
        Using the correction usually leads to better convergence for very large 
        discretization stepsizes (>=20nm), and has only a weak influence on the 
        results from fine meshes.
    

    """
    def __init__(self, step, geometry, material, n1,n2, normalization, 
                 n3=None, spacing=5000.0, with_radiation_correction=True):
        """Initialization"""
        self.step = step
        self.geometry = geometry
        if type(self.geometry) == list:
            self.geometry = np.array(self.geometry)
        
        self.normalization = normalization
        self.with_radiation_correction = with_radiation_correction
        self.n_dipoles = len(geometry)
        
        self.n1 = complex(n1)
        self.n2 = complex(n2)
        self.n3 = n3 or self.n2
        self.n3 = complex(self.n3)
        
        self.spacing = spacing
        
        self.dtypef = None
        self.dtypec = None
        
        ## Geometry check: Lowest dipole MUST NOT lie on Z=0. If < 0, elevate to Z_min = step/2
        if len(self.geometry) > 0:
            if self.geometry.T[2].min() - self.step/2.0 < 0:
                warnings.warn("Minimum structure Z-value lies below substrate level!" +
                              " Shifting structure bottom to Z=step/2.")
                self.geometry.T[2] += (self.geometry.T[2].min() + self.step/2.0)
                
            
            ## --- material at each meshpoint
            if isinstance(material, (list, tuple, np.ndarray )):
                if len(material) != self.n_dipoles:
                    raise ValueError("Error in structure initialization: " +
                                     "Number of material definitions must " +
                                     "equal number of dipoles.")
                self.material = material
            else:
                self.material = [material for i in range(len(geometry))]
        
        else:
            warnings.warn("Emtpy structure geometry.")
            self.material = material
        
        
        
    
    def setDtype(self, dtypef, dtypec):
        """set dtype of arrays"""
        self.dtypef = dtypef
        self.dtypec = dtypec
        self.geometry = np.asfortranarray(self.geometry, dtype=dtypef)


    def getPolarizability(self, wavelength):
        """Returns the polarizabilities of each meshpoint at "wavelength"
        
        Calculate the "polarizabilites" for each meshpoint using its volume 
        (defined by step) and its dielectric function ("material") as well as 
        the environment refractive index ("n2").
        
        For the moment, only isotropic materials (scalar espilon) are supported.
        (anistropic tensor support is already implemented in fortran routines 
        but not exposed to python)
        
        Calling this function will set the internal variables 
        `struct.wavelength`, `struct.alpha`, `struct.areal` (real part of alpha) 
        and `struct.aimag` (imag part of alpha)
        
        
        Parameters
        ----------
        
        wavelength : float
            wavelength (in nm) at which to calculate polarizabilites
        
        Returns
        -------
        
        alpha : list of complex
            complex "polarizabilities" for each meshpoint
        
        Notes
        -----
        
        These are not actual polarizabilities and in particular not 
        identical to the ones used e.g. in the coupled dipole approximation 
        software *DDSCAT*. 
        For details, see e.g.: Girard, C. **Near fields in nanostructures.** 
        Reports on Progress in Physics 68, 1883-1933 (2005).
        
        """
        if self.dtypef is None:
            raise ValueError("Error in structure evaluation: 'dtype' not " +
                             "set yet. Please call 'setDtype' first.")
        
        self.wavelength = wavelength
        epsilon_environment = self.n2 ** 2.0
        vcell_norm = self.step**3 / float(self.normalization)
        
        epsilon = np.array([mat.epsilon(wavelength) for mat in self.material])
        
        ## --- isotropic polarizability
        alpha = np.asfortranarray((epsilon - epsilon_environment) * 
                                      vcell_norm / (4.0 * np.pi), dtype=self.dtypec)
        areal = np.asfortranarray(alpha.real, dtype=self.dtypef)
        aimag = np.asfortranarray(alpha.imag, dtype=self.dtypef)
        
        self.alpha = alpha
        self.areal = areal
        self.aimag = aimag
        
        return alpha


    def getNormalization(self, wavelength):
        """Returns the normalization term at "wavelength"
        
        Calling this function will set the internal variables `struct.wavelength`
        and `struct.cnorm`, `self.norm_nonrad` and `self.norm_rad`
        
        
        Parameters
        ----------
        
        wavelength : float
            wavelength (in nm) at which to calculate polarizabilites
        
        
        Returns
        -------
        
        cnorm : complex
            normalization term for used mesh and wavelength
        
        
        Notes
        -----
        
        For details on the normalization derivation, see e.g.
        Girard, C., Dujardin, E., Baffou, G. & Quidant, R. **Shaping and 
        manipulation of light fields with bottom-up plasmonic structures.** 
        New J. Phys. 10, 105016 (2008).
        """
        self.wavelength = wavelength
        k0 = 2.0*np.pi / float(wavelength)
        epsilon_environment = self.n2 ** 2.0
        
        norm_nonrad = -4.0 * np.pi * self.normalization / (3.0 * (self.step**3) * epsilon_environment)
        norm_rad = 1j * 2.0 * (k0**3)/3.0
        
        if self.with_radiation_correction:
            self.cnorm = norm_nonrad + norm_rad
        else:
            self.cnorm = norm_nonrad
        self.norm_nonrad = norm_nonrad
        self.norm_rad = norm_rad
        
        return self.cnorm












#==============================================================================
# STRUCTURE GENERATORS
#==============================================================================
def rect_wire(step, L,H,W, mesh='cube', ORIENTATION=1):
    """
    Generate rectangular wire with long axis along X on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L, H, W : int
        Length, Height and Width as Nr. of steps
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    def conditionRect(xi,yi,zi):
        return (-L/2.<xi<=L/2. and -W/2.<yi<=W/2. and 0<=zi<H - 1/np.sqrt(2))
    
    if mesh == 'cube':
        sp = _meshCubic( (-int(L), int(L)), (-int(W), int(W)+1), (-1, int(H)+1), conditionRect)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-(int(L)), int(L)+1), (-int(W), int(W)+1), (-1, 2*int(H)+1), 
                                    conditionRect, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T
#    sp[0] -= L/2; sp[1] -= W/2
    sp *= step
    dipoles = sp.T
    
    
    
    return dipoles

def rect_dimer(step, L,H,W,G, mesh='cube', ORIENTATION=1):
    """
    Generate rectangular wire dimer with long axis along X on X/Y plane
    
    Using rectwire model for generation of the two dimer particles.
    
    Note : Using an even number gap will result in non-symmetric position with respect to (X=0,Y=0)
    
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L, H, W : int
        Length, Height and Width as Nr. of steps
    G : int (zero or positive)
        Gap between dimers, in Nr. of steps
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    G = float(G)
    if G < 0:
        raise ValueError("Gap must be >= 0!")
    
    ## wire 1
    STRUCT0 = rect_wire(step, L=L,H=H,W=W, mesh=mesh, ORIENTATION=ORIENTATION).T
    ## wire 2
    STRUCT1 = rect_wire(step, L=L,H=H,W=W, mesh=mesh, ORIENTATION=ORIENTATION).T
    
    
    ## shift and concatenate wires
    STRUCT0[0] -= (L/2. + G/2.)*step
    STRUCT0 = STRUCT0.T
    
    STRUCT1[0] += (L/2. + G/2.)*step
    STRUCT1 = STRUCT1.T
    
    dipoles = np.concatenate( [STRUCT0, STRUCT1] )
    
    return dipoles


def prism(step, NSIDE, H, mesh='cube', ORIENTATION=1):
    """
    Generate prism on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    NSIDE : int
        sidelength of regular prism (in nrs of dipoles)
    H : int
        height of prism (in nrs of dipoles)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    
    NL     = NSIDE/2.
    
    def conditionPrism(xi,yi,zi):
        Habs = (np.sqrt(3)/2.)*NL
        inPrism = ((abs(xi) <= (Habs-(yi+0.5))/np.sqrt(3)) 
                    and (abs(yi) <= Habs) 
                    and (0 <= zi < H - 1/np.sqrt(2)))
        return inPrism
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(NL)-10, int(NL)+10), (-1*int(np.ceil(NL))-10, int(np.ceil(NL))+10), 
                         (-1*int(np.ceil(H))-10, int(np.ceil(H))+10),  conditionPrism)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(NL)-10, int(NL)+10), (-1*int(np.ceil(NL))-10, int(np.ceil(NL))+10), 
                                    (-1*int(np.ceil(H))-10, int(np.ceil(H))+10), 
                                    conditionPrism, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    dipoles = sp.T
    
    return dipoles



def rhombus(step, L, H, alpha=90.0, mesh='cube', ORIENTATION=1):
    """
    Generate planar rhombus structure on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
        
    L : int
        sidelength of regular prism (in nrs of dipoles)
        
    H : int
        height of prism (in nrs of dipoles)
        
    alpha : float, default: 90
        top/bottom angle of rhombus (in degrees)
        
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
        
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    
    NL = L/2.
    alpha = np.pi * alpha / 180.
    alpha05 = alpha / 2.
    
    def conditionRhombus(xi,yi,zi):
        inRhombus = ((abs(xi) <= ((L*np.cos(alpha05)-abs(yi-0.5))*np.tan(alpha05)) )
                    and (abs(yi) <= (L*np.cos(alpha05)+0.5) )
                    and (0 <= zi < H - 1/np.sqrt(2)))
        return inRhombus
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(L)-5, int(L)+5), (-1*int(L)-5, int(L)+5), 
                         (-1, int(H)+1), conditionRhombus)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(L)-1, int(L)+1), (-1*int(L)-5, int(L)+5), 
                                    (-1, int(H)+1), conditionRhombus, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    dipoles = sp.T
    
    return dipoles


def hexagon(step, NSIDE, H, rotate=0, mesh='cube', ORIENTATION=1):
    """
    Generate regular hexagon on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    NSIDE : int
        sidelength of regular hexagon (in nrs of dipoles)
    H : int
        height of hexagon (in nrs of dipoles)
    rotate : float, default: 0
        rotation angle (in degrees)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    NL = NSIDE
    A = NSIDE
    if mesh =='hex': A -= 0.3
    
    def conditionHexagon(xi,yi,zi):
        Habs = (np.sqrt(3)/2.)*A
        
        inHex = ((abs(yi)-A/2 < (Habs-(abs(xi)+0.5))/np.sqrt(3))
                    and (abs(xi) < Habs)
                    and (0 <= zi < H))
                    
        return inHex
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(NL)-10, int(NL)+10), (-1*int(np.ceil(NL))-10, int(np.ceil(NL))+10), 
                         (-1*int(np.ceil(H))-10, int(np.ceil(H))+10),  conditionHexagon)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(NL)-10, int(NL)+10), (-1*int(np.ceil(NL))-10, int(np.ceil(NL))+10), 
                                    (-1*int(np.ceil(H))-10, int(np.ceil(H))+10), 
                                    conditionHexagon, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    
    rotate *= np.pi/180.
    rotX = sp[0]*np.cos(rotate) - sp[1]*np.sin(rotate)
    rotY = sp[0]*np.sin(rotate) + sp[1]*np.cos(rotate)
    sp[0]=rotX
    sp[1]=rotY
    dipoles = sp.T
    
    return dipoles


def double_hexagon(step, NSIDE1, NSIDE2, DX, DY, H, rotate=0, mesh='cube', ORIENTATION=1):
    """
    Generate regular hexagon on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    NSIDE1 : int
        sidelength of hexagon1 (in nrs of dipoles)
    NSIDE2 : int
        sidelength of hexagon2 (in nrs of dipoles)
    DX : int
         X-offset of hexagon2 (in nrs of dipoles)
    DY : int
         Y-offset of hexagon2 (in nrs of dipoles)
    H : int
        height of hexagon (in nrs of dipoles)
    rotate : float, default: 0
        rotation angle (in degrees)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    NL1 = NSIDE1
    A1 = NSIDE1
    Habs1 = (np.sqrt(3)/2.)*A1
    NL2 = NSIDE2
    A2 = NSIDE2
    Habs2 = (np.sqrt(3)/2.)*A2
    if mesh =='hex': 
        A1 -= 0.3
        A2 -= 0.3
    
    def conditionHexagon(xi,yi,zi):
        
        inHex1 = ( ( (abs(yi)-A1/2. < (Habs1-(abs(xi)+1.0))/np.sqrt(3) and yi>0)
                      or (abs(yi)-A1/2. < (Habs1-(abs(xi)-1.0))/np.sqrt(3) and yi<=0))
                   and (abs(xi) <= Habs1)
                   and (0 <= zi < H))
        xi2 = xi - DX
        inHex2 = ( ( (abs(yi)-A2/2. < (Habs2-(abs(xi2)+1.0))/np.sqrt(3) and yi>0)
                     or (abs(yi)-A2/2. < (Habs2-(abs(xi2)-1.0))/np.sqrt(3) and yi<=0))
                    and (Habs2 >= xi2 > -1*(Habs2))
                    and (0 <= zi < H))
                    
        return (inHex1 or inHex2)
    
    NL = max([NL1, NL2])
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(NL) + min([-2,DX-5]), int(NL) + max([2,DX+5])), 
                         (-1*int(np.ceil(NL)) + min([-2,DY-5]), int(np.ceil(NL)) + max([2,DY+5])), 
                         (-1*int(np.ceil(H)) - 2, int(np.ceil(H)) + 2),  conditionHexagon)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(NL) + min([-2,DX-5]), int(NL) + max([2,DX+5])), 
                                    (-1*int(np.ceil(NL)) + min([-2,DY-5]), int(np.ceil(NL)) + max([2,DY+5])), 
                                    (-1*int(np.ceil(H)) - 2, int(np.ceil(H)) + 2), 
                                    conditionHexagon, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    
    rotate *= np.pi/180.
    rotX = sp[0]*np.cos(rotate) - sp[1]*np.sin(rotate)
    rotY = sp[0]*np.sin(rotate) + sp[1]*np.cos(rotate)
    sp[0]=rotX
    sp[1]=rotY
    dipoles = sp.T
    
    return dipoles


def diabolo(step, nside_upper, nside_lower, length, width, H, dir_prisms='in', 
            mesh='cube', ORIENTATION=1):
    """generate diabolo structure on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
        
    nside_upper : int
        sidelength of upper regular prism (in nrs of dipoles)
        
    nside_lower : int
        sidelength of upper regular prism (in nrs of dipoles)
    
    length : int
        length of bridge between prisms (in nrs of dipoles)
    
    width : int
        width of bridge between prisms (in nrs of dipoles)
    
    H : int
        height of prism (in nrs of dipoles)
    
    dir_prisms : str, default="in"
        "in" or "out". Direction of prism tips, inwards or outwards.
    
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    
    nu = nside_upper/2.
    nl = nside_lower/2.
    L = length
    W = width
    
    def conditionPrism(xi,yi,zi):
        Habs = (np.sqrt(3)/2.)*nl
        
        if dir_prisms.lower() == 'in':
            in_up_Prism = ((abs(xi) <= (Habs+(yi - L/2 + 0.5))/np.sqrt(3)) 
                           and ( abs(yi - L/2) <= Habs) 
                           and (0 <= zi < H - 1/np.sqrt(2)))
            
            in_low_Prism = ((abs(-xi) <= (Habs+(-yi - L/2 + 0.5))/np.sqrt(3)) 
                           and ( abs(-yi - L/2) <= Habs) 
                           and (0 <= zi < H - 1/np.sqrt(2)))
        else:
            in_up_Prism = ((abs(xi) <= (Habs-(yi - L/2 + 0.5))/np.sqrt(3)) 
                           and ( abs(yi - L/2) <= Habs) 
                           and (0 <= zi < H - 1/np.sqrt(2)))
            
            in_low_Prism = ((abs(xi) <= (Habs-(-yi - L/2 + 0.5))/np.sqrt(3)) 
                           and ( abs(-yi - L/2) <= Habs) 
                           and (0 <= zi < H - 1/np.sqrt(2)))
        
        in_bridge = ((abs(xi) <= W/2) 
                       and ( abs(yi) <= L/2) 
                       and (0 <= zi < H - 1/np.sqrt(2)))
        
        inDiabolo = in_up_Prism or in_low_Prism or in_bridge
        
        return inDiabolo
    
    NL = nu+nl+L
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(NL)-1, int(NL)+1), (-1*int(np.ceil(NL))-1, int(np.ceil(NL))+1), 
                         (-1*int(np.ceil(H))-1, int(np.ceil(H))+1),  conditionPrism)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(NL)-1, int(NL)+1), (-1*int(np.ceil(NL))-1, int(np.ceil(NL))+1), 
                                    (-1*int(np.ceil(H))-1, int(np.ceil(H))+1), 
                                    conditionPrism, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    dipoles = sp.T
    
    return dipoles


def sphere(step, R, mesh='cube', ORIENTATION=1):
    """
    Generate sphere with radius R on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    R : float
        radius of sphere (in nrs of dipoles). Not limited to integer numbers.
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    
    def conditionSphere(xi,yi,zi):
        return (xi**2+yi**2+zi**2 <= (R+0.2)**2)
    
    if mesh == 'cube':
        sp = _meshCubic( (-2*int(R), 2*int(R)+1), (-2*int(R), 2*int(R)+1), 
                         (-2*int(R), 2*int(R)+1),  conditionSphere)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-2*int(R), 2*int(R)+1), (-2*int(R), 2*int(R)+1), 
                                    (-2*int(R), 2*int(R)+1), 
                                    conditionSphere, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift so that bottom at z=0
    dipoles = sp.T
    
    return dipoles


def nanodisc(step, R, H, ELONGATED=0, mesh='cube', ORIENTATION=1):
    """
    Generate round nanodisc in X/Y plane. Height H, Radius R.
    
    Parameters
    ----------
    step : float
        stepsize in nw
    R : float
        radius of circular crosssection (in nrs of dipoles). Not limited to integer numbers.
    H : int
       Height of Structure (in nrs of dipoles).
    ELONGATED : int, default: 0
       add optional elongation "bridge" between half-circles (in nrs of steps)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    L = ELONGATED
    
    def conditionRod(xi,yi,zi):
#        InRod = ((abs(zi) < H) and (np.sqrt(xi**2+yi**2)<(R+0.2)))
        InRod = ((abs(zi) < H) 
                    and 
                     ((np.sqrt((xi - int(L/2))**2 + yi**2) < (R+0.2)) or
                      (np.sqrt((xi + np.ceil(L/2.))**2 + yi**2) < (R+0.2)))
                    or
                     ((np.sqrt(yi**2) < (R+0.2)) and (abs(xi) < L/2))
                )
        return InRod
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(R)-L/2-2, 1*int(R)+L/2+2), (-1*int(R)-2, 1*int(R)+2), 
                         (0, int(np.ceil(H))),  conditionRod)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact(  (-1*int(R)-5-L/2, 1*int(R)+5+L/2), 
                                     (-1*int(R)-5, 1*int(R)+5), (0, int(np.ceil(H))),
                                    conditionRod, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift so that bottom at z=0
    dipoles = sp.T
    
    return dipoles


def nanorod(step, L,R, caps='flat', mesh='cube', ORIENTATION=1):
    """
    Generate round nanorod with axis along X on X/Y plane
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L : int
       length of rod (in nrs of dipoles).
    R : float
        radius of circular crosssection (in nrs of dipoles). Not limited to integer numbers.
    caps : str, default: 'flat'
        'flat': flat caps, 'round': semispherical caps
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    
    def conditionRod(xi,yi,zi):
        InRod = ((abs(xi) <= L/2.) and (np.sqrt(yi**2+zi**2) <= (R+0.2)))
        
        if caps in ['round', 'true', True]:
            InCaps = (np.sqrt( (abs(xi)-L/2.)**2 + yi**2 + zi**2) <= (R+0.2))
        else:
            InCaps = False
        return (InRod or InCaps)
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(L), 1*int(L)+1), (-2*int(R), 2*int(R)+1), 
                         (-2*int(R), 2*int(R)+1),  conditionRod)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(L), 1*int(L)+1), (-2*int(R), 2*int(R)+1), 
                                    (-2*int(R), 2*int(R)+1), 
                                    conditionRod, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift so that bottom at z=0
    dipoles = sp.T
    
    return dipoles



def nanocone(step, R, H, cutoff=1.0, mesh='cube', ORIENTATION=1):
    """
    Generate a right circular cone on X/Y plane. Height H, Radius R.
    
    Parameters
    ----------
    step : float
        stepsize in nw
    
    R : float
        radius of circular base (in nrs of dipoles). Not limited to integer numbers.
    
    H : int
        Height of cone (in nrs of dipoles).
    
    cutoff : float, deafult: 1.0
        percentage of cone to construct (1.0=100%, 0.5=stop at 50% of height)
    
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    H = int(H)
    
    def conditionCone(xi,yi,zi):
        InRod = (
                 (abs(zi) < H*cutoff) and 
                 (np.sqrt(xi**2+yi**2) < (H-zi)/(float(H))*(R+0.2))
                )
        return InRod
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(R)-2, 1*int(R)+2), (-1*int(R)-2, 1*int(R)+2), 
                         (0, H+1),  conditionCone)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact(  (-1*int(R)-5, 1*int(R)+5), 
                                     (-1*int(R)-5, 1*int(R)+5), (0, H+3),
                                    conditionCone, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T*step
    sp[2] -= np.min(sp[2])  # shift so that bottom at z=0
    dipoles = sp.T
    
    return dipoles


def lshape_rect(step, L,W,H, DELTA, mesh='cube', ORIENTATION=1):
    """
    Generate symmetric L-shaped nanoantenna in X/Y plane formed by
    two rectangular elements.
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L,W,H : int
        length,width,height of each rod (in nrs of dipoles)
    DELTA : int (odd number)
        Gap width - only odd numbers work for symmetry reasons! (in nr of dipoles)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    _DELTA = DELTA/2
    def conditionRod(xi,yi,zi):
        InRod1 = ( (_DELTA < xi <= _DELTA+L) and 
                   (-1*_DELTA > yi >= -1*_DELTA-W) and 
                   (0 <= zi < H) )
        InRod2 = ( (-1*_DELTA > xi >= -1*_DELTA-W) and 
                   (_DELTA < yi <= _DELTA+L) and 
                   (0 <= zi < H) )
        
        return (InRod1 or InRod2)
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (0, H+2), conditionRod)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*DELTA-W-1, L+DELTA+2), (-1*DELTA-W-1, L+DELTA+2), (0, H+2), 
                                    conditionRod, ORIENTATION)
    
    Rect1 = np.array(sp, dtype=np.float).T*step
    dipoles = Rect1.T
    
    return dipoles


def lshape_rect_nonsym(step, L1,W1, L2,W2, H, DELTA, mesh='cube', ORIENTATION=1):
    """
    Generate symmetric L-shaped nanoantenna in X/Y plane formed by
    two rectangular elements.
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L,W,H : int
        length,width,height of each rod (in nrs of dipoles)
    DELTA : int (odd number)
        Gap width - only odd numbers work for symmetry reasons! (in nr of dipoles)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    _DELTA = int(DELTA/2)
    L1 = int(L1)
    L2 = int(L2)
    W1 = int(W1)
    W2 = int(W2)
    H = int(H)
    def conditionRod(xi,yi,zi):
        InRod1 = ( (_DELTA < xi <= _DELTA+L1) and 
                   (-1*_DELTA > yi >= -1*_DELTA-W1) and 
                   (0 <= zi < H) )
        InRod2 = ( (-1*_DELTA > xi >= -1*_DELTA-W2) and 
                   (_DELTA < yi <= _DELTA+L2) and 
                   (0 <= zi < H) )
        
        return (InRod1 or InRod2)
    W=W1+W2
    L=L1+L2
    if mesh == 'cube':
        sp = _meshCubic( (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (0, H+2), conditionRod)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*DELTA-W-1, L+DELTA+2), (-1*DELTA-W-1, L+DELTA+2), (0, H+2), 
                                    conditionRod, ORIENTATION)
    
    Rect1 = np.array(sp, dtype=np.float).T*step
    dipoles = Rect1.T
    
    return dipoles



def lshape_round(step, L,W,H, DELTA, RAD, mesh='cube', ORIENTATION=1):
    """
    Generate symmetric L-shaped nanoantenna in X/Y plane formed by
    two rectangular elements.
    
    Parameters
    ----------
    step : float
        stepsize in nm
    L,W,H : int
        length,width,height of each rod (in nrs of dipoles)
    DELTA : int (odd number)
        Gap width - only odd numbers work for symmetry reasons! (in nr of dipoles)
    RAD : float
        radius of curvature in steps (nr of dipoles)
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    D = DELTA/2
    RAD += 0.2
    def conditionRod(xi,yi,zi):
        InRod1 = ( (D < xi <= D+L) and 
                   (-1*D > yi >= -1*D-W) and 
                   (0 <= zi < H) )
        ## Roundings Rod 1
        R1R1 =   ( ( not ( (xi<int(D+RAD)) and (yi>-1.*int(D+RAD)) )) or 
                          ((xi-int(RAD+D+1))**2 + (yi+int(RAD+D+1))**2  <= RAD**2 ) )
        R1R2 =   ( ( not ( (xi<int(D+RAD)) and (yi<-1.*int(D+W-RAD)) )) or 
                          ((xi-int(RAD+D+1))**2 + (yi+int(D+W-RAD+1))**2  <= RAD**2 ) )
        R1R3 =   ( ( not ( (xi>int(D+L-RAD)) and (yi>-1.*int(D+RAD)) )) or 
                          ((xi-int(D+L-RAD+1))**2 + (yi+int(RAD+D+1))**2  <= RAD**2 ) )
        R1R4 =   ( ( not ( (xi>int(D+L-RAD)) and (yi<-1.*int(D+W-RAD)) )) or 
                          ((xi-int(D+L-RAD+1))**2 + (yi+int(D+W-RAD+1))**2  <= RAD**2 ) )
        Round1 = R1R1 and R1R2 and R1R3 and R1R4
        
        
        InRod2 = ( (-1*D > xi >= -1*D-W) and 
                   (D < yi <= D+L) and 
                   (0 <= zi < H) )
        ## Roundings Rod 2
        R2R1 =   ( ( not ( (yi<int(D+RAD)) and (xi>-1.*int(D+RAD)) )) or 
                          ((yi-int(RAD+D+1))**2 + (xi+int(RAD+D+1))**2  <= RAD**2 ) )
        R2R2 =   ( ( not ( (yi<int(D+RAD)) and (xi<-1.*int(D+W-RAD)) )) or 
                          ((yi-int(RAD+D+1))**2 + (xi+int(D+W-RAD+1))**2  <= RAD**2 ) )
        R2R3 =   ( ( not ( (yi>int(D+L-RAD)) and (xi>-1.*int(D+RAD)) )) or 
                          ((yi-int(D+L-RAD+1))**2 + (xi+int(RAD+D+1))**2  <= RAD**2 ) )
        R2R4 =   ( ( not ( (yi>int(D+L-RAD)) and (xi<-1.*int(D+W-RAD)) )) or 
                          ((yi-int(D+L-RAD+1))**2 + (xi+int(D+W-RAD+1))**2  <= RAD**2 ) )
        Round2 = R2R1 and R2R2 and R2R3 and R2R4
        
        
        
        return (InRod1 and Round1) or (InRod2 and Round2)
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (-1*abs(DELTA)-W-1, L+abs(DELTA)+2), (0, H+2), conditionRod)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*DELTA-W-10, L+DELTA+10), (-1*DELTA-W-10, L+DELTA+10), (0, H+2), 
                                    conditionRod, ORIENTATION)
    
    Rect1 = np.array(sp, dtype=np.float).T*step
    dipoles = Rect1.T
    
    return dipoles



def split_ring(step, R, W, H, G=-1, alphaG=0, mesh='cube', ORIENTATION=1):
    """
    Generate splitring structure on X/Y plane
    
    
    If G (gap) is set: close the resonator up to "gap" (G=)
    
    Parameters
    ----------
    step : float
        stepsize in nw
    R,W,H : int,int,int
        Dimensions: Radius, linewidth and height of structure (in nr. of dipoles)
    G : (optional) int, default: -1
        Gap width in numbers of steps. 
        If G == -1, alphaG is taken instead
    alphaG : (optional) float, default: 0
        Gap width as angle in degrees. 
        Allowed angles: Between 0 and 180.
        '0': entirely closed
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    if G != -1:
        alphaG = 2.*np.tan(G/(2.*R))*180. / np.pi

    def conditionSR(xi,yi,zi):
        A1 = R**2 >= (xi**2 + yi**2) >= (R-W)**2
        if yi > 0 and alphaG != 0:
            A2 = not ( np.arctan2(abs(xi),abs(yi))*180/np.pi <= alphaG/2. )
        else:
            A2 =True
        
        CZ = 0<=zi<H 
        
        return ((A1 and A2) and CZ)
    
    if mesh == 'cube':
        sp = _meshCubic( (-1*int(R)-5, int(R)+5), (-1*int(R)-5, int(R)+5), (-1, int(H)+1), conditionSR)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1*int(R)-5, int(R)+5), (-1*int(R)-5, int(R)+5), (-1, int(H)+1), 
                                    conditionSR, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T
#    sp[0] -= L1/2; sp[1] -= L2/2
    sp *= step
    dipoles = sp.T
    
    
    
    return dipoles



def rect_split_ring(step, L1,L2,H,W, G=False, mesh='cube', ORIENTATION=1):
    """
    Generate rectangular splitring structure on X/Y plane
    
    
    If G (gap) is set: close the resonator up to "gap" (G=)
    
    Parameters
    ----------
    step : float
        stepsize in nw
    L1,L2, H, W : int
        Length (L1:X,L2:Y), Height and Width in Nr. of steps
    G : (optional) int, default: False
        Gap of a closed splitring. 
            If False: totally open splitring, 
            If '0': entirely closed
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    def conditionSR(xi,yi,zi):
        A1 = (0<=xi<L1 and 0<=yi<W and 0<=zi<H)
        A2 = (0<=xi<W and 0<=yi<L2 and 0<=zi<H)
        A3 = (L1-W<=xi<L1 and 0<=yi<L2 and 0<=zi<H)
        
        if G != False:
            A4 = ((0<=xi<(L1-G)/2 or (L1+G)/2<=xi<L1) and L2-W<=yi<L2 and 0<=zi<H) 
        else:
            A4 = False
        
        return (A1 or A2 or A3 or A4)
    
    if mesh == 'cube':
        sp = _meshCubic( (-1, int(L1)+1), (-1, int(L2+W)+1), (-1, int(H)+1), conditionSR)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact( (-1, 2*int(L1)+1), (-1, 2*int(W)+1), (-1, 2*int(H)+1), 
                                    conditionSR, ORIENTATION)
    
    sp = np.array(sp, dtype=np.float).T
    sp[0] -= L1/2; sp[1] -= L2/2
    sp *= step
    dipoles = sp.T
    
    
    
    return dipoles

#==============================================================================
# MESHERS
#==============================================================================
def _meshCubic(XRANGE, YRANGE, ZRANGE, condition):
    """mesh on a cubic grid
    
    Mesh a 3d structure on a cubic grid within given spacial limits
    using a boolean selection function
    
    Parameters
    ----------
    XRANGE : tuple
        tuple of 2  ints (x0, x1): Indices of x-coordinates on mesh
    YRANGE : tuple
        tuple of 2  ints (y0, y1): Indices of y-coordinates on mesh
    ZRANGE : tuple
        tuple of 2  ints (z0, z1): Indices of z-coordinates on mesh
    condition : function
        function of mesh-coord.-indices, whether to place a meshpoint or not:
        'func(xi,yi,zi)', must returns a Boolean
        
    
    Returns
    -------
    list of tuples
         list of 3d coordinate-index tuples
    """
    sp=[]
    for xi in range(XRANGE[0], XRANGE[1]):
        for yi in range(YRANGE[0], YRANGE[1]):
            for zi in range(ZRANGE[0], ZRANGE[1]):
                
                if condition(xi, yi, zi):
                    sp.append([xi,yi,zi])
    
    return sp


def _meshHexagonalCompact(XRANGE, YRANGE, ZRANGE, condition, ORIENTATION=1):
    """mesh on a hexagonal compact grid
    
    Parameters
    ----------
    XRANGE : tuple
        tuple of 2  ints (x0, x1): Indices of x-coordinates on mesh
    YRANGE : tuple
        tuple of 2  ints (y0, y1): Indices of y-coordinates on mesh
    ZRANGE : tuple
        tuple of 2  ints (z0, z1): Indices of z-coordinates on mesh
    condition : function
        function of mesh-coord.-indices, whether to place a meshpoint or not:
        'func(xi,yi,zi)', must returns a Boolean
    ORIENTATION : int, default: 1
        For hex. meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    list of tuples
         list of 3d coordinate-index tuples
    """
    sp = []
    if ORIENTATION==1:
        for zi in range(ZRANGE[0], ZRANGE[1]):
            Z=zi*np.sqrt(2./3.)
            for yi in range(YRANGE[0], YRANGE[1]):
                Y=yi*np.sqrt(3.)/2.+2.*abs(zi/2.-int(zi/2.))/np.sqrt(3.)
                for xi in range(XRANGE[0], XRANGE[1]):
                    X=xi+abs(yi/2.-int(yi/2.))
                    
                    if condition(X,Y,Z):
                        sp.append([X,Y,Z])
    
    elif ORIENTATION==2:
        for xi in range(XRANGE[0], XRANGE[1]):
            X=xi*np.sqrt(2./3.)
            for yi in range(YRANGE[0], YRANGE[1]):
                Y=yi*np.sqrt(3.)/2.+2.*abs(xi/2.-int(xi/2.))/np.sqrt(3.)
                for zi in range(ZRANGE[0], ZRANGE[1]):
                    Z=zi+abs(yi/2.-int(yi/2.))
                    
                    if condition(X,Y,Z):
                        sp.append([X,Y,Z])
    
    return sp





#==============================================================================
# Other Functions
#==============================================================================
def get_normalization(mesh):
    """Provide normalization factor for mesh type
    
    Parameters
    ----------
    mesh : string
        mesh used for structure generator
    
    Returns
    -------
    normalization : float
        normalization factor corresponding to `mesh`
    """
    if mesh == 'cube':
        normalization = 1.0
    elif mesh == 'hex':
        normalization = np.sqrt(2.0)
    else:
        raise ValueError('Meshing definition: "mesh" must be either "cube" or "hex"!')
    
    return normalization



def image_to_struct(img_name, nm_per_pixel, stepsize, H, threshold=100, 
                    useDarkPixel=True, returnImage=False, mesh='cube', ORIENTATION=1):
    """Convert an image to a planar structure
    
    Might be useful with SEM images
    
    Parameters
    ----------
    img_name : string
        path to image-file
    
    nm_per_pixel : float
        number of nanometers corresponding to one pixel in image
    
    stepsize : float
        target stepsize
    
    H : int
        Height of final structure in numbers of stepsize
    
    threshold : float, (default: 100)
        threshold value between [0, 255] to declare a pixel as *structure*
        all brighter pixels will be used
    
    useDarkPixel : bool, default: True
        if False, use bright pixels as structure (below threshold), instead 
        of the dark ones
    
    returnImage : bool, default: False
        if True, returns a 2D numpy array corresponding to the image
        AND the structure
    
    mesh : string, default: 'cube'
        meshing type. 'cube' or 'hex'
    
    ORIENTATION : int, default: 1
        For hexagonal meshing only. '1' or '2'. Orientation of Hexagons.
    
    Returns
    -------
    struct : list of tuples
         list of 3d coordinates in tuples (x,y,z)
    
    if returnImage==True:
        returns tuple: (img_array, struct)
    
    """
    from PIL import Image
    
    ## --- load image
    img = Image.open(img_name)
    img.load()   # required for png.split()
    
    ## --- remove alpha channel, if exists
    if len(img.split())==4:
        ## RGBA data --> remove alpha channel
        background = Image.new("RGB", img.size, (255, 255, 255))
        background.paste(img, mask=img.split()[3]) # 3 is the alpha channel
    else:
        ## RGB data --> no alpha channel
        background = img
    
    ## original image to return if required
    img0 = background.convert('L')
    data0 = np.asarray(img0.getdata()).reshape(img0.size[::-1])
    
    
    ## --- rescale image to 1 stepsize per pixel
    X0 = background.size[0]
    basewidth = int(round(X0 * nm_per_pixel / float(stepsize)))
    
    hsize = int((float(background.size[1]) * float((basewidth / float(background.size[0])))))
    img = background.resize((basewidth, hsize), Image.ANTIALIAS)
    img = img.convert('L')
    
    data = np.asarray(img.getdata()).reshape(img.size[::-1])
    data = np.rot90(data, 3)  # rotate by 270 degrees
    
    ## --- generate structure using all pixel above threshold 
    if useDarkPixel:
        data[ data <= threshold ] = threshold
        data[ data > threshold ] = 0
    else:
        data[ data >= threshold ] = threshold
        data[ data < threshold ] = 0
    
    
    ## --- mesh the structure
    def condition(xi,yi,zi):
        return data[int(xi)][int(yi)] != 0
    
    if mesh == 'cube':
        sp = _meshCubic([0, data.shape[0]], [0, data.shape[1]], [0, H], condition)
    elif mesh == 'hex':
        sp = _meshHexagonalCompact([0, data.shape[0]], [0, data.shape[1]], [0, H], condition, ORIENTATION)
    sp = np.array(sp, dtype=np.float).T*stepsize
    sp[2] -= np.min(sp[2])  # shift Z so that bottom at z=0
    struct = sp.T
    
    struct = center_struct(struct)
    

    if returnImage:
        return data0, struct
    else:
        return struct



def struct_to_image(STRUCT, RGB=True, minimum_size=-1, projection='XY'):
    """generate image-compatible array from structure geometry
    
    Parameters
    ----------
    struct : list of tuple *or* :class:`.core.simulation`
        list of coordinate tuples or instance of :class:`.core.simulation`
    
    RGB : bool, default: True
        If True, generates an RGB array. If False, generate a 2D array with 
        simply 0 and 1 as entries (0: no material, 1: material)
    
    minimum_size : int, default: -1
        minimum canvas size in pixels. -1: use structure extensions. If >0:
        enlarge canvas and center structure if structure extensions smaller
        than image.
    
    projection : str, default: "XY"
        2D plane for projection. One of ['XY', 'XZ', 'YZ']
    
    Returns
    -------
    np.array for image conisting of rgb tuples for each pixel.
    Plot e.g. using `matplotlib`'s `imshow`. 
    Save to bitmap or png file e.g. using `scipy.misc.imsave`.
    
    """
    from tools import get_step_from_geometry, get_geometry_2d_projection
    
    step = get_step_from_geometry(STRUCT)
    _X,_Y,_Z = get_geometry_2d_projection(STRUCT, projection).T
    if projection.lower() == 'xy':
        X,Y = _X,_Y
    elif projection.lower() == 'yz':
        X,Y = _Y,_Z
    elif projection.lower() == 'xz':
        X,Y = _X,_Z
        
    X /= float(step)
    Y /= float(step)
    X -= X.min()
    Y -= Y.min()
    
    ## -- optionally enlarge canvas and center struct
    if minimum_size <= X.max():
        DX = int(X.max()+1)
    else:
        X += int((minimum_size - X.max())/2.)
        DX = minimum_size
        
    if minimum_size <= Y.max():
        DY = int(Y.max()+1)
    else:
        Y += int((minimum_size - Y.max())/2.)
        DY = minimum_size
    
    struct=np.transpose([X,Y])
    
    ## -- generate 2D image array
    if RGB:
        arr = np.full( (DX,DY,3), 255 , dtype=np.uint8 )
        for i in struct:
            arr[int(i[0])][int(i[1])] = np.array([0,0,0])
    else:
        arr = np.full( (DX,DY), 1 , dtype=np.uint8 )
        for i in struct:
            arr[int(i[0])][int(i[1])] = 0
    
    return np.rot90(arr)


def rotate_XY(STRUCT, ALPHA):
    """
    Rotate a structure around the Z-axis on the X/Y plane
    
    Parameters
    ----------
    STRUCT : list of tuples
        list of (x,y,z) coordinate tuples, 
        as generated by the functions of the structure module
    
    ALPHA : float
        rotation angle in degrees
    
    Returns
    -------
    list of tuples
         list of 3d coordinates in tuples (x,y,z)
    """
    A = ALPHA * np.pi / 180.
    xNew = np.cos(A)*STRUCT.T[0] - np.sin(A)*STRUCT.T[1]
    yNew = np.sin(A)*STRUCT.T[0] + np.cos(A)*STRUCT.T[1]
    STRUCT.T[0:2] = xNew, yNew
    
    return STRUCT


def center_struct(STRUCT, returnOffsets=False):
    """
    Center a structure on the x/y plane around (0,0)
    
    Parameters
    ----------
    STRUCT : list of tuples, or `struct`-object
        list of (x,y,z) coordinate tuples, as generated by the functions 
        of the structure module; or `struct` or `simulation` object (which 
        includes the geometry information)
    
    returnOffsets : bool, default: False
        if True, return tuple of applied (X,Y)-offset together with structure
    
    Returns
    -------
         - list of 3d coordinates as tuples (x,y,z); or `struct` or 
           `simulation` object with adapted geometry.
    
         - optionally: Offset-tuple as second return value
         
    """
    if type(STRUCT) in [list, np.ndarray]:
        returnType = "list"
        X,Y,Z = np.transpose(STRUCT)
    elif type(STRUCT) == struct:
        returnType = "struct"
        try:
            X,Y,Z = STRUCT.geometry.T
        except:
            raise Exception("Not a valid structure object")
    elif type(STRUCT) == simulation:
        returnType = "simulation"
        try:
            X,Y,Z = STRUCT.struct.geometry.T
        except:
            raise Exception("Not a valid structure object")
    else:
        raise Exception("Got no valid structure data.")
    
    DX = (np.max(X) + np.min(X)) / 2.
    DY = (np.max(Y) + np.min(Y)) / 2.
    X -= DX
    Y -= DY
    
    
    if returnType == 'list':
        STRUCT = np.transpose([X,Y,Z])
        if returnOffsets:
            return STRUCT, (DX,DY)
        else:
            return STRUCT
    elif returnType == 'struct':
        STRUCT.geometry.T[0] = X
        STRUCT.geometry.T[1] = Y
        if returnOffsets:
            return STRUCT, (DX,DY)
        else:
            return STRUCT
    elif returnType == 'simulation':
        STRUCT.struct.geometry.T[0] = X
        STRUCT.struct.geometry.T[1] = Y
        if returnOffsets:
            return STRUCT, (DX,DY)
        else:
            return STRUCT













==> anc/pyGDM2/tools.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
#
"""
Collection of various tools for (non-physical) data processing

"""

import copy
import warnings

from operator import itemgetter
import cPickle as pickle

import numpy as np

import core



## --- colors for console output
import platform
if platform.system() != 'Windows':
    class bcolors:
        HEADER = '\033[95m'
        OKBLUE = '\033[94m'
        OKGREEN = '\033[92m'
        WARNING = '\033[93m'
        FAIL = '\033[91m'
        ENDC = '\033[0m'
        BOLD = '\033[1m'
        UNDERLINE = '\033[4m'
else:
    class bcolors:
        HEADER = ''
        OKBLUE = ''
        OKGREEN = ''
        WARNING = ''
        FAIL = ''
        ENDC = ''
        BOLD = ''
        UNDERLINE = ''



#==============================================================================
# Save / load simulations
#==============================================================================
def save_simulation(sim, fname, mode='hdf5', tables_filter_kwargs=dict(complib='blosc', complevel=5)):
    """Save simulation object to file using  `pickle` and hdf5 via `tables`
    
    The electric fields are stored using hdf5 (via `tables`), the rest via `pickle`.
    If not `tables` module available, everything will be stored via `pickle`.
    This behavior can be forced with the `mode` parameter.
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    fname : str
        filename to save sim to
    
    mode : str, default: "hdf5"
        which method to use to store data. Either "pickle" or "hd5f" ("h5"=="hd5f")
    
    tables_filter_kwargs : dict, default: {'complib':'blosc', 'complevel':5}
        filter kwargs, passed to `tables.Filters` if using the "hdf5" mode
    
    """
# =============================================================================
#     pickle + pytables (hdf5)
# =============================================================================
    if mode.lower() in ['h5', 'hdf5']:
        try:
            import tables
            
            def get_dtype(data):
                """Given a dict, generate a nested numpy dtype"""
                fields = []
                for (key, value) in data.items():
                    # make strings go to the next 64 character boundary
                    # pytables requires an 8 character boundary
                    if isinstance(value, unicode):
                        value += u' ' * (64 - (len(value) % 64))
                        # pytables does not support unicode
                        if isinstance(value, unicode):
                            value = value.encode('utf-8')
                    elif isinstance(value, str):
                        value += ' ' * (64 - (len(value) % 64))
            
                    if isinstance(value, dict):
                        fields.append((key, get_dtype(value)))
                    else:
                        value = np.array(value)
                        fields.append((key, '%s%s' % (value.shape, value.dtype)))
                return np.dtype(fields)
            
            
            def _recurse_row(row, base, data):
                for (key, value) in data.items():
                    new = base + key
                    if isinstance(value, dict):
                        _recurse_row(row, new + '/', value)
                    else:
                        row[new] = value
            
            
            def add_row(tbl, data):
                """Add a new row to a table based on the contents of a dict.
                """
                row = tbl.row
                for (key, value) in data.items():
                    if isinstance(value, dict):
                        _recurse_row(row, key + '/', value)
                    else:
                        row[key] = value
                row.append()
                tbl.flush()
            
            
            ## write E-field to h5
            FILTERS = tables.Filters(**tables_filter_kwargs)
            f = tables.open_file(fname + '.h5', 'w', filters=FILTERS)
            
            grp_E = f.create_group('/', 'E')
            dtype_Edict = get_dtype(sim.E[0][0])
            tbl_dicts = f.create_table(grp_E, 'dicts', dtype_Edict)

            for i, sub_E in enumerate(sim.E):
                add_row(tbl_dicts, sub_E[0])
                f.create_carray(grp_E, 'E{}'.format(i), obj=sub_E[1])
            
            f.close()
            
            ## write rest (without sim.E) to pickle file
            E = sim.E
            sim.E = None
            pickle.dump( sim, open( fname, "wb" ) )
            sim.E = E
            
            
        except ImportError:
            warnings.warn("'hdf5' requires h5py module. Seems not to be installed. " + 
                          "Falling back to pure pickle mode.")
            mode = 'pickle'
    
    
# =============================================================================
#     save using pickle only 
# =============================================================================
    if mode.lower() == 'pickle':
        pickle.dump( sim, open( fname, "wb" ) )
    
    
    
    
def load_simulation(fname):
    """Load simulation from file using `pickle`
    
    Try loading hdf5 first, if no hdf5 file or no `tables` module available, 
    fallback to `pickle`.
    
    Parameters
    ----------
    fname : `str`
        filename to load sim from
    
    Returns
    -------
    instance of :class:`.core.simulation`
    """
    ## --- try first hdf5, if fails, use pure pickle
    try:
        import tables
    
        def read_dicts(tbl):
            data = tbl.read()
            
            out_dicts = []
            for i in range(len(data)):
                out_dicts.append(dict())
                for k in data.dtype.names:
                    out_dicts[-1][k] = data[k][i]
            return out_dicts
        
        def read_E(grp):
            nodes = grp._f_list_nodes()
            dicts = read_dicts(grp.dicts)
            
            out_data_E = []
            for i, d in enumerate(dicts):
                out_data_E.append([d, nodes[i].read()])
            return out_data_E
        
        ## efields from hdf5
        f = tables.open_file(fname + '.h5', 'r')
        E_obj = read_E(f.root.E)
        f.close()
        
        ## rest from pickle
        sim = pickle.load( open( fname, "rb" ) )
        sim.E = E_obj
        
    except (IOError, ImportError) as e:
        sim = pickle.load( open( fname, "rb" ) )
    return sim



def _convert_pyGDM_1to2(sim, ef=None, Ein=None, EinKwargs={}):
    """Convert pyGDM1 sim/efield data to a pyGDM2 simulation object
    
    Parameters
    ----------
    sim : dict
        pyGDM1 simulation  dictionary
    
    ef : list, default: None
        optional: pyGDM1 simulation results
    
    Ein : pyGDM2 field_generator, default: None
        pyGDM1 or pyGDM2 field-generator. 
        If None, use plane wave :func:`.fields.planewave`.
        
    EinKwargs : list, default: None
        optional: kwargs for the pyGDM1 or pyGDM2 field_generator `Ein`.
        in case the pyGDM2 interface is used, **DO NOT** define the kwargs 
        "wavelength" or "theta".
        
    Returns
    -------
    instance of :class:`.core.simulation`
    """
#    from pyGDM import main

    ## ---------- Setup structure
    import materials
    import structures
    from pyGDM import fields as fields1
    import fields
    import core
    
    if sim['norm'] == 1:
        mesh = 'cube'
    else:
        mesh = 'hex'
    norm = structures.get_normalization(mesh)
    
    geometry = np.transpose([sim['xm'], sim['ym'], sim['zm']])
    step = sim['step']
    spacing = sim['spacing']
    n1, n2, n3 = sim['n1'], sim['n2'], sim['n3']
    
    if sim['material'] == 'au':
        material = materials.gold()
    elif sim['material'] == 'si':
        material = materials.silicon()
    elif sim['material'] == 'al':
        material = materials.alu()
    elif sim['material'] in ['TT', '15']:
        material = materials.dummy(1.5)
    elif sim['material'] == '20':
        material = materials.dummy(2.0)
    elif sim['material'] == '30':
        material = materials.dummy(3.0)
    elif sim['material'] == '35':
        material = materials.dummy(3.5)
    else:
        raise ValueError("unknown pyGDM1 material string: '{}'".format(sim['material']))
        
    
    struct = structures.struct(step=step, geometry=geometry, material=material, 
                               n1=n1, n2=n2, n3=n3, normalization=norm, 
                               spacing=spacing)
    
    
    ## ---------- Setup incident field
    if EinKwargs.has_key('wavelength') or EinKwargs.has_key('theta'):
        warnings.warn("Forbidden entry: Incident field configuration dictionary " + 
                      "MUST NOT contain 'wavelength' or 'theta' key, since this " 
                      + "is taken from pyGDM1 simulation. Ignoring these values.")
        if EinKwargs.has_key('wavelength'):
            del EinKwargs['wavelength']
        if EinKwargs.has_key('theta'):
            del EinKwargs['theta']
    kwargs = EinKwargs
    
    if Ein is None or EinKwargs=={} or Ein == fields1.getE0planewave:
        warnings.warn("No field-configuration obtained. Falling back to default plane wave illumination.")
        field_generator = fields.planewave
        kwargs['theta'] = sim['atheta']
    elif Ein == fields1.getE0focused:
        field_generator = fields.focused_planewave
        kwargs['theta'] = sim['atheta']
    elif Ein == fields1.getE0gaussian:
        field_generator = fields.gaussian
        kwargs['theta'] = sim['atheta']
    elif Ein == fields1.getE0elecDipole:
        field_generator = fields.dipole_electric
    elif Ein == fields1.getE0magDipole:
        field_generator = fields.dipole_magnetic
    else:
        field_generator = Ein
    
    
    wavelengths = sim['elambda']
    efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)
    
    
    ## ---------- Simulation initialization
    sim = core.simulation(struct, efield)
    
    if ef is not None:
        warnings.warn("Received Efield-data. Transferring scattered fields from " + 
                      "pyGDM1 to pyGDM2 not yet supported. Rerunning scattering " +
                      "simulation in pyGDM2 to obtain fields. This may take a while.")
        core.scatter(sim)
    
    return sim
    




#==============================================================================
# INFO PRINTING
#==============================================================================
def print_sim_info(sim, prnt=True, verbose=False):
    """print simulation info from simdict
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
        
    prnt : bool, default: True
        If True, print to sdtout. If False, return string
    
    verbose : bool, default: False
        if True, print more details like exhaustive incident field 
        parameter list
    
    Notes
    -----
    :func:`.print_sim_info` is implemented as its `__repr__` attribute in 
    :class:`.core.simulation`. This means
    
    >>> print sim
    
    and
    
    >>> print_sim_info(sim)
    
    will result in the identical output
    
    """
    S = sim
    
    ## -- meshing
    if S.struct.normalization == 1:
        meshing = 'cubic'
    else:
        meshing = 'hexagonal compact'
    
    out_str = ''
    out_str += '\n' + ' =============== GDM Simulation Information ==============='
    out_str += '\n' + 'precision: {} / {}'.format(sim.dtypef, sim.dtypec)
    out_str += '\n' + ''
    
    
    ## --------------------
    out_str += '\n' + ''
    out_str += '\n' + ' ------ nano-object -------'
    if len(set(sim.struct.material)) <= 1:
        out_str += '\n' + '   Homogeneous object. '
        out_str += '\n' + '   material:             "{}"'.format(sim.struct.material[0].__name__)
    if len(set(sim.struct.material)) > 1:
        out_str += '\n' + '   Inhomogeneous object, consisting of {} materials'.format(
                                                 len(set(sim.struct.material)))
        if verbose:
            for i, mat in enumerate(set(sim.struct.material)):
                out_str += '\n' + '      - {}: "{}"'.format(i, mat.__name__)
    out_str += '\n' + '   mesh type:            {}'.format(meshing)
    out_str += '\n' + '   nominal stepsize:     {}nm'.format(sim.struct.step)
    out_str += '\n' + '   nr. of meshpoints:    {}'.format(sim.struct.n_dipoles)

    
    ## --------------------
    out_str += '\n' + ''
    out_str += '\n' + ' ----- incident field -----'
    out_str += '\n' + '   field generator: "{}"'.format(sim.efield.field_generator.__name__)
    out_str += '\n' + '   {} wavelengths between {} and {}nm'.format(
                     len(sim.efield.wavelengths), sim.efield.wavelengths.min(),
                     sim.efield.wavelengths.max(),)
    if verbose:
        for i, wl in enumerate(sim.efield.wavelengths):
            out_str += '\n' + '      - {}: {}nm'.format(i,wl)
    out_str += '\n' + '   {} incident field configurations per wavelength'.format(
                                    len(sim.efield.kwargs_permutations))    
    if verbose:
        for i, kw in enumerate(sim.efield.kwargs_permutations):
            out_str += '\n' + '      - {}: {}'.format(i,str(kw).replace("{","").replace("}",""))
    
    
    ## --------------------
    out_str += '\n' + ''
    out_str += '\n' + ' ------ environment -------'
    out_str += '\n' + '   n3 = {}  <-- top'.format(sim.struct.n3)
    out_str += '\n' + '   n2 = {}  <-- structure zone (height "spacing" = {}nm)'.format(
                    sim.struct.n2, sim.struct.spacing)
    out_str += '\n' + '   n1 = {}  <-- substrate'.format(sim.struct.n1)
    
    
    ## --------------------
    out_str += '\n' + ''
    out_str += '\n' + ' ===== *core.scatter* ======'
    if sim.E is None:
        out_str += '\n' + bcolors.FAIL + '   NO self-consistent fields'.format() + bcolors.ENDC
    else:
        out_str += '\n' + bcolors.OKGREEN + '   self-consistent fields are available'.format() + bcolors.ENDC
    
    import fields
    if sim.efield.field_generator in [fields.dipole_electric, fields.dipole_magnetic]:
        out_str += '\n' + ''
        out_str += '\n' + ' ===== *core.decay_rate* ======'
        if sim.S_P is None:
            out_str += '\n' + bcolors.FAIL + '   NO decay-rate tensors calculated'.format() + bcolors.ENDC
        else:
            out_str += '\n' + bcolors.OKGREEN + '   decay-rate tensors are available'.format() + bcolors.ENDC
    
    if prnt:
        print out_str
    else:
        return out_str






#==============================================================================
# General purpose array / list processing tools
#==============================================================================
def unique_rows(a):
    """delete all duplicates with same x/y coordinates
    
    Parameters
    ----------
    a : list of tuples
        list of (x,y) or (x,y,z) coordinates with partially redunant (x,y) values.
    
    Returns
    -------
    list of tuples in which all multiple tuples with equal first and second value 
    (x,y coordinates) are removed.
    If 3-D data: Z-coordinate (3rd column) is replaced by 0.
    
    """
    a = np.array(a)
    if np.shape(a)[1] == 3:
        Ndim = 3
        a = np.ascontiguousarray(a.T[:2].T)
    elif np.shape(a)[1] == 2:
        Ndim = 2
        a = np.ascontiguousarray(a)
    else:
        raise ValueError("Coordinate list must consist of either 2- or 3-tuples.")
    
    unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
    unique_a = unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))

    if Ndim == 3:
        unique_a = np.append(unique_a.T, [np.zeros(unique_a.shape[0])], axis=0).T
    
    return unique_a



def unique_rows_3D(a):
    """delete all duplicates with same x/y/z coordinates
    
    Parameters
    ----------
    a : list of tuples
        list of (x,y,z) coordinates with partially redunant (x,y) values.
    
    Returns
    -------
    list of tuples in which all multiple tuples with equal (x,y,z) coordinates
    are removed.
    """
    a = np.ascontiguousarray(a)
    unique_a = np.unique(a.view([('', a.dtype)]*a.shape[1]))
    return unique_a.view(a.dtype).reshape((unique_a.shape[0], a.shape[1]))



def list_to_grid(arr, S=None, NX=None, NY=None, interpolation='nearest', **kwargs):
    """
    List of X/Y/Z tuples to 2D x/y Grid with z as intensity value
    
    Parameters
    ----------
    arr : np.array 
        array of either (X,Y) or (X,Y,Z) tuples
    
    S : np.array (optional, default: None)
        if `arr` is list of (x,y)-tuples, S is a list containing the 
        scalar Z-values corresponding to each (x,y)-coordinate.
      
    NX, NY : int, optional 
        number of points in X/Y direction for interpolation
                default: Number of unique occuring x/y elements 
                         (using np.unique)
    
    interpolation : str, default: 'nearest'
        interpolation method for grid, passed to `scipy.griddata`
        
    **kwargs are passed to `scipy.interpolate.griddata`
    
    Returns
    -------
    Z : np.array, dim=2 
        Z on X/Y plane (linear X/Y ranges)
        
    extent : tuple 
        X/Y extent of array `Z`: (Xmin,Xmax, Ymin,Ymax)
    
    """
    from scipy.interpolate import griddata
    if len(arr.T) == 2:
        arr = np.concatenate([arr, np.transpose([S])], axis=1).T
    elif len(arr.T) == 3:
        arr = arr.T
    else:
        raise ValueError("Wrong input data format.")
    
    ## --- Interpolate on 2D Grid
    Xsim0,Xsim1 = float(np.min(arr[0])), float(np.max(arr[0]))
    Ysim0,Ysim1 = float(np.min(arr[1])), float(np.max(arr[1]))
    extent = [Xsim0,Xsim1, Ysim0,Ysim1]
    
    if NX is None:
        NX=len(np.unique(arr[0]))
    if NY is None:
        NY=len(np.unique(arr[1]))
    
    grid_x, grid_y = np.mgrid[Xsim0:Xsim1:NX*1j, Ysim0:Ysim1:NY*1j]

    Z = griddata(np.transpose([arr[0],arr[1]]),      # x,y Columns
                            arr[2],                  # Z-Value Column
                            (grid_x, grid_y),        # grid to map data to
                            method=interpolation,
                            fill_value=np.nan, **kwargs)       # interpolation method
    Z = np.flipud(Z.T)
    Z = np.array(Z, dtype=arr.dtype)
    return Z, extent


def map_to_grid_2D(MAP, IVALUES, NX=-1, NY=-1):
    """
    Generate XY plottable map e.g. from 2D nearfield calculation
      
    Parameters
    ----------
    MAP : list of lists or list of tuples
        2D MAP corresponding to data-array (e.g. from 'generate_NF_map').
        
        - If list of lists : 
            MAP[0] --> first coordinate; MAP[1] --> second coordinate.
            
        - If list of tuples : 
            list of (x,y) or (x,y,z) tuples. In the latter case, "z" will be ignored.
        
    IVALUES : list of floats
        Data-array: Intensity at each MAP position
    
    NX, NY : int, int, default: number of unique X/Y entries in MAP. 
        Nr of points to calculate for each dimension (do interpolation in nescessary)
    
    Returns
    -------
    NF_MAP : 2d-array
        nearfield map
    
    extent : tuple
        extent of map (x0,x1, y0,y1)
    """
    if np.shape(MAP)[1] in [2,3]:
        MAP = np.transpose(MAP)
    
    if len(np.shape(IVALUES)) == 2:
        if np.shape(IVALUES)[1] == 10:
            IVALUES = IVALUES.T[-1]
    if len(IVALUES) == np.shape(MAP)[1]:
        IVALUES = IVALUES.T
    elif len(IVALUES.T) == np.shape(MAP)[1]:
        pass
    else:
        raise ValueError("Dimensions of map-definition and field-array not matching!")
    
    if NX==-1:
        NX = len(np.unique(MAP[0]))
    if NY==-1:
        NY = len(np.unique(MAP[1]))
    
    NF_MAP, extent = list_to_grid(np.transpose([MAP[0], MAP[1], IVALUES]), NX, NY)
    
    return NF_MAP, extent


    
    
#==============================================================================
# GENERAL PURPOSE GEOMETRY TOOLS 
#==============================================================================
def get_geometry(struct, return_type='lists'):
    """return coordinate lists X,Y,Z either from list of tuples or `simulation` object
    
    Parameters
    ----------
    struct : list of tuple *or* :class:`.core.simulation`
        list of coordinate tuples or instance of :class:`.core.simulation`
    
    projection : str, default: "XY"
        2D plane for projection. One of ['XY', 'XZ', 'YZ']
        
    return_type : str, default: 'lists'
        either 'lists' or 'tuples'
         - 'tuples' : return list of (X,Y,Z)-tuples
         - 'lists' : return 3 lists with X, Y and Z values
    
    Returns
    -------
    if return_type == 'lists' :
        np.array containing 3 np.arrays with the X, Y and Z coordinates
    if return_type == 'tuples' :
        list of 3-tuples : (x,y,z) coordinates of geometry
    """
    if type(struct) in [list, np.ndarray]:
        pass
    elif type(struct) == core.simulation:
        struct = struct.struct.geometry
    else:
        raise Exception("Got no valid structure data.")
        
    if return_type.lower() == 'lists':
        return_value = np.transpose(struct)
    elif return_type.lower() == 'tuples':
        return_value = struct
    else:
        raise ValueError("`return_type` must be either 'lists' or 'tuples'.")
    
    return return_value


def get_step_from_geometry(struct, max_meshpoints=1000):
    """Calculate step from coordinate list defining a nano-object
    
    Will return closest distance occuring between two meshpoints. 
    Uses `scipy.spatial.distance`.
    
    
    Parameters
    ----------
    struct : list of tuples or :class:`.core.simulation`
    
    max_meshpoints : int, default: 1000
        maximum number of meshpoints to consider for step-calculation if using 
        `scipy.spatial.distance`. (for computational speed at large structures)
        
    Returns
    -------
    step : float
        stepsize between mesh-points
    
    """
    import core
    
    ## coordinate list
    if type(struct) in [list, np.ndarray]:
        from scipy.spatial import distance
        geometry = get_geometry(struct, return_type='tuples')
        if len(geometry) > max_meshpoints:
            geometry = geometry[:max_meshpoints]
        step = distance.pdist(geometry).min()
    
    ## simulation object   
    elif type(struct) == core.simulation:
        step = struct.struct.step
    
    else:
        raise Exception("Got no valid structure data.")
    
    return step


def get_geometry_2d_projection(struct, projection='XY'):
    """return the geometry projection onto a 2D-plane
    
    Parameters
    ----------
    struct : list of tuples or :class:`.core.simulation`
    
    projection : str, default: "XY"
        2D plane for projection. One of ['XY', 'XZ', 'YZ']
    
    Returns
    -------
    list of 3-tuples : (x,y,z) coordinates of 2D-projection (third coordinate set to zero)
        
    """
    geometry = get_geometry(struct, return_type='lists')
    
    if projection.lower() == "xy":
        geo_reduced = geometry[ [0,1] ]
    elif projection.lower() == "xz":
        geo_reduced = geometry[ [0,2] ]
    elif projection.lower() == "yz":
        geo_reduced = geometry[ [1,2] ]
    else:
        raise ValueError("Invalid projection parameter!")
    
    twoD = unique_rows(geo_reduced.T).T
    
    if projection.lower() == "xy":
        geo_proj_2d = np.concatenate([[twoD[0]], [twoD[1]], [np.zeros(len(twoD[0]))]], axis=0).T
    elif projection.lower() == "xz":
        geo_proj_2d = np.concatenate([[twoD[0]], [np.zeros(len(twoD[0]))], [twoD[1]]], axis=0).T
    elif projection.lower() == "yz":
        geo_proj_2d = np.concatenate([[np.zeros(len(twoD[0]))], [twoD[0]], [twoD[1]]], axis=0).T
        
    return geo_proj_2d


def get_geometric_cross_section(struct, projection='XY', step=None):
    """return the geometrical cross-section (='footprint') of struct in nm
    
    Parameters
    ----------
    struct : list of tuples or :class:`.core.simulation`
    
    projection : str, default: "XY"
        2D plane for projection. One of ['XY', 'XZ', 'YZ']
    
    step : float, default: None
        optional pass step-size. If `None`, calculate it from geometry (may be slower)
    
    Returns
    -------
    float : geometric cross section of structure projection in nm^2
    """
    twoD_projection = get_geometry_2d_projection(struct, projection='XY')
    if step is None:
        step = get_step_from_geometry(struct)
    
    geom_cs = step**2 * len(twoD_projection)
    
    if type(struct) == core.simulation:
        norm = struct.struct.normalization #** (1/3.)
#        norm=1
        geom_cs /= norm
    else:
        warnings.warn("Geometric cross-section from meshpoint-list! List does not include info about mesh-type. Assuming cubic mesh!")
    return float(geom_cs)


def get_surface_meshpoints(struct, NN_bulk=6, max_bound=1.2, 
                           NN_surface=-1, max_bound_sf=5.0,
                           return_sfvec_all_points=False):
    """get surface elements and normal surface vectors of structure
    
    Calculate normal vectors using next-neighbor counting.
    
    To use outmost surface layer only, parameters are:
     - 2D: NN_bulk=4, max_bound=1.1
     - 3D: NN_bulk=6, max_bound=1.1
    
    
    Parameters
    ----------
      - struct : structure
        list of tuples or instance of :class:`.core.simulation`
    
      - NN_bulk : int (default: 6)
        Number of Next neighbors of a bulk lattice point
    
      - max_bound : float (default: 1.1)
        Max. distance in step-units to search for next neighbors
      
      - NN_surface : float (default: -1 = value of NN_bulk)
        different number of neighbours to consider for normal surfacevectors
      
      - max_bound_sf : float (default: 5.0)
        different calculation range for normal surfacevectors. 
        By default, use search radius of up to 5 steps. If a large number of 
        neighbours should be considered for vector calculation, it might be 
        necessary to increased this limit, which might however slow down the 
        KD-tree queries.
        
      - return_sfvec_all_points : bool, default: False
        if True, return vector list for all meshpoints, with zero length if bulk
    
    Returns
    -------
      - SF : list of surface meshpoint coordinates
      
      - SF_vec : list of normal surface vectors
      
    """
    from scipy.spatial import cKDTree as KDTree
    
    if NN_surface == -1: 
        NN_surface = NN_bulk
    
    X,Y,Z = get_geometry(struct)
    geometry = np.transpose([X,Y,Z])

    step = get_step_from_geometry(struct)
    
    ## Find number and positions of next neigbours using KD-Tree queries
    kdtree = KDTree(geometry)
    
    SF, SF_vec = [], []
    for i, pos in enumerate(geometry):
        ## query for nearest neighbors
        resultNNbulk = kdtree.query(pos, k=NN_bulk+1, distance_upper_bound=max_bound*step)
        if NN_surface != NN_bulk:
            resultNNsurface = kdtree.query(pos, k=NN_surface+1, 
                                    distance_upper_bound=max_bound_sf*step)
        else:
            resultNNsurface = resultNNbulk
        
        ## exclude center and "empty" positions, get number of neighbors
        IDX = ((resultNNbulk[0] != 0) & (resultNNbulk[0] != np.inf))
        NN = len(resultNNbulk[0][IDX])
        IDXsf = ((resultNNsurface[0] != 0) & (resultNNsurface[0] != np.inf))
        
        ## surface-positions
        if NN < NN_bulk:
            x,y,z = geometry[i]
            ## calculate normal surface vector using nearest neighbors
            Nvec = [(pos[:3] - geometry[j][:3]) for j in resultNNsurface[1][IDXsf]]
            Nvec = np.sum(Nvec, axis=0)
            if np.linalg.norm(Nvec)==0:
                warnings.warn("Indefinite surface element (meshpoint is part of two surfaces)! Using one of two possible sides for normal vector direction!")
                if pos[:3][0] != 0:
                    Nvec = np.array([0,1,0])
                elif pos[:3][1] != 0:
                    Nvec = np.array([1,0,0])
                elif pos[:3][2] != 0:
                    Nvec = np.array([0,1,0])
            else:
                Nvec = Nvec / np.linalg.norm(Nvec)
            SF.append(geometry[i])
            SF_vec.append(Nvec)
        else:
            if return_sfvec_all_points:
                SF_vec.append(np.array([0,0,0]))
    
    return np.array(SF), np.array(SF_vec)




#==============================================================================
# Incident field configuration tools (i.e. searching `field_index`)
#==============================================================================
def get_field_indices(sim):
    """List all field-configurations including wavelength sorted by field-index 
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    Returns
    -------
    list of dict : 
        list of kwargs-dict containing field-config parameters. list in the 
        order of the "field_index" convention.
    """
    wavelengths = sim.efield.wavelengths
    kwargs_permutations = sim.efield.kwargs_permutations
    
    keys = []
    for wavelength in wavelengths:
        for field_kwargs in kwargs_permutations:
            field_kwargs_copy = copy.deepcopy(field_kwargs)
            field_kwargs_copy["wavelength"] = wavelength
            keys.append(field_kwargs_copy)
    
    return keys



def get_closest_field_index(sim, search_kwargs):
    """Find closest calculated scattered field matching to search parameters
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    search_kwargs : dict
        searched kwargs for incident field
    
    
    Returns
    -------
    index : int
        index of field which matches closest search incident field parameters
    """
    if sim.E is None: 
        warnings.warn("Scattered field inside the structure not yet evaluated. Run the `core.scatter` simulation before further evaluations.")
    
    ## -- create dict of differences compared to search-parameters
    keys = get_field_indices(sim)
    
    keys_diff = []
    for idx, d in enumerate(keys):
       keys_diff.append(dict(idx=idx))
       for sk in search_kwargs:
           keys_diff[-1][sk] = abs(d[sk]-search_kwargs[sk])
    
    ## -- sort list of difference-dicts using only the search-keys
    sorted_keys_diff = sorted(keys_diff, key=itemgetter(*[k for k in search_kwargs]))
    
    field_index = sorted_keys_diff[0]['idx']    # closest match
    return field_index




#==============================================================================
# Tools for spectrum calculation
#==============================================================================
def get_possible_field_params_spectra(sim):
    """Return all possible field-parameter permutations for spectra
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    Returns
    -------
    params : list of dict
        list of all possible parameter-permutation at each wavelength
    """
    return sorted(sim.efield.kwargs_permutations)


def calculate_spectrum(sim, field_kwargs, func, verbose=False, **kwargs):
    """calculate spectra using function `func`
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    field_kwargs : `dict` or `int`
        dict of field-configuration to use from simulation. If an `int` is given,
        it is used as field-index (use e.g. :func:`get_closest_field_index`)
    
    func : function
        evaluation function, which will be called as:
        `func(sim, field_index, **kwargs)`
    
    **kwargs : 
        all other keyword args are passed to `func`
    
    Returns
    -------
    np.array : wavelengths
    
    np.array : results of `func` for each wavelength
    
    """
    if sim.E is None: 
        raise ValueError("Error: Scattered field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    if type(field_kwargs) == int:
        kw_index = field_kwargs
        field_kwargs = get_possible_field_params_spectra(sim)[field_kwargs]
        if verbose:
            warnings.warn("'field_kwargs' are index instead of dict." + 
                      "Using `get_possible_field_params_spectra`." + 
                      "Using configuration #{}: '{}'".format(kw_index, field_kwargs))
        
    
    if len(field_kwargs) != len(sim.E[0][0])-1 or 'wavelength' in field_kwargs:
        raise ValueError("'field_kwargs' must define every field-parameter except 'wavelength'!")
    
    ## --- spectrum for selected config and evaluation function
    spectrum = []
    wl = []
    for i, E in enumerate(sim.E):
        params = E[0]
        skip = False
        for kw in field_kwargs:
            if params[kw] != field_kwargs[kw]:
                skip = True
        if not skip:
            dat = func(sim, i, **kwargs)
            wl.append(params['wavelength'])
            spectrum.append(dat)
    
    ## --- try to convert to numpy arrays
    try:
        wl = np.array(wl)
        spectrum = np.array(spectrum)
        if len(spectrum) > 1 and spectrum.shape[-1] == 1:
            spectrum = spectrum.T[0].T
    except:
        pass
    
    return wl, spectrum
    

    




#==============================================================================
# Tools for rasterscan calculation
#==============================================================================
def get_possible_field_params_rasterscan(sim, key_x_pos='xSpot', key_y_pos='ySpot'):
    """Return all possible field-parameter permutations for raster-scan simulations
    
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    key_x_pos : `str`, default: 'xSpot'
        parameter-name defining the rasterscan beam/illumination x-position
    
    key_y_pos : `str`, default: 'ySpot'
        parameter-name defining the rasterscan beam/illumination y-position
    
    Returns
    -------
    params : `list` of `dict`
        `list` of `dict` for all possible parameter-permutation, defining rasterscan map
    """
    kw_all_perm = sim.efield.kwargs_permutations
    kw_without_spotpos = copy.deepcopy(kw_all_perm)
    
    if key_x_pos not in kw_all_perm[0] or key_y_pos not in kw_all_perm[0]:
        raise ValueError("x-position and y-position defining parameters (currently: '{}' and '{}') must exist in simulation!".format(key_x_pos, key_y_pos))
    
    ## --- remove spot-positions from dicts, then delete duplicate dicts
    for p in kw_without_spotpos:
        p.pop(key_x_pos, None)
        p.pop(key_y_pos, None)
    permutations_without_wavelength = [dict(t) for t in 
                           set([tuple(d.items()) for d in kw_without_spotpos])]
    
    ## ---  add wavelengths
    permutations = []
    for wl in sim.efield.wavelengths:
        for p in permutations_without_wavelength:
            permutations.append(copy.deepcopy(p))
            permutations[-1]['wavelength'] = wl
    
    return sorted(permutations)



def get_rasterscan_fields(sim, search_kwargs, key_x_pos='xSpot', key_y_pos='ySpot'):
    """Return list of all field-parameter sets for a raster-scan
    
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    search_kwargs : dict
        searched kwargs for incident field
    
    key_x_pos : str, default: 'xSpot'
        parameter-name defining the rasterscan beam/illumination x-position
    
    key_y_pos : str, default: 'ySpot'
        parameter-name defining the rasterscan beam/illumination y-position
    
    
    Returns
    -------
    NF_rasterscan : list of lists
        Each element corresponds to the simulated E-field inside the 
        particle at a scan position: [field_param_dict, NF]
        - field_param_dict is the dict with the field-generator parameters
        - NF is the nearfield, as list of complex 3-tuples (Ex_i, Ey_i, Ez_i)
    """
    kw_all_perm = sim.efield.kwargs_permutations
    if type(search_kwargs) == int:
        kw_index = search_kwargs
        search_kwargs = get_possible_field_params_rasterscan(sim, key_x_pos, key_y_pos)[search_kwargs]
        warnings.warn("'search_kwargs' are index instead of dict. Using `get_possible_field_params_rasterscan`. Using configuration #{}: '{}'".format(kw_index, search_kwargs))
    
    if len(search_kwargs) != len(kw_all_perm[0])-1 or 'wavelength' not in search_kwargs:
        raise ValueError("'search_kwargs' must define every field-parameter except the 2 position parameters.")
    if sim.E is None: 
        raise ValueError("Error: Scattered field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    
    NF_rasterscan = []
    for i in sim.E:
        skip = False
        for kw in search_kwargs:
            if i[0][kw] != search_kwargs[kw]:
                skip = True
        if not skip:
            NF_rasterscan.append(i)
    
    return NF_rasterscan


def get_rasterscan_field_indices(sim, search_kwargs, key_x_pos='xSpot', key_y_pos='ySpot'):
    """Return list of all field-parameter-indices corresponding to a raster-scan
    
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
    
    search_kwargs : dict
        searched kwargs for incident field
    
    key_x_pos : str, default: 'xSpot'
        parameter-name defining the rasterscan beam/illumination x-position
    
    key_y_pos : str, default: 'ySpot'
        parameter-name defining the rasterscan beam/illumination y-position
    
    
    Returns
    -------
    NF_rasterscan_indices : list of int
        index of field which matches closest search incident field parameters
    """
    kw_all_perm = sim.efield.kwargs_permutations
    if type(search_kwargs) == int:
        kw_index = search_kwargs
        search_kwargs = get_possible_field_params_rasterscan(sim, key_x_pos, key_y_pos)[search_kwargs]
        warnings.warn("'search_kwargs' are index instead of dict. Using `get_possible_field_params_rasterscan`. Using configuration #{}: '{}'".format(kw_index, search_kwargs))
        
    if len(search_kwargs) != len(kw_all_perm[0])-1 or 'wavelength' not in search_kwargs:
        raise ValueError("'search_kwargs' must define every field-parameter except the 2 position parameters.")
    if sim.E is None: 
        raise ValueError("Error: Scattered field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    
    NF_rasterscan_indices = []
    for i, Efield in enumerate(sim.E):
        skip = False
        for kw in search_kwargs:
            if Efield[0][kw] != search_kwargs[kw]:
                skip = True
        if not skip:
            NF_rasterscan_indices.append(i)
    
    return NF_rasterscan_indices



def calculate_rasterscan(sim, field_kwargs, func, 
                        key_x_pos='xSpot', key_y_pos='ySpot', 
                        verbose=False, **kwargs):
    """calculate rasterscan using function `func`
    
    Parameters
    ----------
    sim : :class:`.simulation`
        simulation description
        
    field_kwargs : `dict` or `int`
        dict of field-configuration to use from simulation. If an `int` is given,
        it is used as field-index (use e.g. :func:`get_closest_field_index`)
    
    func : function
        evaluation function, which will be called as:
        `func(sim, field_index, **kwargs)`
    
    key_x_pos : str, default: 'xSpot'
        parameter-name defining the rasterscan beam/illumination x-position
    
    key_y_pos : str, default: 'ySpot'
        parameter-name defining the rasterscan beam/illumination y-position
    
    **kwargs : 
        all other keyword args are passed to `func`
    
    Returns
    -------
    list of tuples (x,y) : 
        positions of raster-scan evaluation
        
    list of float or tuple (S) : 
        S is the scalar (or tuple) returned by `func`
    
    """
    if sim.E is None: 
        raise ValueError("Error: Scattered field inside the structure not yet evaluated. Run `core.scatter` simulation first.")
    
    if type(field_kwargs) == int:
        kw_index = field_kwargs
        field_kwargs = get_possible_field_params_rasterscan(sim, key_x_pos, 
                                                       key_y_pos)[field_kwargs]
        if verbose:
            warnings.warn("'field_kwargs' are index instead of dict." + 
                      "Using `get_possible_field_params_rasterscan`." + 
                      "Using configuration #{}: '{}'".format(kw_index, field_kwargs))
        
    kw_all_perm = sim.efield.kwargs_permutations
    if len(field_kwargs) != len(kw_all_perm[0])-1 or 'wavelength' not in field_kwargs:
        raise ValueError("'search_kwargs' must define every field-parameter except the 2 position parameters.")
    
    ## --- calc. rasterscan for selected config and evaluation function
    S = []
    coords = []
    for i, E in enumerate(sim.E):
        params = E[0]
        skip = False
        for kw in field_kwargs:
            if params[kw] != field_kwargs[kw]:
                skip = True
        if not skip:
            dat = func(sim, i, **kwargs)
            coords.append( [params[key_x_pos], params[key_y_pos]] )
            S.append(dat)
    
    ## --- try to convert to numpy arrays
    try:
        coords = np.array(coords)
        S = np.array(S)
        if len(S) > 1 and S.shape[-1] == 1:
            S = S.T[0].T
    except:
        pass
    
    return coords, S




#==============================================================================
# nearfield data tools
#==============================================================================
def get_field_as_list(NF, struct):
    """convert field `NF` and geometry `struct` to a list of coordinate/field tuples
    
    Parameters
    ----------
    NF : list of 3-tuples, complex
        field as returned e.g. from :func:`.core.scatter`
    
    struct : list of tuples, float
        geometry of nano-object, as returned by strucutre-generated in 
        module `structures`
    
    Returns
    -------
    fieldlist : list of 6-tuples
        geometry and field in one list: [(x,y,z, Ex,Ey,Ez), (...), ...]
    """
    if len(NF) == 2:
        NF = NF[1]
    
    if len(NF.T) == 6:
        X,Y,Z, UX,UY,UZ = np.transpose(NF)
    elif len(NF.T) == 3 and struct is not None:
        UX,UY,UZ = np.transpose(NF)
        X,Y,Z = get_geometry(struct)
    else:
        raise ValueError("Error: Wrong number of columns in vector field. Expected (Ex,Ey,Ez)-tuples + `simulation` object or (x,y,z, Ex,Ey,Ez)-tuples.")
    
    return np.transpose([X,Y,Z, UX, UY, UZ])


def get_field_as_list_by_fieldindex(sim, field_index):
    """Wrapper to :func:`get_field_as_list`, using `simulation` instance and fieldindex as input
    
    see :func:`get_field_as_list` for more documentation
    """
    NF = sim.E[field_index]
    return get_field_as_list(NF, sim)






#==============================================================================
# generate 2D map coordinate lists
#==============================================================================
def generate_NF_map(X0,X1,NX,  Y0,Y1,NY,  Z0=0, projection='XY', dtype='f'):
    """Generate MAP e.g. for nearfield calcuation on this map.
      
    Parameters
    ----------
        - X0,X1 : float, float
            X-Limits for Map
        
        - NX : int
            Nr of discretization pts in first projection direction
        
        - Y0,Y1 : float, float
            Y-Limits for Map
        
        - NY : int
            Nr of discretization pts in second projection direction
            
        - Z0 : float
            Z-Height of map
            
        - projection : str (optional)
            projection of map. must be one of ['XY','XZ','YZ'], default: 'XY'
            
        - dtype : str (otional)
            dtype of coordinates.
            passed to `np.asfortranarray`. e.g. "f" (single) or "d" (double).
            default: "f"
        
    Returns
    -------
        list of lists :
            list of 3 lists of X, Y, Z coordinates, to use e.g. in :func:`.linear.nearfield`
      
    """
    if projection=='XY':
        MAP = generate_NF_map_XY(X0,X1,NX,  Y0,Y1,NY,  Z0, dtype)
    elif projection=='XZ':
        MAP = generate_NF_map_XZ(X0,X1,NX,  Y0,Y1,NY,  Z0, dtype)
    elif projection=='YZ':
        MAP = generate_NF_map_YZ(X0,X1,NX,  Y0,Y1,NY,  Z0, dtype)
    else:
        raise ValueError("Invalid projection specified. Must be one of: ['XY','XZ','YZ'].")
    
    return MAP


def generate_NF_map_XY(X0,X1,NX,  Y0,Y1,NY,  Z0=0, dtype='f'):
    """Generate (XZ) MAP e.g. for nearfield calcuation on this map.
    
    see :func:`generate_NF_map` for doc.
    """
    XMAP=[]; YMAP=[]; ZMAP=[]
    for xi in np.linspace(X0,X1,NX):
        for yi in np.linspace(Y0,Y1,NY):
            XMAP.append(xi)
            YMAP.append(yi)
            ZMAP.append(Z0)
    XMAP = np.asfortranarray(XMAP, dtype=dtype)
    YMAP = np.asfortranarray(YMAP, dtype=dtype)
    ZMAP = np.asfortranarray(ZMAP, dtype=dtype)
    
    MAP = np.array([XMAP, YMAP, ZMAP])
    return MAP


def generate_NF_map_XZ(X0,X1,NX,  Z0,Z1,NZ,  Y0=0, dtype='f'):
    """Generate (XZ) MAP e.g. for nearfield calcuation on this map.
     
    see :func:`generate_NF_map` for doc.
    """
    XMAP=[]; YMAP=[]; ZMAP=[]
    for xi in np.linspace(X0,X1,NX):
        for zi in np.linspace(Z0,Z1,NZ):
            XMAP.append(xi)
            YMAP.append(Y0)
            ZMAP.append(zi)
    XMAP = np.asfortranarray(XMAP, dtype=dtype)
    YMAP = np.asfortranarray(YMAP, dtype=dtype)
    ZMAP = np.asfortranarray(ZMAP, dtype=dtype)
    
    MAP = np.array([XMAP, YMAP, ZMAP])
    return MAP


def generate_NF_map_YZ(Y0,Y1,NY,  Z0,Z1,NZ,  X0=0, dtype='f'):
    """Generate (YZ) MAP e.g. for nearfield calcuation on this map.
     
    see :func:`generate_NF_map` for doc.
    """
    XMAP=[]; YMAP=[]; ZMAP=[]
    for yi in np.linspace(Y0,Y1,NY):
        for zi in np.linspace(Z0,Z1,NZ):
            XMAP.append(X0)
            YMAP.append(yi)
            ZMAP.append(zi)
    XMAP = np.asfortranarray(XMAP, dtype=dtype)
    YMAP = np.asfortranarray(YMAP, dtype=dtype)
    ZMAP = np.asfortranarray(ZMAP, dtype=dtype)
    
    MAP = np.array([XMAP, YMAP, ZMAP])
    return MAP


def map_to_grid_XY(MAP, ivalues, NX=-1, NY=-1, map_indices=(0,1)):
    """
    Generate XY plottable map e.g. from (XY) nearfield calculation
      
    Parameters
    ----------
    MAP : list of 3 lists
        list of 3 lists X,Y,Z (coordinate positions). 
        e.g. generated using :func:`generate_NF_map`
    
    ivalues : array-like
        Data-array: e.g. intensity at each MAP coordinate
        
    NX, NY : int, int (optional)
        by default: number of unique X/Y entries in MAP. 
        Nr of X/Y points to calculate (do interpolation in nescessary)
    
    map_indices : tuple (optional)
        indices of coordinates in MAP to use (X=0, Y=1, Z=2). default: (0,1)
    
    Returns
    -------
    NF_MAP : 2d-array
        nearfield map
    
    extent : tuple
        extent of map (x0,x1, y0,y1). Can be used in `matplotlib`'s `imshow`.
    """
    if len(np.shape(ivalues)) == 2:
        if np.shape(ivalues)[1] == 10:
            ivalues = ivalues.T[-1]
    if len(ivalues) != np.shape(MAP)[1]:
        raise ValueError("Dimensions of map-definition and field-array not matching!")
    
    if NX==-1:
        NX = len(np.unique(MAP[map_indices[0]]))
    if NY==-1:
        NY = len(np.unique(MAP[map_indices[1]]))
    NF_MAP, extent = list_to_grid(np.transpose([MAP[map_indices[0]], 
                                                MAP[map_indices[1]], 
                                                ivalues]), NX, NY)
    return NF_MAP, extent





def adapt_map_to_structure_mesh(mapping, structure, projection=None,
                                min_dist=1.5, nthreads=-1, verbose=False):
    """changes the positions of mapping coordinates close to meshpoints
    
    All coordinates closer than a minimum (e.g. the stepsize) to a meshpoint 
    of the nanostructure are replaced by the position of the closest meshpoint
    
    Parameters
    ----------
    mapping : list of 3-lists/-tuples
        list containing the mapping coordinates
    
    structure : list of coordinate 3-tuples or :class:`.core.simulation`
        instance of object containing the mapping information. 
    
    projection : str, default: None
        consider some geometric projection. possible values: ['XY', 'XZ', 'YZ', None]
        if None: use closest meshpoint no matter which direction in space. If 
        one of the strings, only consider meshpoints in the same plane as the mapping
        coordinates.
        
    min_dist : float, default: 1.5
        minimum distance to meshpoints in units of stepsize
        
    nthreads : int, default: all CPUs
        number of threads to work on in parallel
    
    verbose : bool, default: False
        print timing info
    
    Returns
    -------
    coords : list of 3-tuples
        mapping with positions close to / inside the structure replaced by the 
        nearest mesh-point coordinates
    """
    import time
    from pyGDMfor import relocate_close_points as forRelocate

    
    if projection is None:
        projection = 'none'
    projection = projection.lower()
    
    if projection == 'none':
        projection = 0
    elif projection == 'xz':
        projection = 1
    elif projection == 'xy':
        projection = 2
    elif projection == 'yz':
        projection = 3
    else:
        raise ValueError("'projection' must be one of [None, 'XZ', 'XY', 'YZ'].")
    
    
    ## --- check the mapping data
    if len(np.shape(mapping)) == 1:
        if len(mapping) == 3:
            mapping = [[mapping[0]], [mapping[1]], [mapping[2]]]
        else: 
            raise ValueError("If 'mapping' is tuple, must consist of *exactly* 3 elements!")
    elif len(np.shape(mapping)) == 2:
        if np.shape(mapping)[0] != 3:
            raise ValueError("'mapping' must consist of *exactly* 3 elements!")
    else:
        raise ValueError("wrong format for 'mapping'. must consist of *exactly* 3 elements, either floats, or lists.")
    coords = mapping.T
    
    
    ## --- get stepsize and structure coordinates
    stepsize = get_step_from_geometry(structure)
    structure = get_geometry(structure)
    
    
    ## --- finally, compare the two lists of coordinates
    t0 = time.time()
    xout,yout,zout = forRelocate(stepsize, min_dist, projection, 
                                 coords.T[0], coords.T[1], coords.T[2],
                                 structure[0], structure[1], structure[2], 
                                 nthreads)
    coords = np.transpose([xout, yout, zout])
    
    ## --- delete duplicates
    coords = unique_rows_3D(coords).T
    if verbose: print "time: {}ms".format((time.time() - t0)*1000.)
    
    return coords









# =============================================================================
# OTHER
# =============================================================================
def evaluate_incident_field(field_generator, wavelength, kwargs, r_probe, 
                            n1=1.0,n2=1.0,n3=None, spacing=5000.0):
    """Evaluate an incident field generator
    
    Calculate the field defined by a field_generator function for a given set
    of coordinates.
      
    Parameters
    ----------
    field_generator : `callable`
        field generator function. Mandatory arguments are 
         - `struct` (instance of :class:`.structures.struct`)
         - `wavelength` (list of wavelengths)
    
    wavelength : float
        wavelength in nm
    
    kwargs : dict
        optional kwargs for the `field_generator` functions (see also 
        :class:`.fields.efield`).
         
    r_probe : tuple (x,y,z) or list of 3-lists/-tuples
        (list of) coordinate(s) to evaluate nearfield on. 
        Format: tuple (x,y,z) or list of 3 lists: [Xmap, Ymap, Zmap] 
        (the latter can be generated e.g. using :func:`.tools.generate_NF_map`)
    
    n1,n2,n3 : complex, default: 1.0, 1.0, None
        indices of 3 layered media. if n3==None: n3=n2.
        
    spacing : float, default: 5000
        distance between substrate and cladding (=thickness of layer "n2")
    
    Returns
    -------
    field_list : list of tuples
        field at coordinates as list of tuples (x,y,z, Ex,Ey,Ez)
    
    """
    from materials import dummy
    from structures import struct
    
    ## ---------- Setup dummy-structure for fundamental field-calculation
    complex(n1)
    complex(n2)
    n3 = n3 or n2
    complex(n3)
    r_probe = np.array(r_probe)
    if len(r_probe.shape)==1:
        r_probe = np.array([r_probe])
    if r_probe.shape[0] == 3:
        r_probe = r_probe.T
    if r_probe.shape[-1] != 3:
        raise ValueError("'r_probe': Wrong shape or wrong number of coordinates.")
    
    ## dummy parameters
    material = dummy(1.0)
    geometry = [[1,1,1]]
    step = 1
    
    struct = struct(step, geometry, material, n1,n2, 1.0, n3=n3, spacing=spacing)
    struct.setDtype(np.float32, np.complex64)
    struct.geometry = r_probe
    
    E = field_generator(struct, wavelength, **kwargs)
    NF = np.concatenate([struct.geometry, E], axis=1)
    
    return NF
    









if __name__ == "__main__":
    import core
    import materials
    import structures
    import fields


    ## ---------- Setup a test structure
    mesh = 'cube'
    step = 10.0
    n1, n2, n3 = 1.0, 1.0, 1.0  # constant environment
    geometry = structures.rect_wire(step, L=3,H=2,W=3, mesh=mesh)
    material = materials.dummy(3.0)  # dummy material with constant and real dielectric function
#    material = len(geometry) * [materials.dummy(2.0)]
#    material[0] = materials.gold()
#    material[3] = materials.alu()
#    material[-1] = materials.silicon()
    struct = structures.struct(step, geometry, material, n1,n2,n3, structures.get_normalization(mesh))
    
    
    ## ---------- Setup incident field
    field_generator = fields.planewave        # planwave excitation
    wavelengths = np.linspace(400,1000,3)                     # spectrum
    kwargs = dict(theta = np.linspace(0,180,3), kSign=[-1, +1])              # several polarizations
    efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)
    
    
    ## ---------- Init and run simulation
    sim = core.simulation(struct, efield)
    E = core.scatter(sim, method='LU', verbose=True)
    
    
    #%%
    search_params = dict(wavelength=800, theta=10)
    idx = get_closest_field_index(sim, search_params)
    keys = [e[0] for e in sim.E]
    
    print '---'
    print idx, sim.E[idx][0]
    print_sim_info(sim, 0)


==> anc/pyGDM2/visu.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
Collection of 2D visualization tools for pyGDM2

all 2D plotting is done using `matplotlib`

"""
import numpy as np
import copy

import tools 

import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib.colors as mcolors

import warnings







########################################################################
##                      VISUALIZATION FUNCTIONS
########################################################################
def structure(struct, projection='XY', color='auto', scale=1, 
                 borders=50, marker='s', EACHN=1, tit='',
                 plot_legend=True,
                 ax=None, absscale=False, show=True, **kwargs):
    """plot structure in 2d, projected to e.g. the XY plane
    
    plot the structure `struct` as a scatter projection to a carthesian plane.
    Either from list of coordinates, or using a simulation definition as input.
    
    kwargs are passed to matplotlib's `scatter`
    
    Parameters
    ----------
    struct : list or :class:`.core.simulation`
          either list of 3d coordinate tuples or simulation description object
          
    projection : str, default: "XY" 
          which 2D-projection to plot. One of "XY", "YZ", "XZ"
          
    color : str or matplotlib color, default: "auto"
            Color of scatterplot. Either "auto", or matplotlib-compatible color.
            "auto": automatic color selection (multi-color for multiple materials). 
      
    scale : float, default: 0.5
          symbol scaling in units of stepsize
      
    borders : float, default: 50
          additional space limits around plot in nm
         
    marker : str, default "s" (=squares)
          scatter symbols for plotting meshpoints. Convention of
          matplotlib's `scatter`
          
    EACHN : int, default: 1 (=all)
          show each `EACHN` points only
    
    tit : str, default: ""
        title for plot (optional)
    
    plot_legend : bool, default: True
        whether to add a legend if multi-material structure (requires auto-color enabled)
    
    ax : matplotlib `axes`, default: None (=create new)
           axes object (matplotlib) to plot into
           
    absscale : bool, default: False
          absolute or relative scaling. If True, override internal 
          scaling calculation 
      
    show : bool, default: True
          directly show plot
    
    Returns
    -------
    result returned by matplotlib's `scatter`
    
    """
    X,Y,Z = tools.get_geometry(struct)
    
    if projection.lower() == 'xy':
        X=X; Y=Y
    elif projection.lower() == 'yz':
        X=Y; Y=Z
    elif projection.lower() == 'xz':
        X=X; Y=Z
    else:
        raise ValueError("Invalid projection parameter!")
    
    ## -- set scatter-scaling depending on structure size
    maxdist = max([max(X)-min(X), max(Y)-min(Y)])
    if not absscale: scale = (maxdist)**0.33 * scale
    
    ## -- colors for subsets with different materials
    if color == 'auto':
        if hasattr(struct, "struct"):
            if hasattr(struct.struct.material, '__iter__'):
                if len(np.unique(struct.struct.material)) > 1:
                    a = np.ascontiguousarray(np.transpose([X,Y]))
                    materials_idx = np.unique(a.view([('', a.dtype)]*a.shape[1]), return_index=1)[1]
                    material = np.array(struct.struct.material)[materials_idx]
                    different_materials = np.unique(material)
                    indices_subsets = []
                    for struct_fraction in different_materials:
                        indices_subsets.append(np.arange(len(material))[material==struct_fraction])
                else:
                    color = '.2'
            else:
                color = '.2'
        else:
            color = '.2'
    
    ## -- del all duplicates with same x/y coordinates (for plot efficiency)
    X,Y = tools.unique_rows(np.transpose([X,Y]))[::EACHN].T
    
    if not ax:
        ax = plt.gca()
    if color != 'auto':
        im = ax.scatter(X,Y, marker='s', s=scale**2,
                        c=color, edgecolors=color, lw = 0, **kwargs)
    else:
        colors = ['C{}'.format(i) for i in range(1,10)]*int(2 + len(indices_subsets)/9.)
        for i, idx in enumerate(indices_subsets):
            col = colors[i]
            if plot_legend:
                label = different_materials[i].__name__
            else:
                label = ''
            im = ax.scatter(X[idx],Y[idx], marker='s', s=scale**2,
                            c=col, edgecolors=col, label=label, lw = 0, **kwargs)
        if plot_legend:
            plt.legend()
    
    if show:
        plt.xlim(X.min()-borders, X.max()+borders)
        plt.ylim(Y.min()-borders, Y.max()+borders)
    
    if tit:
        plt.title(tit)
    
    if show:
        plt.gca().set_aspect('equal')
        plt.xlabel("{} (nm)".format(projection[0]))
        plt.ylabel("{} (nm)".format(projection[1]))
        plt.show()
    
    return im



def structure_contour(struct, projection='XY', color='b', 
                      N_points=4, borders=50, lw=1, s=5, style='lines', 
                      input_mesh='cube', tit='',
                      add_first_point=True, show=True, **kwargs):
    """Contour around structure
    
    further kwargs are passed to matplotlib's  `scatter` or `plot`
    
    Parameters
    ----------
    struct : list or :class:`.core.simulation`
          either list of 3d coordinate tuples or simulation description object
          
    projection : str, default: "XY" 
          which 2D-projection to plot. One of "XY", "YZ", "XZ"
          
    color : str or matplotlib color, default: "b"
          matplotlib-compatible color for scatter
      
    N_points : int, default: 4
          number of additional points to calculate at each meshpoint-side 
          (basically meant for style "dots", default: 4)
      
    borders : float, default: 50
          additional space limits around plot in nm
      
    lw : float, default: 1
          linewidth as used by `pyplot.plot` (style='lines' only)
         
    s : float, default: 5
          symbol scaling for scatterplot as used by `pyplot.scatter` 
          (style='dots' only)
         
    stlye : str, default: 'lines'
          Style of plot. One of ["dots", "lines"]
          
    input_mesh : str, default: 'cube'
          mesh type, default: "cube". one of ["cube", "hex", "hex2", "hex_onelayer"]
    
    tit : str, default: ""
        title for plot (optional)
    
    add_first_point : bool, default: True
          If True, adds first point twice in order to close the contour. 
          Might cause some strange lines if a single edge meshpoint is first in 
          the geometry.
      
    show : bool, default: True
          directly show plot
          
    Returns
    -------
    matplotlib's `scatter` or `line` return value : 
        contour plot object
    
    """
    if N_points<2:
        raise ValueError("'N_points' must be >= 2!")
    
    struct2D = tools.get_geometry_2d_projection(struct, projection=projection)
    struct2D = np.round(struct2D, 3)
    
    import core
    if type(struct) == core.simulation:
        if struct.struct.normalization != 1.0 and input_mesh.lower() == 'cube':
            warnings.warn("Simulation seems hexagonal mesh, but `input_mesh` parameter is set to 'cube'.")
        if struct.struct.normalization == 1.0 and input_mesh.lower() in ['hex', 'hex1', 'hex2']:
            warnings.warn("Simulation seems cubic mesh, but `input_mesh` parameter is set to hexagonal.")
    
    if input_mesh.lower() == 'cube':
        NN_bulk, mb = 4, 1.1
        NN_sf = 4
    elif input_mesh.lower() in ['hex', 'hex1']:
        NN_bulk, mb = 3, np.sqrt(2)
        NN_sf = 3
    elif input_mesh.lower() == 'hex2':
        NN_bulk, mb = 4, np.sqrt(1.3)
        NN_sf = 4
    elif input_mesh.lower() == 'hex_onelayer':
        NN_bulk, mb = 6, np.sqrt(2)
        NN_sf = 6
    SF, SF_vec = tools.get_surface_meshpoints(struct2D, NN_bulk=NN_bulk, max_bound=mb,
                                              NN_surface=NN_sf, max_bound_sf=5.0)
    
    step = tools.get_step_from_geometry(struct)
    d = step/2.
    if input_mesh.lower() in ['hex', 'hex1', 'hex2']:
        d /= 2.#np.sqrt(2)
    if input_mesh.lower() == 'hex_onelayer':
        d /= 2.
    
    if projection.lower() == 'xy':
        coord_idx = [0,1]
    elif projection.lower() == 'yz':
        coord_idx = [1,2]
    elif projection.lower() == 'xz':
        coord_idx = [0,2]
    
    ## --- calculate the contour-pixel positions
    SF_plot = []
    for i, vec in enumerate(SF_vec):
        x, y = SF[i][coord_idx]
#==============================================================================
#         CUBE MESH
#==============================================================================
        if input_mesh.lower() == 'cube':
            if round(vec[coord_idx[0]]) != 0:
                for i in range(N_points):
                    SF_plot.append([x + np.sign(vec[coord_idx[0]])*d, 
                                    y-d + d*i/((N_points-1)/2.)])
            
            if round(vec[coord_idx[1]]) != 0:
                    for i in range(N_points):
                        SF_plot.append([x-d + d*i/((N_points-1)/2.), 
                                        y + np.sign(vec[coord_idx[1]])*d])
#==============================================================================
#         HEXAGONAL MESH
#==============================================================================
        if input_mesh.lower() in ['hex', 'hex1', 'hex2', 'hex_onelayer']:
            SF_plot.append([x + d*vec[coord_idx[0]], 
                            y + d*vec[coord_idx[1]]])
    if len(SF_plot)==0:
        raise ValueError("Empty surface data! Please check mesh-type (parameter `input_mesh`) and input structure data.")
    X, Y = tools.unique_rows(np.array(SF_plot)).T
    
    ## --- plot as scatter
    if style.lower() == 'dots':
        cont = plt.scatter(X, Y, color=color, s=s, **kwargs)
    
    ## --- plot as lines
    elif style.lower() == 'lines':
        from scipy.spatial import cKDTree as KDTree
        geometry_line = np.transpose([X, Y])
        
        ## sort coordinates such, that each point follows a closest neighbor
        i_pos = 0
        ordered_list = [ [geometry_line[i_pos]] ]
        for i in range(len(geometry_line)-1):
            pos = geometry_line[i_pos]
            
            ## query for nearest neighbor (exclude "self-position")
            kdtree = KDTree(geometry_line)
            closest = kdtree.query(pos, k=2)
            idx_closest = closest[1][1]
            
            ## stop if no next neighbour found
            if idx_closest >= len(geometry_line):
                break
            
            ## if separate structure detected: start new list for contour-line
            min_dist_fact = 0.9
            if input_mesh.lower() in ['hex', 'hex1', 'hex2', 'hex_onelayer']:
                min_dist_fact = 3.0
            if closest[0][1] > step*1.4*min_dist_fact:
                ordered_list[-1].append(ordered_list[-1][0])
                ordered_list.append([])
            
            ordered_list[-1].append(geometry_line[idx_closest])
            geometry_line = np.delete(geometry_line, i_pos, 0)
            
            if i_pos < idx_closest:
                idx_closest -= 1
            i_pos = idx_closest
        
        ordered_list[-1].append(geometry_line[0])  # add last remaining point
        if add_first_point:
            ordered_list[-1].append(ordered_list[-1][0])  # add first point to close the loop
        
        ## --- plot all contours
        for sub_struct in ordered_list:
            Xs, Ys = np.transpose(sub_struct)
            cont = plt.plot(Xs,Ys, color=color, lw=lw, **kwargs)
            
    else:
        raise ValueError("`style` must be one of ['dots', 'lines']")
       
    if tit:
        plt.title(tit)
        
    if show: 
        plt.gca().set_aspect("equal")
        plt.xlabel("{} (nm)".format(projection[0]))
        plt.ylabel("{} (nm)".format(projection[1]))
        plt.xlim(X.min()-borders, X.max()+borders)
        plt.ylim(Y.min()-borders, Y.max()+borders)
    
        plt.show()
    
    return cont

    


##----------------------------------------------------------------------
##                     INTERNAL FIELD - FUNDAMENTAL
##----------------------------------------------------------------------
def vectorfield(NF, struct=None, projection='XY', complex_part='real', 
                tit='',
                slice_level=None,
                scale=10.0, vecwidth=1.0, cmap=cm.Blues, cmin=0.3, 
                ax=None, show=True, 
                borders=50, EACHN=1, sortL=True, overrideMaxL=False, 
                **kwargs):
    """plot 2D Vector field as quiver plot
    
    plot nearfield list as 2D vector plot, using matplotlib's `quiver`.
    `kwargs` are passed to `pyplot.quiver`
    
    Parameters
    ----------
    NF : list of 3- or 6-tuples
        Nearfield definition. `np.array`, containing 6-tuples:
        (X,Y,Z, Ex,Ey,Ez), the field components being complex (use e.g. 
        :func:`.tools.get_field_as_list`). 
        Optionally can also take a list of 3-tuples (Ex, Ey, Ez), 
        in which case the structure must be provided via the `struct` kwarg. 
                   
    struct : list or :class:`.core.simulation`, optional
        optional structure definition (necessary if field is supplied in 
        3-tuple form without coordinates). Either `simulation` description 
        object, or list of (x,y,z) coordinate tuples 
                 
    projection : str, default: 'XY'
        Which projection to plot: "XY", "YZ", "XZ"
     
    complex_part : str, default: 'real'
        Which part of complex field to plot. Either 'real' or 'imag'. 
                     
    tit : str, default: ""
        title for plot (optional)
     
    slice_level: float, default: `None`
        optional value of depth where to slice. eg if projection=='XY', 
        slice_level=10 will take only values where Z==10.
            - slice_level = `None`, plot all vectors one above another without slicing.
            - slice_level = -9999 : take minimum value in field-list.
            - slice_level = 9999 : take maximum value in field-list.
                    
    scale : float, default: 10.0
        optional vector length scaling parameter
     
    vecwidth : float, default: 1.0
        optional vector width scaling parameter
     
    cmap : matplotlib colormap, default: `cm.Blues`
        matplotlib colormap to use for arrows (color scaling by vector length)
     
    cmin : float, default: 0.3
        minimal color to use from cmap to avoid pure white
     
    ax : matplotlib `axes`, default: None (=create new)
        optinal axes object (mpl) to plot into
     
    show : bool, default: True
        whether or not to call `pyplot.show`
     
    borders : float, default: 50
        additional space in nm to plotting borders
     
    EACHN : int, default: 1 [=all]
        show each N points only
     
    sortL : bool, default: True
        sort vectors by length to avoid clipping (True: Plot longest 
        vectors on top)
     
    Returns
    -------
    
    return value of matplotlib's `quiver`
    
    """
    if len(NF) == 2:
        NF = NF[1]
    
    if len(NF.T) == 6:
        X,Y,Z, UXcplx,UYcplx,UZcplx = np.transpose(NF)
    elif len(NF.T) == 3 and struct is not None:
        UXcplx,UYcplx,UZcplx = np.transpose(NF)
        X,Y,Z = tools.get_geometry(struct)
    else:
        raise ValueError("Error: Wrong number of columns in vector field. Expected (Ex,Ey,Ez)-tuples + `simulation` object or (x,y,z, Ex,Ey,Ez)-tuples.")
    
    if complex_part.lower() == "real":
        UX, UY, UZ = UXcplx.real, UYcplx.real, UZcplx.real
    elif complex_part.lower() == "imag":
        UX, UY, UZ = UXcplx.imag, UYcplx.imag, UZcplx.imag
    else:
        raise ValueError("Error: Unknown `complex_part` argument value. Must be either 'real' or 'imag'.")
    
    if projection.lower() == 'xy':
        SLICE = copy.deepcopy(Z)
        X=X[::EACHN].real; Y=Y[::EACHN].real
        UX=UX[::EACHN]; UY=UY[::EACHN]
    elif projection.lower() == 'yz':
        SLICE = copy.deepcopy(X)
        X=Y[::EACHN].real; Y=Z[::EACHN].real
        UX=UY[::EACHN]; UY=UZ[::EACHN]
    elif projection.lower() == 'xz':
        SLICE = copy.deepcopy(Y)
        X=X[::EACHN].real; Y=Z[::EACHN].real
        UX=UX[::EACHN]; UY=UZ[::EACHN]
    else:
        raise ValueError("Invalid projection parameter!")
    
    
    ## -- optional slicing
    if slice_level is not None:
        if slice_level == -9999: slice_level = np.min(SLICE)
        if slice_level == 9999: slice_level = np.max(SLICE)
        X, Y   = X[(SLICE == slice_level)], Y[(SLICE == slice_level)]
        UX, UY = UX[(SLICE == slice_level)], UY[(SLICE == slice_level)]
    
    
    ## -- sort and scale by length
    def sortbylength(X,Y,EX,EY):
        ## -- sort by vector length to plot short vectors above long ones
        DATARR = []
        for i, (xi, yi, pxi, pyi) in enumerate(zip(X,Y,EX,EY)):
            DATARR.append([(pxi**2+pyi**2),xi,yi,pxi,pyi])
        
        DATARR = np.transpose(sorted(DATARR))
        
        X = DATARR[1]
        Y = DATARR[2]
        UX = DATARR[3]
        UY = DATARR[4]
        
        return X,Y,UX,UY  
    if sortL:
        X,Y,UX,UY = sortbylength(X,Y,UX,UY)
    
    LenALL = np.sqrt(UX**2 + UY**2)
    if not overrideMaxL:
        scale = scale * LenALL.max()
    else:
        scale = scale
    
    ## -- quiver plot
    vecwidth = vecwidth * 0.005
    cscale = mcolors.Normalize( LenALL.min()-cmin*(LenALL.max()-LenALL.min()), 
                                LenALL.max())   # cmap colors by vector length
    if ax != None:
        if tit:
            ax.set_title(tit)
        im = ax.quiver(X,Y, UX,UY, scale=scale, 
                       width=vecwidth, color=cmap(cscale(LenALL)), **kwargs)
    else:
        if tit:
            plt.title(tit)
        im = plt.quiver(X,Y, UX,UY, scale=scale, 
                        width=vecwidth, color=cmap(cscale(LenALL)), **kwargs)
    
    plt.xlim(X.min()-borders, X.max()+borders)
    plt.ylim(Y.min()-borders, Y.max()+borders)
    
    if show: 
        plt.gca().set_aspect("equal")
        plt.xlabel("{} (nm)".format(projection[0]))
        plt.ylabel("{} (nm)".format(projection[1]))
        plt.show()
    
    return im


def vectorfield_by_fieldindex(sim, field_index, **kwargs):
    """Wrapper to :func:`.vectorfield`, using simulation object and fieldindex as input
    
    All other keyword arguments are passed to :func:`.vectorfield`.
    
    Parameters
    ----------
    sim : `simulation`
        instance of :class:`.core.simulation`
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
        
    """
    NF = sim.E[field_index]
    im = vectorfield(NF, sim, **kwargs)
    return im






def vectorfield_fieldlines(NF, projection='XY', tit='', 
                           complex_part='real', borders=0,
                           NX=-1, NY=-1, show=True, **kwargs):
    """2d plot of fieldlines of field 'NF'
    
    other optional arguments passed to matplotlib's `pyplot.streamplot`
    
    Parameters
    ----------
    NF : list of 6-tuples
        Nearfield definition. `np.array`, containing 6-tuples:
        (X,Y,Z, Ex,Ey,Ez), the field components being complex (use e.g. 
        :func:`.tools.get_field_as_list`). 
    
    projection : str, default: 'XY'
        Which projection to plot: "XY", "YZ", "XZ"
     
    complex_part : str, default: 'real'
        Which part of complex field to plot. Either 'real' or 'imag'. 
                     
    tit : str, default: ""
        title for plot (optional)
        
    borders : float, default: 50
        additional space in nm to plotting borders
     
    NX, NY : int, int, defaults: -1, -1
        optional interpolation steps for nearfield. 
        by default take number of independent positions in NF 
        (if NX or NY == -1)
     
    show : bool, default: True
        whether or not to call `pyplot.show`
     
    
    Returns
    -------
        if show == False :
            return matplotlib `streamplot` object
    """
    if len(NF.T) == 6:
        x,y,z, Ex,Ey,Ez = NF.T
        x = x.real
        y = y.real
        z = z.real
    else:
        raise ValueError("Error: Field list must contain tuples of exactly 6 elements.")
    
    if complex_part.lower() == "real":
        Ex, Ey, Ez = Ex.real, Ey.real, Ez.real
    elif complex_part.lower() == "imag":
        Ex, Ey, Ez = Ex.imag, Ey.imag, Ez.imag
    else:
        raise ValueError("Error: Unknown `complex_part` argument value. " + 
                         "Must be either 'real' or 'imag'.")
    
    
    if projection.lower() == 'xy':
        X=x; Y=y; EX=Ex; EY=Ey
    if projection.lower() == 'xz':
        X=x; Y=z; EX=Ex; EY=Ez
    if projection.lower() == 'yz':
        X=y; Y=z; EX=Ey; EY=Ez
    
    X = np.unique(X)
    Y = np.unique(Y)
    
    if NX == -1:
        NX = len(X)
    if NY == -1:
        NY = len(Y)
    
    MAP_XY = tools.generate_NF_map(np.min(X),np.max(X),NX, np.min(Y),np.max(Y),NY)
    
    NF_X, _extent = tools.map_to_grid_2D(MAP_XY, EX)
    NF_Y, _extent = tools.map_to_grid_2D(MAP_XY, EY)
    
    strplt = plt.streamplot(X, Y, NF_X, NF_Y, **kwargs)
    
    plt.xlim(_extent[0]-borders, _extent[1]+borders)
    plt.ylim(_extent[2]-borders, _extent[3]+borders)
    
    if show:
        if tit:
            plt.title(tit)
        plt.gca().set_aspect("equal")
        plt.xlabel("{} (nm)".format(projection[0]))
        plt.ylabel("{} (nm)".format(projection[1]))
        plt.show()
    else:
        return strplt



## 2D colorplot
def vectorfield_color(NF, projection='XY', complex_part='real', 
                      tit='',
                      slice_level=-9999, NX=None, NY=None, fieldComp='I', 
                      borders=0,
                      cmap='seismic', clim=None, show=True, 
                      **kwargs):
    """plot of 2D field data as colorplot
    
    other kwargs are passed to matplotlib's `imshow`
    
    Parameters
    ----------
    NF : list of 6-tuples
        Nearfield definition. `np.array`, containing 6-tuples:
        (X,Y,Z, Ex,Ey,Ez), the field components being complex (use e.g. 
        :func:`.tools.get_field_as_list`). 
    
    projection : str, default: 'XY'
        Which projection to plot: "XY", "YZ", "XZ"
     
    complex_part : str, default: 'real'
        Which part of complex field to plot. Either 'real' or 'imag'. 
                     
    tit : str, default: ""
        title for plot (optional)
        
    slice_level: float, default: `None`
        optional value of depth where to slice. eg if projection=='XY', 
        slice_level=10 will take only values where Z==10.
            - slice_level = `None`, plot all vectors one above another without slicing.
            - slice_level = -9999 : take minimum value in field-list.
            - slice_level = 9999 : take maximum value in field-list.
    
    NX, NY : int, int, defaults: -1, -1
        optional interpolation steps for nearfield. 
        by default take number of independent positions in NF 
        (if NX or NY == -1)
     
    fieldComp : str, default: 'I'
        Which component to use. One of ["I", "Ex", "Ey", "Ez"].
        If "I" is used, `complex_part` argument has no effect.
                    
    borders : float, default: 50
        additional space in nm to plotting borders
        
    cmap : matplotlib colormap, default: "seismic"
        matplotlib colormap to use for colorplot
     
    clim : float, default: None
        optional colormap limits to pass to `plt.clim()`
     
    show : bool, default: True
        whether or not to call `pyplot.show`
    
    
    Returns
    -------
    result of matplotlib's `imshow`
    """
    if len(NF.T) == 6:
        X,Y,Z, Ex,Ey,Ez = NF.T
        X = X.real
        Y = Y.real
        Z = Z.real
    else:
        raise ValueError("Error: Field list must contain tuples of exactly 6 elements.")
    
    if fieldComp.lower() != 'i':
        if complex_part.lower() == "real":
            Ex, Ey, Ez = Ex.real, Ey.real, Ez.real
        elif complex_part.lower() == "imag":
            Ex, Ey, Ez = Ex.imag, Ey.imag, Ez.imag
        else:
            raise ValueError("Error: Unknown `complex_part` argument value." +
                             " Must be either 'real' or 'imag'.")
    
    
    if fieldComp.lower() == 'i':
        EF = np.abs(Ex)**2 + np.abs(Ey)**2 + np.abs(Ez)**2
    elif fieldComp.lower() == 'ex':
        EF = Ex
    elif fieldComp.lower() == 'ey':
        EF = Ey
    elif fieldComp.lower() == 'ez':
        EF = Ez
    
    if projection.lower() == 'xy':
        if slice_level == -9999: slice_level = np.min(Z)
        if slice_level == 9999: slice_level = np.max(Z)
        XYZList = np.transpose([X[(Z == slice_level)],Y[(Z == slice_level)], EF[(Z == slice_level)]])
    if projection.lower() == 'xz':
        if slice_level == -9999: slice_level = np.min(Y)
        if slice_level == 9999: slice_level = np.max(Y)
        XYZList = np.transpose([X[(Y == slice_level)],Z[(Y == slice_level)], EF[(Y == slice_level)]])
    if projection.lower() == 'yz':
        if slice_level == -9999: slice_level = np.min(X)
        if slice_level == 9999: slice_level = np.max(X)
        XYZList = np.transpose([Y[(X == slice_level)],Z[(X == slice_level)], EF[(X == slice_level)]])
    
    MAP, extent = tools.list_to_grid(XYZList, NX, NY, interpolation='cubic')
#    1/0
    
    if tit: plt.title(tit)
    img = plt.imshow(MAP, extent=extent, cmap=cmap, **kwargs)
    if clim: plt.clim(clim)
    
    plt.xlim(extent[0]-borders, extent[1]+borders)
    plt.ylim(extent[2]-borders, extent[3]+borders)
    
    if show: 
        plt.gca().set_aspect("equal")
        plt.xlabel("{} (nm)".format(projection[0]))
        plt.ylabel("{} (nm)".format(projection[1]))
        plt.show()
    else:
        return img


def vectorfield_color_by_fieldindex(sim, field_index, **kwargs):
    """Wrapper to :func:`.vectorfield_color`, using simulation object and fieldindex as input
    
    All other keyword arguments are passed to :func:`.vectorfield_color`.
    
    Parameters
    ----------
    sim : `simulation`
        instance of :class:`.core.simulation`
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
        
    """
    x, y, z = sim.struct.geometry.T
    Ex, Ey, Ez = sim.E[field_index][1].T
    NF = np.transpose([x,y,z, Ex,Ey,Ez])
    
    im = vectorfield_color(NF, **kwargs)
    return im


def scalarfield(NF, **kwargs):
    """Wrapper to :func:`.vectorfield_color`, using scalar data tuples (x,y,z,S) as input
    
    All other keyword arguments are passed to :func:`.vectorfield_color`.
    
    Parameters
    ----------
    NF : list of 4-tuples
        list of tuples (x,y,z,S). 
        Alternatively, the scalar-field can be passed as list of 2 lists 
        containing the x/y positions and scalar values, respectively.
        ([xy-values, S], with xy-values: list of 2-tuples [x,y]; S: list of 
        scalars). This format is returned e.g. by 
        :func:`.tools.calculate_rasterscan`.
    
    """
    if len(NF) == 2 and np.shape(NF[0])[1] == 2 and len(np.shape(NF[1])) == 1 \
                    and len(NF[0]) == len(NF[1]):
        NF = np.concatenate([NF[0].T, [np.zeros(len(NF[1]))], [NF[1]]]).T
    elif len(NF.T) != 4:
        NF = np.array(NF).T
        if len(NF.T) != 4:
            raise ValueError("Error: Scalar field must consist of 4-tuples (x,y,z,S).")
    NF = np.array(NF)
    
    x, y, z = NF.T[0:3]
    Ex = Ey = Ez = NF.T[3]
    NF = np.transpose([x,y,z, Ex,Ey,Ez])
    
    im = vectorfield_color(NF, complex_part='real', fieldComp='Ex', **kwargs)
    return im








##----------------------------------------------------------------------
##               FARFIELD (INTENSITY)
##----------------------------------------------------------------------
def farfield_pattern_2D(theta, phi, I, degrees=True,
                        show=True, **kwargs):
    """Plot BFP-like 2D far-field radiation pattern
    
    Plot a "back-focal plane"-like radiation pattern.
    All arrays are of shape (Nteta, Nphi)
    
    kwargs are passed to matplotlib's `pyplot.pcolormesh`.
    
    Parameters
    ----------
    tetalist : 2D-`numpy.ndarray`, float
        teta angles
    
    philist : 2D-`numpy.ndarray`, float
        phi angles
    
    Iff : 2D-`numpy.ndarray`, float
        Intensities at (teta, phi) positions
    
    degrees : bool, default: True
        Transform polar angle to degrees for plotting (False: radians)
    
    show : bool, default: True
        whether to call `pyplot.show()`
    
    
    Returns
    -------
        result of matplotlib's `pyplot.pcolormesh`
    """
    Nteta, Nphi = I.shape
    
    ## --- for plotting only: Add 360degrees (copy of 0 degrees)
    teta = np.concatenate([theta.T, [theta.T[-1]]]).T
    phi = np.concatenate([phi.T, [np.ones(phi.T[-1].shape) * 2*np.pi]]).T - np.pi/float(Nphi)
    I = np.concatenate([I.T, [I.T[-1]]]).T
    
    ## --- other parameters
    if degrees:
        conv_factor = 180./np.pi
    else:
        conv_factor = 1 
    
    if 'edgecolors' not in kwargs:
        kwargs['edgecolors']='face'
        
    ## --- plot
    if show:
        plt.subplot(polar=True)
    
    im = plt.pcolormesh(phi, teta*conv_factor, I, **kwargs)
    
    if show:
        plt.colorbar()
        plt.show()
    
    return im



#def _sphericToCarthesian(TETA, PHI, INTENS):
#    """Transfrom from spherical to carthesian coordinates
#    
#    Parameters
#    ----------
#        TETA:    List of teta angles (one entry for each intensity)
#        PHI:     List of phi angles (one entry for each intensity)
#        INTENS:  List of intensities
#    
#    Returns
#    ----------
#        EFFX,EFFY,EFFZ:  X,Y,Z values in carthesian space
#        norm:            normalization factor for dataset
#    """
#    dat = np.transpose([TETA, PHI, INTENS])
#    EFFX=[]
#    EFFY=[]
#    EFFZ=[]
#    I=[]; I2=[]
#    Theta=[]; Theta2=[]
#    lastT=9999
#    for d in dat:
#        if d[0]!=lastT:
#            lastT=d[0]
#            EFFX.append([]); EFFY.append([]); EFFZ.append([])
#        teta      = d[0]
#        phi       = d[1]
#        Intensity = d[2]
#        
#        EFFX[-1].append(Intensity * np.sin(teta) * np.cos(phi))
#        EFFY[-1].append(Intensity * np.sin(teta) * np.sin(phi))
#        EFFZ[-1].append(Intensity * np.cos(teta))
#    EFFX=np.array(EFFX); EFFY=np.array(EFFY); EFFZ=np.array(EFFZ)
#    norm = max([np.max(EFFX),np.max(EFFY),np.max(EFFZ)])
#    return EFFX,EFFY,EFFZ,norm
#
#
#def farfield_mpl_3d(TETA, PHI, INTENS, title='', show=True, ax=False):
#    """Plot 3D Farfield Radiation Pattern using matplotlib.
#    
#    Plot a radiation pattern in 3D space.
#    
#    Parameters
#    ----------
#        TETA:    List of teta angles (one entry for each intensity)
#        PHI:     List of phi angles (one entry for each intensity)
#        INTENS:  List of intensities
#        title:   (optional) title of plot
#        show:     directly show plot (default True)
#        ax:      (optional) matplotlib axes object to plot into (requires: projection='3d')
#        
#    Returns
#    ----------
#        None
#      
#    """
#    import matplotlib.pyplot as plt
#    from mpl_toolkits.mplot3d import Axes3D
#    
#    EFFX,EFFY,EFFZ,norm= _sphericToCarthesian(TETA, PHI, INTENS)
#    
#    if not ax:
#        fig = plt.figure()
#        #ax = fig.add_subplot(1, 1, 1, projection='3d')
#        ax = plt.subplot(projection='3d')
#    plt.title(title)
#    
#    
#    
#    LW = 12.5/np.sqrt(len(PHI))
#    ax.plot_wireframe(EFFX/norm, EFFY/norm, EFFZ/norm, linewidth=LW)
#    
#    plt.gca().set_xlabel("X")
#    plt.gca().set_ylabel("Y")
#    plt.gca().set_zlabel("Z")
#    
#    if show: plt.show()





##----------------------------------------------------------------------
##               Oszillating Field Animation
##----------------------------------------------------------------------
def animate_vectorfield(NF, Nframes=50, projection='XY', doQuiver=True, doColor=False, 
                     alphaColor=1.0, scale=5., clim=None,
                     kwargs={'cmin':0.3}, kwargsColor={'fieldComp':'Ex'}, ax=None, show=True):
    """Create animation of oszillating complex nearfield (2D-Projection)
    
    Parameters
    ----------
    NF : list of 6-tuples
        Nearfield definition. `np.array`, containing 6-tuples:
        (X,Y,Z, Ex,Ey,Ez), the field components being complex (use e.g. 
        :func:`.tools.get_field_as_list`). 
      
    Nframes : int, default: 50
          number of frames per oscillation cycle 
      
    projection : str, default: 'XY'
          2D projection plane
      
    doQuiver : bool, default: True
          plot field as quiverplot. 
      
    doColor : bool, default: True
          plot field as colorplot (real part)
      
    alphaColor : float, default: 0.5
          alpha value of colormap
          
    kwargs : dict, default: {}
          are passed to :func:`.vectorfield` (if doQuiver)
      
    kwargsColor : dict, default: {}
          are passed to :func:`.vectorfield_color` (if doColor)
      
    ax : optional matplotlib `axes`, default: None
          optional axes object (mpl) to plot into

    show : bool, default: True
          directly show animation 

    Returns
    -------
        im_ani : Animation as matplotlib "ArtistAnimation" object
      
     
    Notes
    -----
        You can save the animation as video-file using: 
        im_ani.save('video.mp4', writer="ffmpeg", codec='h264', bitrate=1500).
        See also matplotlib's documentation of the `animation` module for more info.
      
    """
    
    NF = NF.T
    if len(NF) != 6:
        raise ValueError("wrong shape of Nearfield Array. Must consist of 6-tuples: [x,y,z, Ex,Ey,Ez]")
    
    x,y,z = NF[0:3]
    
    ## get phase and length of complex field
    Exi = NF[3]
    Exr = np.absolute(Exi)
    Ax  = np.angle(Exi)
    
    Eyi = NF[4]
    Eyr = np.absolute(Eyi)
    Ay  = np.angle(Eyi)
    
    Ezi = NF[5]
    Ezr = np.absolute(Ezi)
    Az  = np.angle(Ezi)
    
    scaleF = float((Exr.max()+Eyr.max()+Ezr.max()))
    Exr /= scaleF
    Eyr /= scaleF
    Ezr /= scaleF
    
    ## create list of timesteps
    import matplotlib.pyplot as plt
    alambda = 100
    omega = 2*np.pi/alambda
    
    if show:
        fig = plt.figure()
    else: fig = plt.gcf()
    
    ax = ax or plt.subplot(aspect="equal")
    
    ims = []
    for t in np.linspace(0,100, Nframes):
        plotlist = []
        NF = np.transpose([x,y,z, (Exr * np.exp(1j*(Ax - omega*t))),
                                  (Eyr * np.exp(1j*(Ay - omega*t))),
                                  (Ezr * np.exp(1j*(Az - omega*t)))])
        if doColor:
            pt2 = vectorfield_color(NF, alpha=alphaColor, projection=projection, 
                                    cmap='seismic', show=False, clim=clim, **kwargsColor)
            plotlist.append(pt2)        
        if doQuiver:
            pt1 = vectorfield(NF, projection=projection, scale=scale, 
                              overrideMaxL=True, show=False, **kwargs)
            plotlist.append(pt1)
        
        ims.append( tuple(plotlist) )


    import matplotlib.animation as animation
    im_ani = animation.ArtistAnimation(fig, ims, interval=50, repeat_delay=0,
                                       blit=True, repeat=True)
    
    if show:
        plt.show()
    
    return im_ani











==> anc/pyGDM2/visu3d.py <==
# encoding: utf-8
#
#Copyright (C) 2017, P. R. Wiecha
#
#This program is free software: you can redistribute it and/or modify
#it under the terms of the GNU General Public License as published by
#the Free Software Foundation, either version 3 of the License, or
#(at your option) any later version.
#
#This program is distributed in the hope that it will be useful,
#but WITHOUT ANY WARRANTY; without even the implied warranty of
#MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#GNU General Public License for more details.
#
#You should have received a copy of the GNU General Public License
#along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
"""
Collection of 3D visualization tools for pyGDM2

all 3D plotting is done using `mayavi`

"""

import numpy as np

import tools

## Mayavi Imports
from mayavi import mlab
from mayavi.sources.builtin_surface import BuiltinSurface
from mayavi.modules.surface import Surface
from mayavi.filters.transform_data import TransformData
#from tvtk.util import ctf
#from tvtk.tools import visual








#==============================================================================
# predefined mayavi plotting functions
#==============================================================================
#==============================================================================
# Substrate
#==============================================================================
def _draw_rect(X0,X1, Y0,Y1, Z0,Z1, rotate_axis=(1,0,0), rotate_angle=(0),
                opacity=1, color=(.5,.5,.5)):
    engine = mlab.get_engine()
    def rotMat3D(axis, angle, tol=1e-12):
        """Return the rotation matrix for 3D rotation by angle `angle` degrees about an
        arbitrary axis `axis`.
        """
        t = np.radians(angle)
        x, y, z = axis
        R = (np.cos(t))*np.eye(3) +\
            (1-np.cos(t))*np.matrix(((x**2,x*y,x*z),(x*y,y**2,y*z),(z*x,z*y,z**2))) + \
            np.sin(t)*np.matrix(((0,-z,y),(z,0,-x),(-y,x,0)))
        R[np.abs(R)<tol]=0.0
        return R

    # Main code
    # Add a cubic builtin source
    rect_src = BuiltinSurface()
    engine.add_source(rect_src)
    rect_src.source = 'cube'
    rect_src.data_source.center = np.array([ (X1+X0)/2.,  (Y1+Y0)/2.,  (Z1+Z0)/2.])
    rect_src.data_source.x_length=X1-X0
    rect_src.data_source.y_length=Y1-Y0
    rect_src.data_source.z_length=Z1-Z0
    #~ rect_src.data_source.capping = False
    #~ rect_src.data_source.resolution = 250


    # Add transformation filter to rotate rect about an axis
    transform_data_filter = TransformData()
    engine.add_filter(transform_data_filter, rect_src)
    Rt = np.eye(4)
    Rt[0:3,0:3] = rotMat3D(rotate_axis, rotate_angle) # in homogeneous coordinates
    Rtl = list(Rt.flatten()) # transform the rotation matrix into a list
    transform_data_filter.transform.matrix.__setstate__({'elements': Rtl})
    transform_data_filter.widget.set_transform(transform_data_filter.transform)
    transform_data_filter.filter.update()
    transform_data_filter.widget.enabled = False   # disable the rotation control further.

    # Add surface module to the rect source
    rect_surface = Surface()
    engine.add_filter(rect_surface, transform_data_filter)
    # add color property
    rect_surface.actor.property.color = color
    rect_surface.actor.property.opacity = opacity
    
    return rect_surface








########################################################################
##                      VISUALIZATION FUNCTIONS
########################################################################
def structure(struct, scale=0.75, abs_scale=False, 
              tit='', color=(0.3,0.3,0.3), mode='cube', 
              draw_substrate=True, substrate_size=2.0, axis_labels=True,
              show=True, **kwargs):
    """plot structure in 3d
    
    plot the structure "struct" using 3d points. Either from list of 
    coordinates, or using a simulation definition dict as input.
    
    Parameters
    ----------
      - struct:    either simulation-dictionary or list of 3d coordinate tuples
      - scale:     symbol scaling in units of stepsize (default 0.75)
      - abs_scale: enable absolute scaling, override internal scale calculation (default: False)
      - color:     mlab color tuple (r,g,b) (default: grey)
      - mode:      3d symbols for plotting meshpoints. see `mlab.points3d`. e.g. 'cube' or 'sphere' (default 'cube')
      - draw_substrate: Whether or not to draw a substrate (default: True)
      - substrate_size: size of substrate with respect to structure extensions (default: 2.0)
      - axis_labels: whether to show the X/Y/Z dimensions of the nano-object (default: True)
      - show:      directly show plot (default True)
      - kwargs:    are passed to `mlab.points3d`
    
    """
    X,Y,Z = tools.get_geometry(struct)
    step = tools.get_step_from_geometry(struct)
    
    ## -- set scatter-scaling depending on structure size
    maxdist = max([max(X)-min(X), max(Y)-min(Y)])
    if not abs_scale: scale = step*scale
    
    # 3D-Structure
    if show: 
        mlab.figure( bgcolor=(1.0, 1.0, 1.0), fgcolor=(0.,0.,0.) )
    
    if draw_substrate:
        X0 = Y0 = min([min(X), min(Y)]) - (substrate_size/2. - 0.5) * maxdist
        X1 = Y1 = max([max(X), max(Y)]) + (substrate_size/2. - 0.5) * maxdist
        Z0 = - step
        Z1 = - step/10.
        _draw_rect(X0,X1, Y0,Y1, Z0,Z1, opacity=0.5, color=(0.8, 0.8, 0.9))
        
    im = mlab.points3d(X,Y,Z, mode=mode, scale_factor=scale, color=color, **kwargs)
    
    if axis_labels: 
        mlab.axes(xlabel='X (nm)', ylabel='Y (nm)', zlabel='Z (nm)')
    if show: 
        mlab.title(tit)
        mlab.show()
    
    return im






    
def vectorfield(NF, struct=None, scale=1.5, abs_scale=False, 
                tit='', complex_part='real', 
                axis_labels=True, show=True, **kwargs):
    """3d quiverplot of nearfield
    
    Parameters
    ----------
     - NF:       Nearfield definition. `np.array`, containing 6-tuples:
                   (X,Y,Z, Ex,Ey,Ez), the field components being complex.
     - struct:   optional structure definition (if field is supplied in 3-tuple 
                 form without coordinates). Either `simulation` object, or list
                 of coordinate (x,y,z) tuples 
     - scale:     symbol scaling in units of stepsize (default 0.75)
     - abs_scale: enable absolute scaling, override internal scale calculation (default: False)
     - complex_part: Which part of complex field to plot. 
                     Either 'real' or 'imag'. (default: 'real')
     - axis_labels: whether to show the X/Y/Z dimensions of the nano-object (default: True)
     - show:     whether to directly show the figure (default: True)
    
    All other keyword arguments are passed to mlab's `quiver3d`.
    """
    ## case: provided structure+NF separately: NF may contain field_config dict as first element
    if len(NF) == 2:
        NF = NF[1]
    
    if len(NF.T) == 6:
        X,Y,Z, UXcplx,UYcplx,UZcplx = np.transpose(NF).real
    elif len(NF.T) == 3 and struct is not None:
        UXcplx,UYcplx,UZcplx = np.transpose(NF)
        X,Y,Z = tools.get_geometry(struct).real
    else:
        raise ValueError("Error: Wrong number of columns in vector field. Expected (Ex,Ey,Ez)-tuples + `simulation` object or (x,y,z, Ex,Ey,Ez)-tuples.")
    
    if complex_part.lower() == "real":
        Ex,Ey,Ez = UXcplx.real, UYcplx.real, UZcplx.real
    elif complex_part.lower() == "imag":
        Ex,Ey,Ez = UXcplx.imag, UYcplx.imag, UZcplx.imag
    else:
        raise ValueError("Error: Unknown `complex_part` argument value. Must be either 'real' or 'imag'.")
    S = np.sqrt(Ex**2 + Ey**2 + Ez**2)
    
    step = tools.get_step_from_geometry(np.array([X,Y,Z]).T)
    if not abs_scale:
        scale = step*scale
    else:
        scale = scale
    
    ## 3D-plot
    if show: 
        mlab.figure( bgcolor=(0.2,0.2,0.2), fgcolor=(1.0, 1.0, 1.0) )
    
    s = mlab.quiver3d(X,Y,Z, Ex,Ey,Ez, scalars=S, scale_factor=scale, **kwargs)
    
    if axis_labels: 
        mlab.axes(xlabel='X (nm)', ylabel='Y (nm)', zlabel='Z (nm)')
    if show: 
        mlab.title(tit)
        mlab.show()
    
    return s


def vectorfield_by_fieldindex(sim, field_index, **kwargs):
    """Wrapper to :func:`vectorfield`, using simulation object and fieldindex as input
    
    Parameters
    ----------
    sim : `simulation`
        instance of :class:`.core.simulation`
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
        
    All other keyword arguments are passed to :func:`vectorfield`.
    """
    NF = sim.E[field_index]
    im = vectorfield(NF, sim, **kwargs)
    return im
    






## 3D colorplot
def vectorfield_color(NF, complex_part='real', 
                      fieldComp='I', scale=0.5, abs_scale=False, mode='sphere',
                      tit='', axis_labels=True, show=True, **kwargs):
    """plot of scalar electric field data as 3D colorplot
    
    `vectorfield_color` is using `mlab.quiver3d` to plot colored data-points in
    order to be able to fix the size of the points while varying the color-code
    
    Parameters
    ----------
     - NF:       Nearfield definition. `np.array`, containing 6-tuples:
                   (X,Y,Z, Ex,Ey,Ez), the field components being complex.
     - complex_part: Complex part to plot. Either 'real' or 'imag' 
                       (default 'real')
     - fieldComp: default='I'. Which component to use. One of ["I", "Ex", "Ey", "Ez"].
                    if "I" is used, `complex_part` argument has no effect.
     - scale:     symbol scaling in units of stepsize (default 0.75)
     - abs_scale: enable absolute scaling, override internal scale calculation (default: False)
     - mode:     which glyph to use (default: 'sphere', might also be e.g. 'cube')
     - tit:      optional plot title (default '')
     - axis_labels: whether to show the X/Y/Z dimensions of the nano-object (default: True)
     - show:     whether to directly show the figure (default: True)
     
    other kwargs are passed to mlabs's `quiver3d`
    """
    if len(NF.T) == 6:
        X,Y,Z, Ex,Ey,Ez = NF.T
        X,Y,Z = X.real, Y.real, Z.real
    else:
        raise ValueError("Error: Field list must contain tuples of exactly 6 elements.")
    
    if fieldComp.lower() != 'i':
        if complex_part.lower() == "real":
            Ex, Ey, Ez = Ex.real, Ey.real, Ez.real
        elif complex_part.lower() == "imag":
            Ex, Ey, Ez = Ex.imag, Ey.imag, Ez.imag
        else:
            raise ValueError("Error: Unknown `complex_part` argument value. Must be either 'real' or 'imag'.")
    
    
    if fieldComp.lower() == 'i':
        EF = np.abs(Ex**2 + Ey**2 + Ez**2)
    elif fieldComp.lower() == 'ex':
        EF = Ex
    elif fieldComp.lower() == 'ey':
        EF = Ey
    elif fieldComp.lower() == 'ez':
        EF = Ez
    
    step = tools.get_step_from_geometry(np.array([X,Y,Z]).T)
    if not abs_scale:
        scale = step*scale
    else:
        scale = scale
    
    ## 3D-plot
    if show: 
        mlab.figure( bgcolor=(0.2,0.2,0.2), fgcolor=(1.0, 1.0, 1.0) )
    
    s = np.ones(X.shape)
    o = np.zeros(X.shape)
    pts = mlab.quiver3d(X,Y,Z, s, o, o, scalars=EF, mode=mode, scale_factor=scale, **kwargs) 
    pts.glyph.color_mode = 'color_by_scalar'
    pts.glyph.glyph_source.glyph_source.center = [0, 0, 0]
    
    
    if axis_labels: 
        mlab.axes(xlabel='X (nm)', ylabel='Y (nm)', zlabel='Z (nm)')
    if show: 
        mlab.title(tit)
        mlab.show()
    
    return pts






def vectorfield_color_by_fieldindex(sim, field_index, **kwargs):
    """Wrapper to :func:`vectorfield_color`, using simulation object and fieldindex as input
    
    Parameters
    ----------
    sim : `simulation`
        instance of :class:`.core.simulation`
    
    field_index : int
        index of evaluated self-consistent field to use for calculation. Can be
        obtained for specific parameter-set using :func:`.tools.get_closest_field_index`
        
    All other keyword arguments are passed to :func:`vectorfield_color`.
    """
    x, y, z = sim.struct.geometry.T
    Ex, Ey, Ez = sim.E[field_index][1].T
    NF = np.transpose([x,y,z, Ex,Ey,Ez])
    
    im = vectorfield_color(NF, **kwargs)
    return im


def scalarfield(NF, **kwargs):
    """Wrapper to :func:`vectorfield_color`, using scalar data tuples (x,y,z,S) as input
    
    Parameters
    ----------
    NF : list of 4-tuples
        list of tuples (x,y,z,S).
        Alternatively, the scalar-field can be passed as list of 2 lists 
        containing the x/y positions and scalar values, respectively.
        ([xy-values, S], with xy-values: list of 2-tuples [x,y]; S: list of 
        scalars). This format is returned e.g. by 
        :func:`.tools.calculate_rasterscan`.
        
    All other keyword arguments are passed to :func:`vectorfield_color`.
    """
    if len(NF) == 2 and np.shape(NF[0])[1] == 2 and len(np.shape(NF[1])) == 1 \
                    and len(NF[0]) == len(NF[1]):
        NF = np.concatenate([NF[0].T, [np.zeros(len(NF[1]))], [NF[1]]]).T
    elif len(NF.T) != 4:
        NF = np.array(NF).T
        if len(NF.T) != 4:
            raise ValueError("Error: Scalar field must consist of 4-tuples (x,y,z,S).")
    NF = np.array(NF)
    
    x, y, z = NF.T[0:3]
    Ex = Ey = Ez = NF.T[3]
    NF = np.transpose([x,y,z, Ex,Ey,Ez])
    
    im = vectorfield_color(NF, complex_part='real', fieldComp='Ex', **kwargs)
    return im







###----------------------------------------------------------------------
###               FARFIELD (INTENSITY)
###----------------------------------------------------------------------
#def _sphericToCarthesian(TETA, PHI, INTENS):
#    """Transfrom from spherical to carthesian coordinates
#    
#      input:
#        TETA:    List of teta angles (one entry for each intensity)
#        PHI:     List of phi angles (one entry for each intensity)
#        INTENS:  List of intensities
#    
#      output:
#        EFFX,EFFY,EFFZ:  X,Y,Z values in carthesian space
#        norm:            normalization factor for dataset
#    """
#    dat = np.transpose([TETA, PHI, INTENS])
#    EFFX=[]
#    EFFY=[]
#    EFFZ=[]
#    I=[]; I2=[]
#    Theta=[]; Theta2=[]
#    lastT=9999
#    for d in dat:
#        if d[0]!=lastT:
#            lastT=d[0]
#            EFFX.append([]); EFFY.append([]); EFFZ.append([])
#        teta      = d[0]
#        phi       = d[1]
#        Intensity = d[2]
#        
#        EFFX[-1].append(Intensity * np.sin(teta) * np.cos(phi))
#        EFFY[-1].append(Intensity * np.sin(teta) * np.sin(phi))
#        EFFZ[-1].append(Intensity * np.cos(teta))
#    EFFX=np.array(EFFX); EFFY=np.array(EFFY); EFFZ=np.array(EFFZ)
#    norm = max([np.max(EFFX),np.max(EFFY),np.max(EFFZ)])
#    return EFFX,EFFY,EFFZ,norm
#
#
#def plotFarfield3D(TETA, PHI, INTENS, TETAc=None, PHIc=None, INTENSc=None, norm=1, 
#                   title='', show=True):
#    """Plot 3D Farfield Radiation Pattern using mayavi
#    
#    Plot a radiation pattern in 3D space.
#    
#      input:
#        TETA:    List of teta angles (one entry for each intensity)
#        PHI:     List of phi angles (one entry for each intensity)
#        INTENS:  List of intensities
#        title:   (optional) title of plot
#        show:     directly show plot (default True)
#        
#      return:
#        None
#      
#    """
#    
#    if show: mlab.figure(bgcolor=(.9,.9,.9), size=(800,600))
#    
#    EX,EY,EZ,n = _sphericToCarthesian(TETA, PHI, INTENS)
#    norm = float(n)/float(norm)
#    if TETAc is not None:
#        EXwire,EYwire,EZwire,_n = _sphericToCarthesian(TETAc, PHIc, INTENSc)
#        mlab.mesh(EXwire/norm,EYwire/norm,EZwire/norm, color=(0,0,1), representation='wireframe', opacity=0.1, line_width=0.1)
#    
#    
#    mlab.mesh(EX/norm,EY/norm,EZ/norm, colormap="Blues", opacity=0.3)
#    
#    
#    if show: mlab.show()
#
#

##----------------------------------------------------------------------
##               Oszillating Field Animation
##----------------------------------------------------------------------
def animate_vectorfield(NF, Nframes=50, show=True, scale=1.5, abs_scale=False, 
                        draw_struct=False,
                        draw_substrate=True, substrate_size=2.0, 
                        clim=[0.0, 1.0],
                        figsize=(600, 400), save_anim=False, 
                        fig=None, view=(45, 45),
                        ffmpeg_args="", mov_file="pygdm_animated_field.mp4",
                        **kwargs):
    
    NF = NF.T
    if len(NF) != 6:
        raise ValueError("wrong shape of Nearfield Array. Must consist of 6-tuples: [x,y,z, Ex,Ey,Ez]")
    
    x,y,z = NF[0:3].real
    maxdist = max([max(x)-min(x), max(y)-min(y)])
    
    step = tools.get_step_from_geometry(NF[0:3].real.T)
    if not abs_scale:
        scale_quiver = step*scale
    else:
        scale_quiver = scale
        
    
    ## --- phase and length of complex field
    Exi = NF[3]
    Exr = np.absolute(Exi)
    Ax  = np.angle(Exi)
    
    Eyi = NF[4]
    Eyr = np.absolute(Eyi)
    Ay  = np.angle(Eyi)
    
    Ezi = NF[5]
    Ezr = np.absolute(Ezi)
    Az  = np.angle(Ezi)
    
    scaleF = float((Exr.max()+Eyr.max()+Ezr.max()))
    Exr /= scaleF
    Eyr /= scaleF
    Ezr /= scaleF
    
    ## --- create list of timesteps
    alambda = 100.
    omega = 2*np.pi/float(alambda)
    
    ims = []
    Emax = []
    for t in np.linspace(0,100, Nframes):
        Ex = (Exr * np.cos((Ax - omega*t))).real
        Ey = (Eyr * np.cos((Ay - omega*t))).real
        Ez = (Ezr * np.cos((Az - omega*t))).real
        E = np.sqrt( Ex**2 +Ey**2 + Ez**2)            
        Emax.append(E.max())
        ims.append( [x,y,z, Ex,Ey,Ez, E] )
    for i, _tmp in enumerate(Emax):
        ims[i][-1] /= max(Emax)
    

#==============================================================================
#     The actual plot
#==============================================================================
    fig_new = False
    if fig is None:
        fig_new = True
        fig = mlab.figure( size=figsize, bgcolor=(1.0, 1.0, 1.0), fgcolor=(0.,0.,0.) )
    
    if draw_substrate:
        X0 = Y0 = min([min(x), min(y)]) - (substrate_size/2. - 0.5) * maxdist
        X1 = Y1 = max([max(x), max(y)]) + (substrate_size/2. - 0.5) * maxdist
        Z0 = - step
        Z1 = - step/10.
        _draw_rect(X0,X1, Y0,Y1, Z0,Z1, opacity=0.8, color=(0.8, 0.8, 0.9))
    
    if draw_struct:
        mlab.points3d(x,y,z, mode='cube', scale_factor=step*scale*0.25, 
                      color=(0.1,0.1,0.1), opacity=0.15)
    
    ## the field quiver-plot
    D = ims[-1]
    p3d = mlab.quiver3d(D[0],D[1],D[2], D[3],D[4],D[5], scalars=D[6], 
                        scale_factor=scale_quiver, vmin=clim[0], vmax=clim[1], **kwargs)
    p3d.glyph.color_mode = 'color_by_scalar'
    
    mlab.view(*view)
    
    
#==============================================================================
#     The actual animation, plus ffmpeg mp4-save stuff
#==============================================================================
    @mlab.animate(delay=40)
    def anim():
        while True:
            for i, D in enumerate(ims):
                ## update data
                p3d.mlab_source.set(x=D[0],y=D[1],z=D[2], u=D[3],v=D[4],w=D[5])
                p3d.mlab_source.scalars = D[6]
                
                if save_anim:
                    mlab.savefig("{:0>4}_img_pygdmanim_tmp.png".format(i))
                yield
            
            if save_anim:
                break
            
        ## --- assemble movie
        if save_anim:
            from subprocess import check_output
            print check_output(["ffmpeg -f image2 -r 20 -i '%04d_img_pygdmanim_tmp.png' {} {}".format(ffmpeg_args, mov_file)], shell=True)
            print check_output(["rm *_img_pygdmanim_tmp.png"], shell=True)
    
    anim()
    mlab.show()











==> anc/setup.cfg <==
[metadata]
description-file = README.rst


==> anc/setup.py <==
import os
import sys
import platform

from setuptools import setup
from numpy.distutils.core import setup
from numpy.distutils.core import Extension
#from numpy.distutils.misc_util import Configuration

from pyGDM2 import __name__, __version__, __author__



def read(fname):
    return open(os.path.join(os.path.dirname(__file__), fname)).read()

def check_openmp():
    """
    compile with OpenMP ?
    """
    if "WITH_OPENMP" in os.environ and os.environ["WITH_OPENMP"] == "False":
        print "No OpenMP requested by environment"
        return False

    if ("--no-openmp" in sys.argv):
        sys.argv.remove("--no-openmp")
        os.environ["WITH_OPENMP"] = "False"
        print "No OpenMP requested by command line"
        return False
    
    if ("--with-openmp" in sys.argv):
            sys.argv.remove("--with-openmp")
            os.environ["WITH_OPENMP"] = "True"
            print "OpenMP explicitly requested by command line"
            return True
        
    if platform.system() == 'Darwin':
        print "Running OSX: OpenMP not implemented in default 'clang'. \nIf you encounter problems, you might try '--no-openmp' to compile without OpenMP"
        return True
    
    print "Compiling with OpenMP. Use '--no-openmp' to deactivate."
    return True

print "\n" + 60*'#' + "\n"

if check_openmp():
    openmp = "-fopenmp" 
    openmp_linker = "-lgomp"
else:
    openmp = "" 
    openmp_linker = ""

print "\n" + 60*'#' + 2*"\n"



setup(
    name = __name__,
    version = __version__,
    author = __author__,
    author_email = "wiechapeter@gmail.com",
    description = ("A python full-field electrodynamical solver, "
                   "based on the Green dyadic method (volume integral technique "
                   "in frequency domain)."),
    license = "GPLv3+",
    long_description=read('README.rst'),
    packages=['pyGDM2', 'pyGDM2.EO', 'pyGDM2.EO1'],
    ext_modules=[Extension(name = 'pyGDM2.pyGDMfor', 
                           sources = ['fortranBase/precision_single.f90',
                                'fortranBase/propagator_elec_elec_123.f90',
                                'fortranBase/propagator_elec_mag_freespace.f90',
                                'fortranBase/propagator_generalized.f90',
                                'fortranBase/routines_linear.f90',
                                'fortranBase/routines_incidentfields.f90',
                                'fortranBase/routines_decayrate.f90',
                                'fortranBase/routines_other.f90',
                                     ],
                           define_macros = [('F2PY_REPORT_ON_ARRAY_COPY','1')],
                           extra_compile_args = [openmp, '-O3', '-mcmodel=medium'],
                           extra_link_args = [openmp_linker, '-O3'],
                           )],
    classifiers=[
        "Development Status :: 5 - Production/Stable",
        "Topic :: Scientific/Engineering :: Physics",
        "Environment :: Console",
        "Programming Language :: Python :: 2.7",
        "License :: OSI Approved :: GNU General Public License v3 or later (GPLv3+)",
        "Intended Audience :: Science/Research"
    ],
    url = 'https://gitlab.com/wiechapeter/pyGDM2',
    download_url = 'https://gitlab.com/wiechapeter/pyGDM2/repository/1.0.0/archive.zip',
    keywords = ['coupled dipoles method', 'green dyadic method', 'electrodynamical simulations', 'nano optics', 'frequency-domain'],
    install_requires=['numpy'],
    python_requires='>=2.7',
) 


==> anc/tests/test_decay.pcl <==
(lp0
(lp1
cnumpy.core.multiarray
_reconstruct
p2
(cnumpy
ndarray
p3
(I0
tp4
S'b'
p5
tp6
Rp7
(I1
(I25
I25
tp8
cnumpy
dtype
p9
(S'f8'
p10
I0
I1
tp11
Rp12
(I3
S'<'
p13
NNNI-1
I-1
I0
tp14
bI01
S'\xf2d\x1bL\xfd\xff\xef?\xda\x10\x96(\x13\x00\xf0?\xb1\x82Hk\x1f\x00\xf0?]\xc5\xeb&!\x00\xf0?\xcb#\xbej\x18\x00\xf0?k\xd7\xa3m\x07\x00\xf0?_\x10\x93\xae\xe3\xff\xef?\x88;Bh\xb7\xff\xef?B\xa6\xa9\xc8\x90\xff\xef?\xb9\'\xf9\xbas\xff\xef?\xd6"\xe5\x01a\xff\xef?E\x00\xca$W\xff\xef?G\xa4\x7f&T\xff\xef?E\x00\xca$W\xff\xef?HX\xec\x01a\xff\xef?\xb9\'\xf9\xbas\xff\xef?+5\xa8\xc8\x90\xff\xef?,n@h\xb7\xff\xef?\x19\xb4\x92\xae\xe3\xff\xef?\xe0\x1e\xa3m\x07\x00\xf0?\xcb#\xbej\x18\x00\xf0?\xd2\x0c\xeb&!\x00\xf0?\x82\x97Ik\x1f\x00\xf0?NX\x95(\x13\x00\xf0?\xf2d\x1bL\xfd\xff\xef?\x15-\xffY\x19\x00\xf0?:\x83\x9f\xab.\x00\xf0?$\x1f\x1d\xe97\x00\xf0?\xd82F\xc03\x00\xf0?\x11\x02\x1c\xf8#\x00\xf0?L<H\xea\x0c\x00\xf0?\xdc\\\xcc\x93\xe8\xff\xef?\xc1n\xb7\x02\xbf\xff\xef?\xe9e\xd88\xa4\xff\xef?\x86\x93\n\x92\x99\xff\xef?f\x8c\xc6\xc2\x9a\xff\xef?\xd9;\xd39\xa0\xff\xef?\x9e\xb4-\xfc\xa2\xff\xef?\xf0\xac\xd49\xa0\xff\xef?\xf1D\xc7\xc2\x9a\xff\xef?\x9d\x04\x0c\x92\x99\xff\xef?\xd2\xf4\xd68\xa4\xff\xef?{\x12\xb7\x02\xbf\xff\xef?\xdc\\\xcc\x93\xe8\xff\xef?\x18\xf7G\xea\x0c\x00\xf0?\xbf\xe8\x1c\xf8#\x00\xf0?\x07\x1eE\xc03\x00\xf0?\xdf\xc2\x1c\xe97\x00\xf0?in\x9e\xab.\x00\xf0?\xa1\xe5\xffY\x19\x00\xf0?\xe5hI\xc79\x00\xf0?\xfa\xd9B\xb1M\x00\xf0?;\xdc\xae\x8eQ\x00\xf0?\n\xa2I\xadE\x00\xf0?Q\xf3\xc3Y.\x00\xf0?)\xc8\x19\xe9\x12\x00\xf0?l\x96>\xa7\xf7\xff\xef?\xe2m\x15|\xe0\xff\xef?/~\x86\x1f\xe7\xff\xef?\xfe\xcf\xfd\xed\x03\x00\xf0?aRzu\x1a\x00\xf0?\x9a$T\x9a-\x00\xf0?\x11\xe0\xb9\x135\x00\xf0?&\xddT\x9a-\x00\xf0?aRzu\x1a\x00\xf0?VC\xfe\xed\x03\x00\xf0?\x0cP\x86\x1f\xe7\xff\xef?W\xb5\x14|\xe0\xff\xef?l\x96>\xa7\xf7\xff\xef?i\xca\x18\xe9\x12\x00\xf0?\xc6:\xc3Y.\x00\xf0?!\x13K\xadE\x00\xf0?;\xdc\xae\x8eQ\x00\xf0?\x9d\x0cA\xb1M\x00\xf0?A6K\xc79\x00\xf0?Q\xc3"i]\x00\xf0?OW\xda4m\x00\xf0?lVq\x04i\x00\xf0?3p\xd3\x82S\x00\xf0?\x98#Hr4\x00\xf0?~E\xcd8\x17\x00\xf0?\xa76\xd4-\x08\x00\xf0?):\xcc\x01\x11\x00\xf0?[4\xd7\xf94\x00\xf0?\xf3\xf4c;n\x00\xf0?\xa0\x16\xfb\xd1\xad\x00\xf0?U f\xc4\xdf\x00\xf0?bi\xce\xb7\xf2\x00\xf0?U f\xc4\xdf\x00\xf0?\x9e\x04\x03\xd2\xad\x00\xf0?\x95\x1ef;n\x00\xf0?[4\xd7\xf94\x00\xf0?;Q\xcc\x01\x11\x00\xf0?\ng\xd3-\x08\x00\xf0?\xc4\xa1\xcd8\x17\x00\xf0?<VFr4\x00\xf0?\x1c\xf6\xd5\x82S\x00\xf0?\x9a8t\x04i\x00\xf0?}9\xdd4m\x00\xf0?Q\xc3"i]\x00\xf0?\xf0}]+\x81\x00\xf0?\x10\xf6\xb2\xba\x89\x00\xf0?\xc5\xbf\xe3wz\x00\xf0?_\xcf4#Y\x00\xf0?\xf0\xc7\xd9\xf11\x00\xf0?\xf1:\xe8\xae\x15\x00\xf0?\xbd}9<\x16\x00\xf0?5\x84&\x9aA\x00\xf0?\xd2g#\x00\x9c\x00\xf0?\x0e\'\xa7\x85\x1a\x01\xf0?\xef\x9fer\xa1\x01\xf0?\x1a@,+\n\x02\xf0?^\xd2\xc7\xce1\x02\xf0?v\x042+\n\x02\xf0?\x93\xdb_r\xa1\x01\xf0?\xb2b\xa1\x85\x1a\x01\xf0?\xe9\xd8$\x00\x9c\x00\xf0?\x1f\x13%\x9aA\x00\xf0?\xbd}9<\x16\x00\xf0?Z\xc5\xe8\xae\x15\x00\xf0?\xaak\xd9\xf11\x00\xf0?\x02\x023#Y\x00\xf0?\xc5\xbf\xe3wz\x00\xf0?\xcb\xa2\xae\xba\x89\x00\xf0? rX+\x81\x00\xf0?\x88\'I\xe3\xa1\x00\xf0?\x86\xb3\xa1\xda\x9f\x00\xf0?\xf1\xf8\'*\x82\x00\xf0?V[\x830R\x00\xf0?\xd6) o!\x00\xf0?\xd3\xdf\xc7\x80\x07\x00\xf0?\xc5%\x10$\x1e\x00\xf0?,\x9e\x8a\x07{\x00\xf0?u\xf3\xf3\xf8&\x01\xf0?\xf5\x87s:\x13\x02\xf0?\x8a\xaa,\xba\x11\x03\xf0?\xc3\xe3c\x92\xda\x03\xf0?J\xc6;v\'\x04\xf0?\x0b[X\x92\xda\x03\xf0?\x8a\xaa,\xba\x11\x03\xf0?\xed?\x93:\x13\x02\xf0?\xbdj\xe8\xf8&\x01\xf0?\xcf\xc7\x8c\x07{\x00\xf0?\xc5%\x10$\x1e\x00\xf0?\xd3\xdf\xc7\x80\x07\x00\xf0?\x84\x10!o!\x00\xf0?Wd\x7f0R\x00\xf0?\xaa\x93+*\x82\x00\xf0?\xe4\x89\x9f\xda\x9f\x00\xf0?\x88\'I\xe3\xa1\x00\xf0?3n+\xde\xbc\x00\xf0?C\xd1<\xec\xac\x00\xf0?\xd1\x8e_8}\x00\xf0?Hzp\xdf:\x00\xf0?\x06\xd0\xee\x0c\xfa\xff\xef?\x17\xa1\xbb4\xc6\xff\xef?5\x92\x19E\x11\x00\xf0?P\xf4\xf14\xaa\x00\xf0?\x9e\xc1\\\xcb\xc3\x01\xf0?\xb4]$\x9dS\x03\xf0?\xd8k\xdd{\x16\x05\xf0?2,\xa2\xd4\x89\x06\xf0?\xe6;\xbe\xb2\x1b\x07\xf0?5\xe9\xf2\xd4\x89\x06\xf0?\xb2\xd1\xba{\x16\x05\xf0?\xb4]$\x9dS\x03\xf0?^\x92H\xcb\xc3\x01\xf0?~\xd6\xf44\xaa\x00\xf0?\x98\xc2\x18E\x11\x00\xf0?\x17\xa1\xbb4\xc6\xff\xef?nZ\xef\x0c\xfa\xff\xef?\x8d\xd6p\xdf:\x00\xf0?\xa2\x9ad8}\x00\xf0?\xe6\xfa>\xec\xac\x00\xf0?J\xdf,\xde\xbc\x00\xf0?\xba\r\xcai\xd0\x00\xf0?T\xfc\xee\xb9\xaf\x00\xf0?/\xba\xb4\x90j\x00\xf0?\xf6\xa1\x12E\x11\x00\xf0?\xab\xcb\xd8\xe7\x7f\xff\xef?\x89<&\xee:\xff\xef?\xfc\xb1\x83,\xb3\xff\xef?\xbc\xd3\x82\xc3\xa9\x00\xf0?~\x08E\xb0?\x02\xf0?\x8fxo0\xad\x04\xf0?y\xf9\xc9:\xa8\x07\xf0?DI\xcb\xb4N\n\xf0?\xfb\x8au\xc6e\x0b\xf0?\xb3Z\xe2\xb4N\n\xf0?\xe7\n\xe1:\xa8\x07\xf0?m\x9b\x9d0\xad\x04\xf0?\xf4a<\xb0?\x02\xf0?`\x0f}\xc3\xa9\x00\xf0?\xcd\xc6\x84,\xb3\xff\xef?\xe5\x00,\xee:\xff\xef?\xf0\x1e\xdd\xe7\x7f\xff\xef?_,\x13E\x11\x00\xf0?\x8d\x90\xb2\x90j\x00\xf0?T\xfc\xee\xb9\xaf\x00\xf0?G\xd8\xc2i\xd0\x00\xf0?\x89\xa6\xc34\xdc\x00\xf0?\xbb%\x1b\x0e\xa9\x00\xf0?f\xc8\x15\xe4K\x00\xf0?\xbf}T\x16\xae\xff\xef?\x1f\xbb\xed\x08\xd3\xfe\xef?t\xce\xbf\x0e]\xfe\xef?\xc8m\x056\xbc\xfe\xef?\xc2\x0chy@\x00\xf0?\xff6hi1\x02\xf0?\x85\xf3C\xe4\x8c\x05\xf0?\x1b\xbeE\xd9E\n\xf0?rX\\\x9e\t\x0f\xf0?x\xb8\x1b\x00(\x11\xf0?H\x01\xe9\x9d\t\x0f\xf0?\xd2FQ\xd9E\n\xf0?=|O\xe4\x8c\x05\xf0?\xc9\x0c\x85i1\x02\xf0?\x1f\xdaiy@\x00\xf0?\xc8m\x056\xbc\xfe\xef?\x11\xc2\xd9\x0e]\xfe\xef?\xc3\xf6\xe7\x08\xd3\xfe\xef?\x1cKV\x16\xae\xff\xef?~B\x13\xe4K\x00\xf0?\xa4\xb4\x19\x0e\xa9\x00\xf0?\x13M\xcc4\xdc\x00\xf0?\xacS\x1ea\xe1\x00\xf0?\x15\xcak\xdc\x9b\x00\xf0?y\xed\xfe/&\x00\xf0?|2\x07\xfc%\xff\xef?\xca\xde\x10\xe4\x01\xfe\xef?\xf4\x00\xb9\x173\xfd\xef?\xc9\x0f\x92\x1b$\xfd\xef?\x03\x12\xc0\xa6h\xfe\xef?\x0c\x80$\xb6\xf7\x00\xf0?9\x06\xeex\xa1\x04\xf0?!\xf8\xde/\xf8\n\xf0?a\x01\xfd\xa0\xce\x12\xf0?\xb8\x0e{\xc7\xc6\x16\xf0?8\xaa\x89\xa0\xce\x12\xf0?\xfe\x1a\r0\xf8\n\xf0?\xddA\xe8x\xa1\x04\xf0?\xad\x97.\xb6\xf7\x00\xf0?\x16_\xd1\xa6h\xfe\xef?f\x03\xac\x1b$\xfd\xef?\x85\xef\xa1\x173\xfd\xef?\xe5s\x02\xe4\x01\xfe\xef?7\xdf\x02\xfc%\xff\xef?as\x010&\x00\xf0?\xe7\xe7h\xdc\x9b\x00\xf0?6\xfa&a\xe1\x00\xf0?\x83\x83Q-\xe2\x00\xf0?B9|\xc9\x8c\x00\xf0?\xbe\xd4+S\x01\x00\xf0?\xb3\xfd(\x91\xa2\xfe\xef?q\xfd\xc5\xf7/\xfd\xef?\x93\xd4-\xfe\xec\xfb\xef?\x1c\xf0`\xd7\x1e\xfb\xef?\xd0YU\x8f\x10\xfb\xef?\xbb\xb8\x01zB\xfc\xef?iw{\x1a\x08\x00\xf0?\xa7\xc4\x85\xd2\xd4\x04\xf0?\xed\xe2\xd5N[\r\xf0?\xaf\x0bi\x1e\xc9\x12\xf0?~\xd1\xbeN[\r\xf0?\x00\xcc:\xd2\xd4\x04\xf0?\xc4\xa0x\x1a\x08\x00\xf0?\xbb\xb8\x01zB\xfc\xef?t\x95O\x8f\x10\xfb\xef?dgU\xd7\x1e\xfb\xef?]\xaaJ\xfe\xec\xfb\xef?\x9e\xdf\xc8\xf7/\xfd\xef?\x9c\x8c\'\x91\xa2\xfe\xef?c\x1b,S\x01\x00\xf0?Y\xaa}\xc9\x8c\x00\xf0?l\x12P-\xe2\x00\xf0?\xf9\x00d;\xe1\x00\xf0?\xe8N!\xfe\x80\x00\xf0?b\xd6\x9d\x93\xcc\xff\xef??s\xf2\x1bB\xfe\xef?\x1e\xb9\x07\xe6\x90\xfc\xef?\xd8\x9bB\xde\xe5\xfa\xef?HFy\xb1Q\xf9\xef?\xc7Q\t\x05\x9e\xf7\xef?\x96\xd7\xc4\x13\x0f\xf5\xef?\x10\xa8\x0c\xcf6\xf0\xef?\xbdj\x89\xef\xdb\xe7\xef?\xfa\xef>\xfe\xda\xde\xef?"\x0bEa\x7f\xdb\xef?\x85d\x86\xfd\xda\xde\xef?\xdfG[\xef\xdb\xe7\xef?Ub\xb0\xce6\xf0\xef?\x93\x1at\x13\x0f\xf5\xef?~\xda\x14\x05\x9e\xf7\xef?n\xe0\x9b\xb1Q\xf9\xef?F\xadY\xde\xe5\xfa\xef?\x1e\xb9\x07\xe6\x90\xfc\xef?\x11\x91\xef\x1bB\xfe\xef?Ke\x9c\x93\xcc\xff\xef?\x161$\xfe\x80\x00\xf0?pZ[;\xe1\x00\xf0?e\x011\xa6\xe0\x00\xf0?!v\xa3\x8b|\x00\xf0?Y\x19\xfa\xae\xb8\xff\xef?7+\x84\x86\x1e\xfe\xef?\xec\xfb\xba)U\xfc\xef?p\xb2s\xb6\x7f\xfa\xef?\x97k\xcd-\x95\xf8\xef?Y+Aj\x19\xf6\xef?\x1cL\xf61\x88\xf1\xef?\xa8cP\xa5!\xe7\xef?\xe4M\x7f\x9b\x88\xcf\xef?\x83-\x9f\xab\x99\xa6\xef?\x9b\xef\xf14\xd6\x8b\xef?\x0e\xa2\xe6\xaa\x99\xa6\xef?\xf96\x0e\x9a\x88\xcf\xef?\x85\x86~\xa5!\xe7\xef?h\x80;2\x88\xf1\xef?\xa5_\x86j\x19\xf6\xef?\x97k\xcd-\x95\xf8\xef?\x96L\x96\xb6\x7f\xfa\xef?[\r\xd2)U\xfc\xef?\xae\x84{\x86\x1e\xfe\xef?+7\xf7\xae\xb8\xff\xef?\x96\xbd\xa2\x8b|\x00\xf0?\xd768\xa6\xe0\x00\xf0?\x9e<^;\xe1\x00\xf0?\xb8Z&\xfe\x80\x00\xf0?\xd7\x1d\x9d\x93\xcc\xff\xef?$\xde\x00\x1cB\xfe\xef?\x0bl\xf6\xe5\x90\xfc\xef?Y\xfaj\xde\xe5\xfa\xef?n\xe0\x9b\xb1Q\xf9\xef?6c \x05\x9e\xf7\xef?\xdc\x91h\x13\x0f\xf5\xef?\x7f\xb9#\xcf6\xf0\xef?\x9a\x8d\xb7\xef\xdb\xe7\xef?\xc2)\xde\xff\xda\xde\xef?\xc8g\x12c\x7f\xdb\xef?\xc2)\xde\xff\xda\xde\xef?j\xbc\xa2\xee\xdb\xe7\xef?\x9a\x1cT\xce6\xf0\xef?j\xc3\x00\x13\x0f\xf5\xef?U\x83\xa1\x04\x9e\xf7\xef?\xdd\xf1\xb2\xb1Q\xf9\xef?Y\xfaj\xde\xe5\xfa\xef?\x1e\xb9\x07\xe6\x90\xfc\xef?mU\xf5\x1bB\xfe\xef?\x05\t\x9c\x93\xcc\xff\xef?\xe8N!\xfe\x80\x00\xf0?pZ[;\xe1\x00\xf0?\x83\x83Q-\xe2\x00\xf0?\xb7\x80{\xc9\x8c\x00\xf0?\x19\x8e+S\x01\x00\xf0?T\x153\x91\xa2\xfe\xef?\x02\xec\xae\xf7/\xfd\xef?]\xaaJ\xfe\xec\xfb\xef?\xe6\xc5}\xd7\x1e\xfb\xef?R\xb8}\x8f\x10\xfb\xef?\x85\x8e\x1ezB\xfc\xef?\xe7\xcex\x1a\x08\x00\xf0?\xa7\xc4\x85\xd2\xd4\x04\xf0?9\x17\x1bO[\r\xf0?\xb5\x85\n\x1f\xc9\x12\xf0?\xed\xe2\xd5N[\r\xf0?\x16\xd6\x9c\xd2\xd4\x04\xf0?iw{\x1a\x08\x00\xf0?\x85\x8e\x1ezB\xfc\xef?\xad|\x83\x8f\x10\xfb\xef?Q\x1aD\xd7\x1e\xfb\xef?]\xaaJ\xfe\xec\xfb\xef?\x02\xec\xae\xf7/\xfd\xef?\x0f\xc2.\x91\xa2\xfe\xef?\xe2\xc4+S\x01\x00\xf0?B9|\xc9\x8c\x00\xf0?l\x12P-\xe2\x00\xf0?\xacS\x1ea\xe1\x00\xf0?\x8b#c\xdc\x9b\x00\xf0?\'\xd4\xff/&\x00\xf0?\xad8\xfa\xfb%\xff\xef?vb\xeb\xe3\x01\xfe\xef?\x85\xef\xa1\x173\xfd\xef?\x81\x98\x9d\x1b$\xfd\xef?r#\xd7\xa6h\xfe\xef?#\xf1%\xb6\xf7\x00\xf0?\xf0\x8e\xf9x\xa1\x04\xf0?jo\xd3/\xf8\n\xf0?\xd7\x8c\xb5\xa1\xce\x12\xf0?\xe9\xdf\x8f\xc8\xc6\x16\xf0?\xa7\xbb\xa0\xa0\xce\x12\xf0?D\xd5\xb0/\xf8\n\xf0?\xf0\x8e\xf9x\xa1\x04\xf0?\x7f\xb5+\xb6\xf7\x00\xf0?DA\xd4\xa6h\xfe\xef?\xc9\x0f\x92\x1b$\xfd\xef?)+\x9c\x173\xfd\xef?\xb7\x91\xff\xe3\x01\xfe\xef?\xc4\xa9\xfb\xfb%\xff\xef?m0\x000&\x00\xf0?]A`\xdc\x9b\x00\xf0?6\xfa&a\xe1\x00\xf0?\xb7\x88\xc64\xdc\x00\xf0?H\xf0\x13\x0e\xa9\x00\xf0?\xdb\x0f\x15\xe4K\x00\xf0?\xbf}T\x16\xae\xff\xef?{\x7f\xf3\x08\xd3\xfe\xef?\xa2\xb0\xc2\x0e]\xfe\xef?h\x85\x0f6\xbc\xfe\xef?\x07`ly@\x00\xf0?\xa3rbi1\x02\xf0?_Y!\xe4\x8c\x05\xf0?\xb0i\x7f\xd9E\n\xf0?O{\x8a\x9e\t\x0f\xf0?x\xb8\x1b\x00(\x11\xf0?\x945.\x9e\t\x0f\xf0?g\xf2\x8a\xd9E\n\xf0?\x17\xe2,\xe4\x8c\x05\xf0?\xc9\x0c\x85i1\x02\xf0?\xc2\x0chy@\x00\xf0?\t\x9d\x196\xbc\xfe\xef?+W\xcb\x0e]\xfe\xef?\x95\x14\xe5\x08\xd3\xfe\xef?\xeehS\x16\xae\xff\xef?\x95\xb3\x14\xe4K\x00\xf0?\xa6\xc6\x11\x0e\xa9\x00\xf0?)\xbe\xcd4\xdc\x00\xf0?^I\xc4i\xd0\x00\xf0?T\xfc\xee\xb9\xaf\x00\xf0?\xbbr\xb5\x90j\x00\xf0?\x02_\x11E\x11\x00\xf0?}\xe9\xd5\xe7\x7f\xff\xef?\x13\xe3.\xee:\xff\xef?\xcd\xc6\x84,\xb3\xff\xef?^\xfd\x84\xc3\xa9\x00\xf0?\xd9\xccJ\xb0?\x02\xf0?\xfe\x89\x860\xad\x04\xf0?0\x82\xd5:\xa8\x07\xf0?DI\xcb\xb4N\n\xf0?\x8cy^\xc6e\x0b\xf0?\xf8\x14\x86\xb4N\n\xf0?\r\xa5\x03;\xa8\x07\xf0?|+^0\xad\x04\xf0?\xa4\xa2g\xb0?\x02\xf0?\x19\xaa\x80\xc3\xa9\x00\xf0?\xfc\xb1\x83,\xb3\xff\xef?@\xc51\xee:\xff\xef?}\xe9\xd5\xe7\x7f\xff\xef?\xe5\x8a\x12E\x11\x00\xf0?\x8d\x90\xb2\x90j\x00\xf0?\xc8C\xee\xb9\xaf\x00\xf0?u\xba\xc5i\xd0\x00\xf0?\xa6\xa32\xde\xbc\x00\xf0?\xb6\x06D\xec\xac\x00\xf0?r\xa6i8}\x00\xf0?\xbc\xc1o\xdf:\x00\xf0?\x06\xd0\xee\x0c\xfa\xff\xef?\\\xfd\xbb4\xc6\xff\xef?\x12d\x19E\x11\x00\xf0?~\xd6\xf44\xaa\x00\xf0?\x9e\xc1\\\xcb\xc3\x01\xf0?\xda\xf7F\x9dS\x03\xf0?\xc5\x1e\xcc{\x16\x05\xf0?\xa1=\xb9\xd4\x89\x06\xf0?\x0f\x931\xb3\x1b\x07\xf0?\xedq\xfe\xd4\x89\x06\xf0?\xb6\x8e\x0b|\x16\x05\xf0?#o;\x9dS\x03\xf0?\x02\xceB\xcb\xc3\x01\xf0?P\xf4\xf14\xaa\x00\xf0?u\x94\x18E\x11\x00\xf0?\xd1D\xbb4\xc6\xff\xef?\xfa\x12\xf0\x0c\xfa\xff\xef?weo\xdf:\x00\xf0?\xe6\xedh8}\x00\xf0?\xe4\xe8F\xec\xac\x00\xf0?\xa6\xa32\xde\xbc\x00\xf0?\x9d\x86R\xe3\xa1\x00\xf0?)\xdd\xa3\xda\x9f\x00\xf0?\x1f\xdb**\x82\x00\xf0?\x10\xff\x820R\x00\xf0?\x90\xcd\x1fo!\x00\xf0?\xd3\xdf\xc7\x80\x07\x00\xf0?Q\xde\x10$\x1e\x00\xf0?Z\x80\x8d\x07{\x00\xf0?u\xf3\xf3\xf8&\x01\xf0?~.|:\x13\x02\xf0?\x9d\xf7=\xba\x11\x03\xf0?\xc3\xe3c\x92\xda\x03\xf0?\x83\xadov\'\x04\xf0?\x0b[X\x92\xda\x03\xf0?T\x80I\xba\x11\x03\xf0?H\x04\x99:\x13\x02\xf0?\x15\x0b\xfe\xf8&\x01\xf0?q\xf1\x8e\x07{\x00\xf0?\xa2\xf7\x0f$\x1e\x00\xf0?*S\xc8\x80\x07\x00\xf0?>\xb4 o!\x00\xf0?V[\x830R\x00\xf0?\xf1\xf8\'*\x82\x00\xf0?\xe4\x89\x9f\xda\x9f\x00\xf0?o\xa4O\xe3\xa1\x00\xf0?5\xd1a+\x81\x00\xf0?\xfb\x96\xa9\xba\x89\x00\xf0?\x0c%\xe0wz\x00\xf0?_\xcf4#Y\x00\xf0?\x1f\xb3\xd8\xf11\x00\xf0?Z\xc5\xe8\xae\x15\x00\xf0?\x9aO9<\x16\x00\xf0?5\x84&\x9aA\x00\xf0?\xbb\xf6!\x00\x9c\x00\xf0?\x11K\x97\x85\x1a\x01\xf0?Kdkr\xa1\x01\xf0?\x90\x99#+\n\x02\xf0?\nV\xa2\xce1\x02\xf0?\x1a@,+\n\x02\xf0?\x1d\x82hr\xa1\x01\xf0?\x11K\x97\x85\x1a\x01\xf0?\x00J&\x00\x9c\x00\xf0?|\xe9"\x9aA\x00\xf0?7\x1f:<\x16\x00\xf0?\xab\xde\xe7\xae\x15\x00\xf0?\xf0\xc7\xd9\xf11\x00\xf0?_\xcf4#Y\x00\xf0?:\x07\xe3wz\x00\xf0?\x10\xf6\xb2\xba\x89\x00\xf0?\xf0}]+\x81\x00\xf0?\x96\x16\'i]\x00\xf0?\xdb\x0f\xdb4m\x00\xf0?U\xe5o\x04i\x00\xf0?\xd6\x99\xd5\x82S\x00\xf0?\xb0\x9dEr4\x00\xf0?\xc4\xa1\xcd8\x17\x00\xf0?a\xda\xd3-\x08\x00\xf0?;Q\xcc\x01\x11\x00\xf0?\x8a\x1f\xd6\xf94\x00\xf0?N\xb9i;n\x00\xf0?\xb7\x87\xfc\xd1\xad\x00\xf0?\x9d\x97Z\xc4\xdf\x00\xf0?\xef3\xc7\xb7\xf2\x00\xf0?\xe2\xea^\xc4\xdf\x00\xf0?\x89\xa5\xf9\xd1\xad\x00\xf0?!\xd7f;n\x00\xf0?[4\xd7\xf94\x00\xf0?\x92\xc4\xcc\x01\x11\x00\xf0?>\xac\xd3-\x08\x00\xf0?[\x17\xcd8\x17\x00\xf0?%\xe5Dr4\x00\xf0?\xa8\xb7\xd2\x82S\x00\xf0?\x83\xc7r\x04i\x00\xf0?\xdb\x0f\xdb4m\x00\xf0?\n^&i]\x00\xf0?\xb6}J\xc79\x00\xf0?\x86\x9b?\xb1M\x00\xf0?\xaf\x1a\xb2\x8eQ\x00\xf0?!\x13K\xadE\x00\xf0?9y\xc6Y.\x00\xf0?\xe3k\x19\xe9\x12\x00\xf0?\x8e\xc4>\xa7\xf7\xff\xef?\xcb\xfc\x13|\xe0\xff\xef?\x8cK\x88\x1f\xe7\xff\xef?\x99\xf2\xfd\xed\x03\x00\xf0?\xb2kyu\x1a\x00\xf0?\xb1\x95U\x9a-\x00\xf0?\xfan\xb8\x135\x00\xf0?l9U\x9a-\x00\xf0?>$zu\x1a\x00\xf0?\xed\xb8\xfd\xed\x03\x00\xf0?\x98\x08\x87\x1f\xe7\xff\xef?4\x87\x14|\xe0\xff\xef?nC?\xa7\xf7\xff\xef?;\xdf\x19\xe9\x12\x00\xf0?\xc51\xc7Y.\x00\xf0?\n\xa2I\xadE\x00\xf0?\xaf\x1a\xb2\x8eQ\x00\xf0?W\xb0@\xb1M\x00\xf0?\x12KL\xc79\x00\xf0?\xa1\xe5\xffY\x19\x00\xf0?\xdc\xac\xa1\xab.\x00\xf0?S\n\x1c\xe97\x00\xf0?\xc1\xc1D\xc03\x00\xf0?y\x8c\x1c\xf8#\x00\xf0?\xf5\xc8G\xea\x0c\x00\xf0?\x97\x00\xcc\x93\xe8\xff\xef?d\x98\xb9\x02\xbf\xff\xef?\xbb\x83\xd58\xa4\xff\xef?\xcd\xf8\x06\x92\x99\xff\xef?\xc1P\xcc\xc2\x9a\xff\xef?\xabY\xd09\xa0\xff\xef?\x87C,\xfc\xa2\xff\xef?\t0\xce9\xa0\xff\xef?dz\xce\xc2\x9a\xff\xef?\xe4i\x08\x92\x99\xff\xef?\xd2\xf4\xd68\xa4\xff\xef?\x92\x83\xb8\x02\xbf\xff\xef?.v\xcb\x93\xe8\xff\xef?\xf5\xc8G\xea\x0c\x00\xf0?\x9c\xba\x1c\xf8#\x00\xf0?\x92\xd6E\xc03\x00\xf0?\x99f\x1c\xe97\x00\xf0?\xdc\xac\xa1\xab.\x00\xf0?\xa1\xe5\xffY\x19\x00\xf0?\xf0\xe0\x1bL\xfd\xff\xef?+*\x95(\x13\x00\xf0?\xd3\xb0Hk\x1f\x00\xf0?:\x97\xeb&!\x00\xf0?\x92\x84\xbcj\x18\x00\xf0?Z\xc0\xa3m\x07\x00\xf0?\xb0)\x92\xae\xe3\xff\xef?\xfe\x8b=h\xb7\xff\xef?o\x88\xac\xc8\x90\xff\xef?\xb7\x15\x01\xbbs\xff\xef?\xa8@\xe2\x01a\xff\xef?\xb85\xd1$W\xff\xef?\x8e\t|&T\xff\xef?\x8aS\xce$W\xff\xef?xL\xe7\x01a\xff\xef?\x893\xfe\xbas\xff\xef?o\x88\xac\xc8\x90\xff\xef?\x15\xfd>h\xb7\xff\xef?%q\x91\xae\xe3\xff\xef?\xae\x86\xa3m\x07\x00\xf0?\x92\x84\xbcj\x18\x00\xf0?\x17i\xeb&!\x00\xf0?\xdfmGk\x1f\x00\xf0?\xeb\'\x96(\x13\x00\xf0?\x9d\x9e\x1bL\xfd\xff\xef?'
p15
tp16
bag2
(g3
(I0
tp17
g5
tp18
Rp19
(I1
(I25
I25
tp20
g12
I01
S'\xeb\xaf\x1bL\xfd\xff\xef?\tp\x00Z\x19\x00\xf0?p!J\xc79\x00\xf0?\x96\x16\'i]\x00\xf0?\x92\xa7_+\x81\x00\xf0?\x9e\x98J\xe3\xa1\x00\xf0?\x1c\xfd)\xde\xbc\x00\xf0?\xa3\x9c\xc8i\xd0\x00\xf0?@/\xcf4\xdc\x00\xf0?\xda5!a\xe1\x00\xf0?\x9a\xf4R-\xe2\x00\xf0?BxX;\xe1\x00\xf0?\xee\xa79\xa6\xe0\x00\xf0?\xcb\x1ea;\xe1\x00\xf0?\x9a\xf4R-\xe2\x00\xf0?d\xdc)a\xe1\x00\xf0?\xb7\x88\xc64\xdc\x00\xf0?^I\xc4i\xd0\x00\xf0?\x1c\xfd)\xde\xbc\x00\xf0?*QK\xe3\xa1\x00\xf0?\xc2\x9bZ+\x81\x00\xf0?\xac\x87(i]\x00\xf0?p!J\xc79\x00\xf0?\tp\x00Z\x19\x00\xf0?\xe3\xfa\x1bL\xfd\xff\xef?q\x86\x95(\x13\x00\xf0?\xdc\xac\xa1\xab.\x00\xf0?\xb4}B\xb1M\x00\xf0?OW\xda4m\x00\xf0?\x84=\xb2\xba\x89\x00\xf0?\xcd\x18\x9e\xda\x9f\x00\xf0?\xe4\xe8F\xec\xac\x00\xf0?\x9aa\xeb\xb9\xaf\x00\xf0?\x1a\x0e\x11\x0e\xa9\x00\xf0?]A`\xdc\x9b\x00\xf0?Y\xaa}\xc9\x8c\x00\xf0?\x8bx#\xfe\x80\x00\xf0?\x7fL\xa1\x8b|\x00\xf0?-\xa2%\xfe\x80\x00\xf0?\xfc\xd3\x7f\xc9\x8c\x00\xf0?r\xa0i\xdc\x9b\x00\xf0?H\xf0\x13\x0e\xa9\x00\xf0?\xe1\xc6\xe7\xb9\xaf\x00\xf0?A\xbfD\xec\xac\x00\xf0?\x14~\x9a\xda\x9f\x00\xf0?V[\xaf\xba\x89\x00\xf0?\xdb\x0f\xdb4m\x00\xf0?W\xb0@\xb1M\x00\xf0?\xdc\xac\xa1\xab.\x00\xf0?\xf7\xe4\x94(\x13\x00\xf0?\x9a\x11Gk\x1f\x00\xf0?$\x1f\x1d\xe97\x00\xf0?\xdd\x05\xb1\x8eQ\x00\xf0?\xe1\x9dp\x04i\x00\xf0?\xc5\xbf\xe3wz\x00\xf0?\xda\x87&*\x82\x00\xf0?\x16\xe2c8}\x00\xf0?\x8d\x90\xb2\x90j\x00\xf0?\xac$\x16\xe4K\x00\xf0?\xf8\xe8\x000&\x00\xf0?\xf1.+S\x01\x00\xf0?\xa9;\x9a\x93\xcc\xff\xef?p\x8a\xfb\xae\xb8\xff\xef?c\xdf\x99\x93\xcc\xff\xef?\xf5\x9d+S\x01\x00\xf0?as\x010&\x00\xf0?OW\x14\xe4K\x00\xf0?\x8d\x90\xb2\x90j\x00\xf0?\xffpb8}\x00\xf0?\x1f\xdb**\x82\x00\xf0?#\x96\xe1wz\x00\xf0?\xe1\x9dp\x04i\x00\xf0?$k\xad\x8eQ\x00\xf0?\x81\xec\x1e\xe97\x00\xf0?<;Ik\x1f\x00\xf0?\xa3!\xec&!\x00\xf0?\x1e\x8fF\xc03\x00\xf0?\n\xa2I\xadE\x00\xf0?\xd6\x99\xd5\x82S\x00\xf0?Ig/#Y\x00\xf0?\xca\xa2\x820R\x00\xf0?Hzp\xdf:\x00\xf0?\xd3s\x12E\x11\x00\xf0?J6U\x16\xae\xff\xef?|2\x07\xfc%\xff\xef?A\xc8!\x91\xa2\xfe\xef??s\xf2\x1bB\xfe\xef?\xc1\xd1\x8c\x86\x1e\xfe\xef?\xc8\x19\xfb\x1bB\xfe\xef?\xfct\x1d\x91\xa2\xfe\xef?e\xc1\x05\xfc%\xff\xef?\x04\xd1X\x16\xae\xff\xef?\xc8\xb6\x13E\x11\x00\xf0?weo\xdf:\x00\xf0?\x84F\x820R\x00\xf0?\xeb\x901#Y\x00\xf0?\xd6\x99\xd5\x82S\x00\xf0?\xf30H\xadE\x00\xf0?\x07\x1eE\xc03\x00\xf0?:\x97\xeb&!\x00\xf0?\x1d=\xbdj\x18\x00\xf0?\xcb\xa5\x1b\xf8#\x00\xf0?:\x82\xc2Y.\x00\xf0?kAEr4\x00\xf0?|\x80\xda\xf11\x00\xf0?\xbf\xb8\x1eo!\x00\xf0?U<\xed\x0c\xfa\xff\xef?8\x96\xd1\xe7\x7f\xff\xef?\x95\x14\xe5\x08\xd3\xfe\xef?@8\x08\xe4\x01\xfe\xef?\xb9t\xba\xf7/\xfd\xef?S\xe3\xea\xe5\x90\xfc\xef?\xa3\x84\xc6)U\xfc\xef?1\x06\x19\xe6\x90\xfc\xef?\x9e\xdf\xc8\xf7/\xfd\xef?\xe5s\x02\xe4\x01\xfe\xef?M\x9d\xf0\x08\xd3\xfe\xef?O\x07\xd3\xe7\x7f\xff\xef?I\x7f\xee\x0c\xfa\xff\xef?\xb3\xfb\x1fo!\x00\xf0?\xf0\xc7\xd9\xf11\x00\xf0?kAEr4\x00\xf0?im\xc1Y.\x00\xf0?\x90\xfd\x1d\xf8#\x00\xf0?\xcb#\xbej\x18\x00\xf0?\xae\x86\xa3m\x07\x00\xf0?\x9eUG\xea\x0c\x00\xf0?\xc1=\x19\xe9\x12\x00\xf0?~E\xcd8\x17\x00\xf0?Z\xc5\xe8\xae\x15\x00\xf0?\x19<\xc8\x80\x07\x00\xf0?E\x8c\xba4\xc6\xff\xef?\x13\xe3.\xee:\xff\xef?\xb5\xfd\xd3\x0e]\xfe\xef?\x85\xef\xa1\x173\xfd\xef?]\xaaJ\xfe\xec\xfb\xef?\xd8\x9bB\xde\xe5\xfa\xef?so\xc4\xb6\x7f\xfa\xef?\x11\x83v\xde\xe5\xfa\xef?\x93\xd4-\xfe\xec\xfb\xef?\xe1\xb3\xa7\x173\xfd\xef?\x11\xc2\xd9\x0e]\xfe\xef?@\xc51\xee:\xff\xef?\xa2Y\xbc4\xc6\xff\xef?\x19<\xc8\x80\x07\x00\xf0?\x8e\n\xe9\xae\x15\x00\xf0?\xc4\xa1\xcd8\x17\x00\xf0?\xb5\x80\x1a\xe9\x12\x00\xf0?\xd2\x9aG\xea\x0c\x00\xf0?H\xa9\xa3m\x07\x00\xf0?\xb0)\x92\xae\xe3\xff\xef?.v\xcb\x93\xe8\xff\xef?Z\x7f>\xa7\xf7\xff\xef?\ng\xd3-\x08\x00\xf0?}{:<\x16\x00\xf0?s\x0c\x11$\x1e\x00\xf0?\xcc\x07\x19E\x11\x00\xf0?Y\x7f\x85,\xb3\xff\xef?:\xa3\x0c6\xbc\xfe\xef?\xd5\x14\xc3\x1b$\xfd\xef?\xd3xl\xd7\x1e\xfb\xef?\xba\x14\xe1\xb1Q\xf9\xef?\x05}\xe4-\x95\xf8\xef?K\x03\xca\xb1Q\xf9\xef?B\x8a\x83\xd7\x1e\xfb\xef?\xd5\x14\xc3\x1b$\xfd\xef?\xc8m\x056\xbc\xfe\xef?B\x0e\x84,\xb3\xff\xef?\x00M\x19E\x11\x00\xf0?\xc5%\x10$\x1e\x00\xf0?w!9<\x16\x00\xf0?a\xda\xd3-\x08\x00\xf0?l\x96>\xa7\xf7\xff\xef?t\xd2\xcb\x93\xe8\xff\xef?\x19\xb4\x92\xae\xe3\xff\xef?\xb7&Ah\xb7\xff\xef?M\'\xb8\x02\xbf\xff\xef?W\xb5\x14|\xe0\xff\xef?\x07\x0c\xcc\x01\x11\x00\xf0?\xf10"\x9aA\x00\xf0?\xa1\xe5\x89\x07{\x00\xf0?\xdc\xac\xf24\xaa\x00\xf0?\xed\xd9u\xc3\xa9\x00\xf0?\xd8tmy@\x00\xf0?_\xd6\xc5\xa6h\xfe\xef??kl\x8f\x10\xfb\xef?2\xa6\xcf\x04\x9e\xf7\xef?\xce\xb6\xf9j\x19\xf6\xef?\xca\x0eZ\x05\x9e\xf7\xef?\xe3\xa6f\x8f\x10\xfb\xef?\xba\x9a\xcb\xa6h\xfe\xef?\xef\xe5ny@\x00\xf0?\xed\xd9u\xc3\xa9\x00\xf0? \x00\xf74\xaa\x00\xf0?\xfd\xa9\x8f\x07{\x00\xf0?\xf0\'&\x9aA\x00\xf0?{S\xcb\x01\x11\x00\xf0?y\xe3\x14|\xe0\xff\xef?\x92\x83\xb8\x02\xbf\xff\xef?\xb7&Ah\xb7\xff\xef?\xb6\xed\xa8\xc8\x90\xff\xef?\xe9e\xd88\xa4\xff\xef?\x18\r\x85\x1f\xe7\xff\xef?\xd0{\xd6\xf94\x00\xf0?\xbb\xf6!\x00\x9c\x00\xf0?\x15\x0b\xfe\xf8&\x01\xf0?\x02\xceB\xcb\xc3\x01\xf0?=\xd90\xb0?\x02\xf0?\x12\x84yi1\x02\xf0?\xc3\x080\xb6\xf7\x00\xf0?_\xf4\xfbyB\xfc\xef?\x02,\x8b\x13\x0f\xf5\xef??)\xc81\x88\xf1\xef?\xb9\xb4\x96\x13\x0f\xf5\xef?\xce\x05\x13zB\xfc\xef?\xde\x9d!\xb6\xf7\x00\xf0?,\x19ki1\x02\xf0?"D?\xb0?\x02\xf0?^\x92H\xcb\xc3\x01\xf0?u\xf3\xf3\xf8&\x01\xf0?\xd2g#\x00\x9c\x00\xf0?\xd0{\xd6\xf94\x00\xf0?\xc7\xf3\x85\x1f\xe7\xff\xef?\xe9e\xd88\xa4\xff\xef?Y\x17\xab\xc8\x90\xff\xef?\xb7\x15\x01\xbbs\xff\xef?\x86\x93\n\x92\x99\xff\xef?\xbc \xfe\xed\x03\x00\xf0?\xac\x8fg;n\x00\xf0?m\x0f\x9d\x85\x1a\x01\xf0?5\xb7\x87:\x13\x02\xf0?l\xe6/\x9dS\x03\xf0?\xa6\x82\xd10\xad\x04\xf0?o\xe9\xe1\xe3\x8c\x05\xf0?\xf0\x8e\xf9x\xa1\x04\xf0?(l\x80\x1a\x08\x00\xf0?N\xe8\x0e\xce6\xf0\xef?\xd84e\xa6!\xe7\xef?\xc4s\xc7\xce6\xf0\xef?\x17^|\x1a\x08\x00\xf0?\\\xe3\xbfx\xa1\x04\xf0?\xa8\xd0\x15\xe4\x8c\x05\xf0?\x80\xe8\xae0\xad\x04\xf0?\x10"*\x9dS\x03\xf0?\xed?\x93:\x13\x02\xf0?m\x0f\x9d\x85\x1a\x01\xf0?!\xd7f;n\x00\xf0?\xb9s\xfd\xed\x03\x00\xf0?\x12L\x0b\x92\x99\xff\xef?\x16\xfe\xf6\xbas\xff\xef?Jj\xe4\x01a\xff\xef?\xab\xdf\xca\xc2\x9a\xff\xef?\x83\x80zu\x1a\x00\xf0?)\xbd\x03\xd2\xad\x00\xf0?\x1d\x82hr\xa1\x01\xf0?\x8a\xaa,\xba\x11\x03\xf0?\xb6\x8e\x0b|\x16\x05\xf0?y\xf9\xc9:\xa8\x07\xf0?\xd2FQ\xd9E\n\xf0?\x90\t\xf6/\xf8\n\xf0?\xa7\xc4\x85\xd2\xd4\x04\xf0?%\x02\xff\xee\xdb\xe7\xef?\xe4M\x7f\x9b\x88\xcf\xef?\x9a\x8d\xb7\xef\xdb\xe7\xef?9\xb3n\xd2\xd4\x04\xf0?D\xd5\xb0/\xf8\n\xf0?>\x9b\x17\xd9E\n\xf0?\r\xa5\x03;\xa8\x07\xf0?\x11S\x11|\x16\x05\xf0?\x1b\x99\x15\xba\x11\x03\xf0?\x93\xdb_r\xa1\x01\xf0?\x9c\xf2\n\xd2\xad\x00\xf0?\xb2kyu\x1a\x00\xf0?6\x98\xcb\xc2\x9a\xff\xef?\x1av\xe9\x01a\xff\xef?s\xe2\xcc$W\xff\xef?\xd9;\xd39\xa0\xff\xef?\xa5\xd8V\x9a-\x00\xf0?\xcby]\xc4\xdf\x00\xf0?\xa3\xe64+\n\x02\xf0?T\xd2L\x92\xda\x03\xf0?X\xc6\xc4\xd4\x89\x06\xf0?\x1a\xf2W\xb4N\n\xf0?\x945.\x9e\t\x0f\xf0?\xf9i\x87\xa1\xce\x12\xf0?\xa1\xae\x90N[\r\xf0?}o:\x00\xdb\xde\xef?#\x8bu\xa9\x99\xa6\xef?\x92X\xc9\xfe\xda\xde\xef?\\\xf4\xecN[\r\xf0?\xd7\x8c\xb5\xa1\xce\x12\xf0?\xe0is\x9e\t\x0f\xf0?\x1a\xf2W\xb4N\n\xf0?\xc7\xd7\xdb\xd4\x89\x06\xf0?A\x85;\x92\xda\x03\xf0?\xec])+\n\x02\xf0?\xf9[`\xc4\xdf\x00\xf0?\xb1\x95U\x9a-\x00\xf0?d\xf4\xd39\xa0\xff\xef?u\xf4\xc4$W\xff\xef?\xa3h\x85&T\xff\xef?p\xd2*\xfc\xa2\xff\xef?\xb4\x12\xb8\x135\x00\xf0?f\x8d\xbe\xb7\xf2\x00\xf0?\x80\xaf\x99\xce1\x02\xf0?\x83\xadov\'\x04\xf0?\x0c\xd6\xe0\xb2\x1b\x07\xf0?\x1dhG\xc6e\x0b\xf0?\xber\xbf\xff\'\x11\xf0?sT\xd7\xc7\xc6\x16\xf0?\xdf\xdc}\x1f\xc9\x12\xf0?\x00.sa\x7f\xdb\xef?;M\xc82\xd6\x8b\xef?S\xdcYb\x7f\xdb\xef?\xb5\x85\n\x1f\xc9\x12\xf0?.\x9a3\xc8\xc6\x16\xf0?\xc5\xec`\x00(\x11\xf0?\xfb\x8au\xc6e\x0b\xf0?\xa0\x81\x1a\xb3\x1b\x07\xf0?\x01OGv\'\x04\xf0?\nV\xa2\xce1\x02\xf0?\x90K\xd1\xb7\xf2\x00\xf0?W<\xba\x135\x00\xf0?\xfb\x8a+\xfc\xa2\xff\xef?\xd2\\\x80&T\xff\xef?\xe5\x17\xd4$W\xff\xef?\xf0\xac\xd49\xa0\xff\xef?\xb1\x95U\x9a-\x00\xf0?>\xafd\xc4\xdf\x00\xf0?\xbe{&+\n\x02\xf0?zlo\x92\xda\x03\xf0?2,\xa2\xd4\x89\x06\xf0?g&\x9d\xb4N\n\xf0?&$\x17\x9e\t\x0f\xf0?\xad5B\xa1\xce\x12\xf0?\x16:IO[\r\xf0?}o:\x00\xdb\xde\xef?\xd4\xe50\xb3\x99\xa6\xef?p{\xf7\xfe\xda\xde\xef?\x16:IO[\r\xf0?\xf3\xef\xe5\xa0\xce\x12\xf0?\xe0is\x9e\t\x0f\xf0?!l\xf9\xb4N\n\xf0?\xe9\xb4\xad\xd4\x89\x06\xf0?zlo\x92\xda\x03\xf0?\x90\x99#+\n\x02\xf0?\'>c\xc4\xdf\x00\xf0?\xf7\xf1U\x9a-\x00\xf0?\x07\x1e\xd69\xa0\xff\xef?\x15\x0c\xcf$W\xff\xef?HX\xec\x01a\xff\xef?f\x8c\xc6\xc2\x9a\xff\xef?\x8f=yu\x1a\x00\xf0?\x89\xa5\xf9\xd1\xad\x00\xf0?^\xb1|r\xa1\x01\xf0?\x0c\tU\xba\x11\x03\xf0?\xd8k\xdd{\x16\x05\xf0?0\x82\xd5:\xa8\x07\xf0?>\x9b\x17\xd9E\n\xf0?f\xb2\x82/\xf8\n\xf0?&f]\xd2\xd4\x04\xf0?\xbdj\x89\xef\xdb\xe7\xef?\xc9e\xf9\x98\x88\xcf\xef?\xdfG[\xef\xdb\xe7\xef?\x94wt\xd2\xd4\x04\xf0?D\xd5\xb0/\xf8\n\xf0?>\x9b\x17\xd9E\n\xf0?V\x1c\xf8:\xa8\x07\xf0?\x90\xf4\xe8{\x16\x05\xf0?T\x80I\xba\x11\x03\xf0?^\xb1|r\xa1\x01\xf0?DR\xf5\xd1\xad\x00\xf0?>$zu\x1a\x00\xf0?\xf1D\xc7\xc2\x9a\xff\xef?\xed\x93\xe6\x01a\xff\xef?\xa0\xa4\xff\xbas\xff\xef?\xfb\xda\t\x92\x99\xff\xef?\xed\xb8\xfd\xed\x03\x00\xf0?!\xd7f;n\x00\xf0?\xfb\xd9\x95\x85\x1a\x01\xf0?\xac\x10\x7f:\x13\x02\xf0?I\t^\x9dS\x03\xf0?7q\xba0\xad\x04\xf0?\xcej8\xe4\x8c\x05\xf0?\x82}\xe2x\xa1\x04\xf0?y\x85\x7f\x1a\x08\x00\xf0?3\x85\xde\xce6\xf0\xef?\x10\xfb\xc5\xa4!\xe7\xef?\xc4s\xc7\xce6\xf0\xef?\xa5\xc3}\x1a\x08\x00\xf0?\x82}\xe2x\xa1\x04\xf0?_Y!\xe4\x8c\x05\xf0?\xeb<u0\xad\x04\xf0?\x92\x80R\x9dS\x03\xf0?\xc7\xa5p:\x13\x02\xf0?\xf7\xb5\xa5\x85\x1a\x01\xf0?\nfe;n\x00\xf0?\xa0\xa7\xfd\xed\x03\x00\xf0?\x86\x93\n\x92\x99\xff\xef?\xb9\'\xf9\xbas\xff\xef?\xcd^\xaa\xc8\x90\xff\xef?\xbb\x83\xd58\xa4\xff\xef?R\xac\x86\x1f\xe7\xff\xef?\xd0{\xd6\xf94\x00\xf0?0>!\x00\x9c\x00\xf0?0\xa0\xef\xf8&\x01\xf0?\xfa\x85b\xcb\xc3\x01\xf0?~\x08E\xb0?\x02\xf0?\xc9\x0c\x85i1\x02\xf0?\xc3\x080\xb6\xf7\x00\xf0?\x16}\x07zB\xfc\xef?\xb6\xf7E\x13\x0f\xf5\xef?\xfan$2\x88\xf1\xef?\xd8\xd4\x17\x13\x0f\xf5\xef?\xce\x05\x13zB\xfc\xef?\x0c\x80$\xb6\xf7\x00\xf0?u\x90_i1\x02\xf0?csS\xb0?\x02\xf0?VJh\xcb\xc3\x01\xf0?u\xf3\xf3\xf8&\x01\xf0?\x8d\x14\x1f\x00\x9c\x00\xf0?\xa1\x90\xd7\xf94\x00\xf0?/~\x86\x1f\xe7\xff\xef?G<\xd68\xa4\xff\xef?Y\x17\xab\xc8\x90\xff\xef?\xe6\x11@h\xb7\xff\xef?M\'\xb8\x02\xbf\xff\xef?W\xb5\x14|\xe0\xff\xef?\xe4\xdd\xcb\x01\x11\x00\xf0?\x07\x99\'\x9aA\x00\xf0?\xfd\xa9\x8f\x07{\x00\xf0?\xf3\x1d\xf44\xaa\x00\xf0?\x19\xaa\x80\xc3\xa9\x00\xf0?\xd8tmy@\x00\xf0?DA\xd4\xa6h\xfe\xef?\x87\xe2`\x8f\x10\xfb\xef?\x10\xc9\xfd\x04\x9e\xf7\xef?\x82\x82\xb4j\x19\xf6\xef?\xa1\xb7\xe6\x04\x9e\xf7\xef?\xe3\xa6f\x8f\x10\xfb\xef?\xba\x9a\xcb\xa6h\xfe\xef?\xd8tmy@\x00\xf0?0\x1b\x82\xc3\xa9\x00\xf0?\n\x8f\xf54\xaa\x00\xf0?q\xf1\x8e\x07{\x00\xf0?\xaa\xcb%\x9aA\x00\xf0?{S\xcb\x01\x11\x00\xf0?\x05\x9c\x15|\xe0\xff\xef?\x92\x83\xb8\x02\xbf\xff\xef?\xfd\x82Ah\xb7\xff\xef?\x8d\xfb\x91\xae\xe3\xff\xef?Q\xa4\xcb\x93\xe8\xff\xef?:\xfe>\xa7\xf7\xff\xef?\xd8\xce\xd3-\x08\x00\xf0?\x03\xda9<\x16\x00\xf0?\xa2\xf7\x0f$\x1e\x00\xf0?\x86\xab\x18E\x11\x00\xf0?B\x0e\x84,\xb3\xff\xef?\x83\x1a\x016\xbc\xfe\xef?%\xd4\x97\x1b$\xfd\xef?\xe6\xc5}\xd7\x1e\xfb\xef?n\xe0\x9b\xb1Q\xf9\xef?\xdf\xe2\xc1-\x95\xf8\xef?\xff\xce\x84\xb1Q\xf9\xef?\x1c\xf0`\xd7\x1e\xfb\xef?\xdc\\\xa3\x1b$\xfd\xef?\'V\xfb5\xbc\xfe\xef?p\xf0\x86,\xb3\xff\xef?\x00M\x19E\x11\x00\xf0?\xc5%\x10$\x1e\x00\xf0?U\xf38<\x16\x00\xf0?\xd8\xce\xd3-\x08\x00\xf0?7Q>\xa7\xf7\xff\xef?\xdc\\\xcc\x93\xe8\xff\xef?\x8d\xfb\x91\xae\xe3\xff\xef?\x8bX\xa3m\x07\x00\xf0?\xf5\xc8G\xea\x0c\x00\xf0?\xd8\xae\x1a\xe9\x12\x00\xf0?\xc4\xa1\xcd8\x17\x00\xf0?k\xdc\xe8\xae\x15\x00\xf0?9\xbd\xc7\x80\x07\x00\xf0?\\\xfd\xbb4\xc6\xff\xef?)T0\xee:\xff\xef?\xb5\xfd\xd3\x0e]\xfe\xef?"\xe3\xbb\x173\xfd\xef?\xcc\xbba\xfe\xec\xfb\xef?\x11\x83v\xde\xe5\xfa\xef?J\x18Q\xb6\x7f\xfa\xef?F\xadY\xde\xe5\xfa\xef?$\xc3\x16\xfe\xec\xfb\xef?\x98<\xb3\x173\xfd\xef?>\xa4\xdc\x0e]\xfe\xef?)T0\xee:\xff\xef?\xd1D\xbb4\xc6\xff\xef?\xb0\xb1\xc7\x80\x07\x00\xf0?\x8e\n\xe9\xae\x15\x00\xf0?g\xd4\xcb8\x17\x00\xf0?\xe9\xc5\x1a\xe9\x12\x00\xf0?)\x0eH\xea\x0c\x00\xf0?H\xa9\xa3m\x07\x00\xf0?@k\xbdj\x18\x00\xf0?\x05E\x1d\xf8#\x00\xf0?\x97O\xc4Y.\x00\xf0?<VFr4\x00\xf0?\xaak\xd9\xf11\x00\xf0?\xcal!o!\x00\xf0?\x8c.\xee\x0c\xfa\xff\xef?\x96l\xcf\xe7\x7f\xff\xef?Iy\x00\t\xd3\xfe\xef?\xff\x08\xf4\xe3\x01\xfe\xef?q\xfd\xc5\xf7/\xfd\xef?\xc2\xf4\x01\xe6\x90\xfc\xef?\xd9\xae\xa9)U\xfc\xef?y}\r\xe6\x90\xfc\xef?\xb9t\xba\xf7/\xfd\xef?@8\x08\xe4\x01\xfe\xef?d\x0e\xf2\x08\xd3\xfe\xef?\xf20\xd5\xe7\x7f\xff\xef?\xaf\\\xee\x0c\xfa\xff\xef?\x84\x10!o!\x00\xf0?\xf0\xc7\xd9\xf11\x00\xf0?\xc7\x0eGr4\x00\xf0?Q\xf3\xc3Y.\x00\xf0?K\xa1\x1d\xf8#\x00\xf0?@k\xbdj\x18\x00\xf0?\xa3!\xec&!\x00\xf0?{eD\xc03\x00\xf0?\x96ZJ\xadE\x00\xf0?\xd7\xa2\xd1\x82S\x00\xf0?\xd3\x164#Y\x00\xf0?\xca\xa2\x820R\x00\xf0?`\xf4m\xdf:\x00\xf0?\xea\xe4\x13E\x11\x00\xf0?\xa8\x0cS\x16\xae\xff\xef?\xad8\xfa\xfb%\xff\xef?\xe1\xdf+\x91\xa2\xfe\xef?\xf6\xfb\xfd\x1bB\xfe\xef?\x80\xa2x\x86\x1e\xfe\xef?$\xde\x00\x1cB\xfe\xef?n\xaa$\x91\xa2\xfe\xef?\xad8\xfa\xfb%\xff\xef?\xeehS\x16\xae\xff\xef?7\xa4\x11E\x11\x00\xf0?\x8d\xd6p\xdf:\x00\xf0?\x84F\x820R\x00\xf0?_\xcf4#Y\x00\xf0?\xbf(\xd4\x82S\x00\xf0?\x7f\xe9H\xadE\x00\xf0?{eD\xc03\x00\xf0?\xaf\xde\xea&!\x00\xf0?\xf6\xdeHk\x1f\x00\xf0?k\x84\x19\xe97\x00\xf0?;\xdc\xae\x8eQ\x00\xf0?\x0e\x80s\x04i\x00\xf0?:\x07\xe3wz\x00\xf0?\xaa\x93+*\x82\x00\xf0?D\xc4f8}\x00\xf0?F+\xb6\x90j\x00\xf0?\xd9\xfd\x1c\xe4K\x00\xf0?b|\xfd/&\x00\xf0?5\xc9+S\x01\x00\xf0?zP\x9b\x93\xcc\xff\xef?+7\xf7\xae\xb8\xff\xef?\x05\t\x9c\x93\xcc\xff\xef?\\=+S\x01\x00\xf0?b|\xfd/&\x00\xf0?|0\x1b\xe4K\x00\xf0?]\x9c\xb7\x90j\x00\xf0?\xe8\xff`8}\x00\xf0?L\xbd-*\x82\x00\xf0?\x0c%\xe0wz\x00\xf0?lVq\x04i\x00\xf0?\r\xfa\xab\x8eQ\x00\xf0?\xb1\xe0\x19\xe97\x00\xf0?<;Ik\x1f\x00\xf0?\xb1\x88\x94(\x13\x00\xf0?:\x83\x9f\xab.\x00\xf0?@??\xb1M\x00\xf0?}9\xdd4m\x00\xf0?V[\xaf\xba\x89\x00\xf0?\xb6\xa7\x9c\xda\x9f\x00\xf0?\xb8\x18<\xec\xac\x00\xf0?\xc8C\xee\xb9\xaf\x00\xf0?\xd1\x96\x1c\x0e\xa9\x00\xf0?\x15\xcak\xdc\x9b\x00\xf0?\x9e\xfd\x81\xc9\x8c\x00\xf0?-\xa2%\xfe\x80\x00\xf0?\xc4\x9f\xa5\x8b|\x00\xf0?\x8bx#\xfe\x80\x00\xf0?p\x1b\x7f\xc9\x8c\x00\xf0?\xb7\xf3m\xdc\x9b\x00\xf0?t\xc0\x1e\x0e\xa9\x00\xf0?km\xf0\xb9\xaf\x00\xf0?\xb8\x18<\xec\xac\x00\xf0?\x14~\x9a\xda\x9f\x00\xf0?\xe0\x01\xb8\xba\x89\x00\xf0?\x94\xaa\xde4m\x00\xf0?\x9d\x0cA\xb1M\x00\xf0?\x80\xdf\x9f\xab.\x00\xf0?\x94\xb4\x95(\x13\x00\xf0?\x0b1\x1bL\xfd\xff\xef?[\x89\xffY\x19\x00\xf0?\x12KL\xc79\x00\xf0?Q\xc3"i]\x00\xf0?\xa9\x18a+\x81\x00\xf0?\xb3\xf7S\xe3\xa1\x00\xf0?3n+\xde\xbc\x00\xf0?\xba\r\xcai\xd0\x00\xf0?\x13M\xcc4\xdc\x00\xf0?\x95\xe2\x1ca\xe1\x00\xf0?\x9a\xf4R-\xe2\x00\xf0?+\x07W;\xe1\x00\xf0?\xa9T5\xa6\xe0\x00\xf0?>Th;\xe1\x00\xf0?U\xa1N-\xe2\x00\xf0?\xf1\xa6"a\xe1\x00\xf0?\x89\xa6\xc34\xdc\x00\xf0?\x8c+\xc7i\xd0\x00\xf0?3n+\xde\xbc\x00\xf0?\xcczM\xe3\xa1\x00\xf0?d\xc5\\+\x81\x00\xf0?Q\xc3"i]\x00\xf0?\x12KL\xc79\x00\xf0?8[\xffY\x19\x00\xf0?s\xbb\x1bL\xfd\xff\xef?'
p21
tp22
bag2
(g3
(I0
tp23
g5
tp24
Rp25
(I1
(I25
I25
tp26
g12
I01
S'\x17b\x1fQ\xfc\xff\xef?\x8eZ@\xb28\x00\xf0?e\xef\xb5\x83r\x00\xf0?\xd1SH\x97\xa5\x00\xf0?\xb1\xf2\xb1\x8e\xcd\x00\xf0? Ej9\xe8\x00\xf0?\x8e\x92\xbb\xa7\xf5\x00\xf0?2\xc9\\\xd6\xf7\x00\xf0?\xce\xac\xff\x11\xf2\x00\xf0?0\x8f^;\xe8\x00\xf0?\xbc%\xf7\x12\xde\x00\xf0?*\xe1\x03\xa8\xd6\x00\xf0?\x06\xd9\xcc\xf4\xd3\x00\xf0?W\xc3\x06\xa8\xd6\x00\xf0?\xbc%\xf7\x12\xde\x00\xf0?\xd5\xcaX;\xe8\x00\xf0?*q\x05\x12\xf2\x00\xf0?\xa8"T\xd6\xf7\x00\xf0?\x8e\x92\xbb\xa7\xf5\x00\xf0?N\'m9\xe8\x00\xf0?\r\xb7\xb7\x8e\xcd\x00\xf0?\xe8\xc4I\x97\xa5\x00\xf0?N~\xb4\x83r\x00\xf0?\x1a\x13A\xb28\x00\xf0?\x14\xb5\x1eQ\xfc\xff\xef?\xa5\xcbA\xb28\x00\xf0?>H{\nx\x00\xf0?\xaa\xdcK\xab\xaf\x00\xf0?G\xb4\xa7l\xd9\x00\xf0?vi\xb0\xbf\xf1\x00\xf0?\x9c/\xfd\x0b\xf8\x00\xf0?\xf9iMy\xee\x00\xf0?\x85L\xd7C\xd9\x00\xf0?m\xac\xee\xcc\xbd\x00\xf0?\x8d1\xc7\xa3\xa1\x00\xf0?\x86\xfc\x15\xb8\x89\x00\xf0?\xbe\x13\xda\xcfy\x00\xf0?T\xc4\x93?t\x00\xf0?\xbe\x13\xda\xcfy\x00\xf0?\xb6\xf0\x10\xb8\x89\x00\xf0?\x18\xea\xc7\xa3\xa1\x00\xf0?\xb2\xff\xf2\xcc\xbd\x00\xf0?@\xf9\xd2C\xd9\x00\xf0?o\xc3Dy\xee\x00\xf0?\xfc\x17\xf3\x0b\xf8\x00\xf0?\x1b\xa5\xaa\xbf\xf1\x00\xf0?\xeb\xef\xa1l\xd9\x00\xf0?\x91YR\xab\xaf\x00\xf0?l*~\nx\x00\xf0?1\x84B\xb28\x00\xf0?e\xef\xb5\x83r\x00\xf0?\xc1MM\xab\xaf\x00\xf0?\xe5\xd6!\x0c\xdd\x00\xf0?$\xe7\x93\x04\xf5\x00\xf0?~L\xa2\x8f\xf5\x00\xf0?\xba\xa1\x18[\xe0\x00\xf0?W\x0f\xaa+\xba\x00\xf0?\xa9k\x05\xc0\x89\x00\xf0?\x887U\x82V\x00\xf0?T0\xadX\'\x00\xf0?B\xed\xd6\xd4\x01\x00\xf0?\x85\x1bD\xb3\xd3\xff\xef?\xdf\x12A=\xc3\xff\xef?\x85\x1bD\xb3\xd3\xff\xef?\x15]\xd6\xd4\x01\x00\xf0?\xb2\x06\xabX\'\x00\xf0?q\xc6S\x82V\x00\xf0?{\x89\x02\xc0\x89\x00\xf0?A\x9e\xa8+\xba\x00\xf0?^\xdd\x12[\xe0\x00\xf0?6\xd5\xad\x8f\xf5\x00\xf0?\x9a@\x8b\x04\xf5\x00\xf0?\xcee \x0c\xdd\x00\xf0?\xc1MM\xab\xaf\x00\xf0?\x93\xd1\xb8\x83r\x00\xf0?\xbc\xf4>\x97\xa5\x00\xf0?\x19\xd2\xa4l\xd9\x00\xf0?\x9a@\x8b\x04\xf5\x00\xf0?@\x9d8\x04\xf4\x00\xf0?\x90(M\xb3\xd6\x00\xf0?#\xf7\x90\xad\xa1\x00\xf0?\xeaQ\t\xc0\\\x00\xf0?$\xc8{@\x11\x00\xf0?\xffZ[\x9c\x90\xff\xef?\xf1.\xaa\xda\x12\xff\xef?\xcd\x82\n\xa2\xb3\xfe\xef?|tY\xd3x\xfe\xef?Z\x12+\x01e\xfe\xef?\xaaV\\\xd3x\xfe\xef?r\xbe\x04\xa2\xb3\xfe\xef?\x7f\xf9\xa2\xda\x12\xff\xef?\x16\xcc\\\x9c\x90\xff\xef?d\xcaz@\x11\x00\xf0?\xd3\xe0\x07\xc0\\\x00\xf0?\xc5 \x93\xad\xa1\x00\xf0?\xa7\x99N\xb3\xd6\x00\xf0?@\x9d8\x04\xf4\x00\xf0?\xc8"\x8e\x04\xf5\x00\xf0?\xa2x\xadl\xd9\x00\xf0?G\xad?\x97\xa5\x00\xf0?\x9a\x81\xb0\x8e\xcd\x00\xf0?H\x87\xad\xbf\xf1\x00\xf0?{(\xb2\x8f\xf5\x00\xf0?y\xb7K\xb3\xd6\x00\xf0?\x8a\x82\xdc\x80\x98\x00\xf0?.<v\x1dC\x00\xf0?,\xccrf\xc3\xff\xef?Ls\x85;\x00\xff\xef?\x82\xf1TDQ\xfe\xef?%p\x8d\x96\xc4\xfd\xef?\x97\x8f\x15\xc5`\xfd\xef?\x84.\x04]&\xfd\xef?%B\xd3J\x13\xfd\xef?<\xb7\x0f]&\xfd\xef?;\xcb\x0f\xc5`\xfd\xef?\x1d(\xad\x96\xc4\xfd\xef?\xcahIDQ\xfe\xef?#\xb5r;\x00\xff\xef?q(sf\xc3\xff\xef?\xe7\xd6y\x1dC\x00\xf0?\xb7d\xdf\x80\x98\x00\xf0?bFJ\xb3\xd6\x00\xf0?d\xb7\xb0\x8f\xf5\x00\xf0?\xed\xc2\xa7\xbf\xf1\x00\xf0?\xf6E\xb6\x8e\xcd\x00\xf0?|\tp9\xe8\x00\xf0?\xe5\xa6\xf1\x0b\xf8\x00\xf0?\xba\xa1\x18[\xe0\x00\xf0?\x98>\x90\xad\xa1\x00\xf0?\x16\xc2x\x1dC\x00\xf0?\xc1-\xc6\xd2\xa1\xff\xef?\x10\x88\x8c\xd0\xb3\xfe\xef?&JV\xd9\xd8\xfd\xef?:\xf4g\x9b&\xfd\xef?\xbf\xd4S\xa5\xa7\xfc\xef?\xc0VebZ\xfc\xef?\xdb\xdf\x05T4\xfc\xef?\xcf9^h)\xfc\xef?\xee,\x17T4\xfc\xef?\xc0VebZ\xfc\xef?\x99:1\xa5\xa7\xfc\xef?\xcb\xe2P\x9b&\xfd\xef?T,Y\xd9\xd8\xfd\xef?\xb5\xc3\x86\xd0\xb3\xfe\xef?6u\xc5\xd2\xa1\xff\xef?\xd0ex\x1dC\x00\xf0?\xc72\x8b\xad\xa1\x00\xf0?\xa30\x17[\xe0\x00\xf0?\xe5\xa6\xf1\x0b\xf8\x00\xf0?e\x98n9\xe8\x00\xf0?\x04\xec\xb2\xa7\xf5\x00\xf0?A\xe1Ay\xee\x00\xf0?\xfcJ\xa4+\xba\x00\xf0?\x01\xc3\n\xc0\\\x00\xf0?,\xccrf\xc3\xff\xef?\xf9\x16\x8b\xd0\xb3\xfe\xef?L\x15\xc7\xa9\xb0\xfd\xef?\xaf\x99\x06)\xdc\xfc\xef?N\x82\xd89M\xfc\xef?\xc5\x17\xaeg\t\xfc\xef?\'\xd8\xbb\xa7\x01\xfc\xef?\x17\xf5mt\x15\xfc\xef?\x96\xac\x01R!\xfc\xef?s\xb9st\x15\xfc\xef?\xde`\xc7\xa7\x01\xfc\xef?\xb2\xca\x9cg\t\xfc\xef?\x06\x0b\xe49M\xfc\xef?\xd53))\xdc\xfc\xef?\xbb&\xde\xa9\xb0\xfd\xef?\x10\x88\x8c\xd0\xb3\xfe\xef?\xb7\x84sf\xc3\xff\xef?\xeaQ\t\xc0\\\x00\xf0?\xe5\xd9\xa2+\xba\x00\xf0?\x10\xdbNy\xee\x00\xf0?\x04\xec\xb2\xa7\xf5\x00\xf0?\x91\xb1R\xd6\xf7\x00\xf0?\x9c\xbd\xd8C\xd9\x00\xf0?\x1d\xb3\x04\xc0\x89\x00\xf0?\xbb={@\x11\x00\xf0?P\x97u;\x00\xff\xef?&JV\xd9\xd8\xfd\xef?\xaf\x99\x06)\xdc\xfc\xef?:\xe4\xae\xdb4\xfc\xef?q7\xb8\x07\x00\xfc\xef?\xe3*\\\xcdC\xfc\xef?\x00\t}\x8a\xe1\xfc\xef?\x15\xef\xa2\xac\x89\xfd\xef?\xc2Dl \xd3\xfd\xef?\xe7\x0c\xa0\xac\x89\xfd\xef?\x91\xf7e\x8a\xe1\xfc\xef?\xf6wm\xcdC\xfc\xef?\x84\x84\xc9\x07\x00\xfc\xef?\x83[\xa3\xdb4\xfc\xef?\xd53))\xdc\xfc\xef?\xc3=p\xd9\xd8\xfd\xef?\x0cDq;\x00\xff\xef?\x98\x0f{@\x11\x00\xf0?{\x89\x02\xc0\x89\x00\xf0?\x9c\xbd\xd8C\xd9\x00\xf0?\xa8"T\xd6\xf7\x00\xf0?A\xe2\x06\x12\xf2\x00\xf0?\xfbv\xe7\xcc\xbd\x00\xf0?\x13\xf0U\x82V\x00\xf0?\x16\xcc\\\x9c\x90\xff\xef?\x9c\x86FDQ\xfe\xef?\xf1|s\x9b&\xfd\xef?\x97\xf9\xcc9M\xfc\xef?^\xea\xa6\x07\x00\xfc\xef?U\xa2\xb0\xddt\xfc\xef?\xc3\xd5\x0bA\xd5\xfd\xef?O\x0c&\x19\t\x00\xf0?\x94\'\x87\xc4:\x01\xf0?\x19\xf9\xb7\xd1\xc5\x01\xf0?\xf0\xeb\x8c\xc4:\x01\xf0?@\xa2&\x19\t\x00\xf0?\x1e\x9a\x11A\xd5\xfd\xef?h\xef\xc1\xddt\xfc\xef?\xcd\xfb\xbd\x07\x00\xfc\xef?\x97\xf9\xcc9M\xfc\xef?:\xf4g\x9b&\xfd\xef?T\x0fRDQ\xfe\xef?-=^\x9c\x90\xff\xef?q\xc6S\x82V\x00\xf0?\xfbv\xe7\xcc\xbd\x00\xf0?XS\x08\x12\xf2\x00\xf0?\x1a\x1e];\xe8\x00\xf0?F\xcc\xca\xa3\xa1\x00\xf0?=\xbf\xabX\'\x00\xf0?\x7f\xf9\xa2\xda\x12\xff\xef?\xdc\xf8\x98\x96\xc4\xfd\xef?\x89\xaap\xa5\xa7\xfc\xef?Gv\xd6g\t\xfc\xef?+\xa2P\xcdC\xfc\xef?\xb0\x88\xfa@\xd5\xfd\xef?\xce\xa9\xdb\x11\xc6\x00\xf0?\xe8\xa3\xe7\xf6$\x04\xf0?\xac\xd8\x8d}n\x08\xf0?\xed\xb7j\xc7\xa2\n\xf0?\x18-T}n\x08\xf0?V\xb5\xfe\xf6$\x04\xf0?n\xc1\xe5\x11\xc6\x00\xf0?L|\x14A\xd5\xfd\xef?\xf6wm\xcdC\xfc\xef?C\xb9\x85g\t\xfc\xef?\xbf\xd4S\xa5\xa7\xfc\xef?\x1d(\xad\x96\xc4\xfd\xef?\x7f\xf9\xa2\xda\x12\xff\xef?\xf8b\xabX\'\x00\xf0?/[\xc9\xa3\xa1\x00\xf0?\xbeYW;\xe8\x00\xf0?\\=\x01\x13\xde\x00\xf0?\x9dm\x17\xb8\x89\x00\xf0?\xb4\xb0\xd6\xd4\x01\x00\xf0?\xe4\xf3\x0b\xa2\xb3\xfe\xef?\xe8N\xea\xc4`\xfd\xef?\xd3\xa3vbZ\xfc\xef?\x01>\x99\xa7\x01\xfc\xef?\xed\xbbk\x8a\xe1\xfc\xef?6\x89,\x19\t\x00\xf0?\x0e>\n\xf7$\x04\xf0?L[\xed\xdc\x87\r\xf0?\xaf2\xfa\x90\x19\x1d\xf0? &\x8e\xf0\xad&\xf0?\xaf2\xfa\x90\x19\x1d\xf0?\xff&\xa8\xdc\x87\r\xf0?G%>\xf7$\x04\xf0?\x97\x15\'\x19\t\x00\xf0?\xa4Dw\x8a\xe1\xfc\xef?\'\xd8\xbb\xa7\x01\xfc\xef?/h|bZ\xfc\xef?\xd5\x01\xd9\xc4`\xfd\xef?\x89/\x06\xa2\xb3\xfe\xef?\x8a\xcd\xd6\xd4\x01\x00\xf0?X\x1a\x13\xb8\x89\x00\xf0?\\=\x01\x13\xde\x00\xf0?\x13p\x02\xa8\xd6\x00\xf0?\xec\xf5\xdc\xcfy\x00\xf0?\xe1\xe8E\xb3\xd3\xff\xef? \xb0S\xd3x\xfe\xef?)j\xfe\\&\xfd\xef?\xdb\xdf\x05T4\xfc\xef?\xf1ZKt\x15\xfc\xef?q\xb3\xa8\xac\x89\xfd\xef?\xc2\t\x8a\xc4:\x01\xf0?\xac\xd8\x8d}n\x08\xf0?jxV\x91\x19\x1d\xf0?`Di\xad\x10J\xf0?\x1d4\xc8\xa6\x98k\xf0?\xc0\xe6\x92\xaf\x10J\xf0?jxV\x91\x19\x1d\xf0?da\x99}n\x08\xf0?\xf0\xeb\x8c\xc4:\x01\xf0?\x8cH\x9a\xac\x89\xfd\xef?\x86\x06\x85t\x15\xfc\xef?\x92h\x11T4\xfc\xef?)j\xfe\\&\xfd\xef? \xb0S\xd3x\xfe\xef?K|B\xb3\xd3\xff\xef?\xd5\x84\xdb\xcfy\x00\xf0?W\xc3\x06\xa8\xd6\x00\xf0?\x06\xd9\xcc\xf4\xd3\x00\xf0?\x9b)\x90?t\x00\xf0?\xdf\x12A=\xc3\xff\xef?u\xa7\x1c\x01e\xfe\xef?\xdd\xca\xdeJ\x13\xfd\xef?\xcf9^h)\xfc\xef?\x18\x0b*R!\xfc\xef?\xc2Dl \xd3\xfd\xef?Z(\xcc\xd1\xc5\x01\xf0?[\xc9\x81\xc7\xa2\n\xf0?\xc0\x83d\xee\xad&\xf0?2\x1dW\xa5\x98k\xf0?\xfa(\xd3\xe1\xb6\xa3\xf0?G\x06\xe6\xa3\x98k\xf0?\xd5l\xf3\xec\xad&\xf0?~\xa6S\xc7\xa2\n\xf0?u\xbd\xbd\xd1\xc5\x01\xf0?\x1d\tr \xd3\xfd\xef?\x05\xbe\x18R!\xfc\xef?suXh)\xfc\xef?\xdd\xca\xdeJ\x13\xfd\xef?G\xc5\x19\x01e\xfe\xef?\xb0\'B=\xc3\xff\xef?\x10q\x8f?t\x00\xf0?\xab\x14\xc7\xf4\xd3\x00\xf0?@R\x05\xa8\xd6\x00\xf0?\xa7\xa2\xd8\xcfy\x00\xf0?\x9c\x8cE\xb3\xd3\xff\xef?N\x92V\xd3x\xfe\xef?)j\xfe\\&\xfd\xef?l\xce\xeeS4\xfc\xef?\x04\xa8\\t\x15\xfc\xef?\xe7\x0c\xa0\xac\x89\xfd\xef?\xd5V\x9b\xc4:\x01\xf0?da\x99}n\x08\xf0?jxV\x91\x19\x1d\xf0?\x8a\x16\x87\xaa\x10J\xf0?\xbd\x91\x9e\xa4\x98k\xf0?E\\\xe3\xaa\x10J\xf0?jxV\x91\x19\x1d\xf0?\xf5O\x82}n\x08\xf0?y\x92\x95\xc4:\x01\xf0?\xcdw\xae\xac\x89\xfd\xef?`lbt\x15\xfc\xef?\x11\n\xe9S4\xfc\xef?\x9f\xc3\xf5\\&\xfd\xef? \xb0S\xd3x\xfe\xef?\xcawD\xb3\xd3\xff\xef?\xec\xf5\xdc\xcfy\x00\xf0?\x85\xa5\t\xa8\xd6\x00\xf0?\xa5\xb4\xf5\x12\xde\x00\xf0?\xe4\xd2\x13\xb8\x89\x00\xf0?\x04o\xd7\xd4\x01\x00\xf0?r\xbe\x04\xa2\xb3\xfe\xef?\xbal\xe7\xc4`\xfd\xef?RENbZ\xfc\xef?\x83\x9c\xc1\xa7\x01\xfc\xef?\x91\xf7e\x8a\xe1\xfc\xef?\xc5\xf7)\x19\t\x00\xf0?|O!\xf7$\x04\xf0?R\xd5\x8e\xdd\x87\r\xf0?\x8dU(\x91\x19\x1d\xf0?\x122K\xef\xad&\xf0?\xaf2\xfa\x90\x19\x1d\xf0?\x06\xa1I\xdd\x87\r\xf0?|O!\xf7$\x04\xf0?zA(\x19\t\x00\xf0?\xa4Dw\x8a\xe1\xfc\xef?\x96\xe9\xd2\xa7\x01\xfc\xef?\x9a\xbcBbZ\xfc\xef?V`\x01\xc5`\xfd\xef?)G\x10\xa2\xb3\xfe\xef?\xff\x14\xd6\xd4\x01\x00\xf0?\x86\xfc\x15\xb8\x89\x00\xf0?w\xd2\xf2\x12\xde\x00\xf0?u\xe2b;\xe8\x00\xf0?\x8b\x1f\xcf\xa3\xa1\x00\xf0?`\xed\xabX\'\x00\xf0?:\xa6\x9e\xda\x12\xff\xef?K\n\xb0\x96\xc4\xfd\xef?\x1b\x99Y\xa5\xa7\xfc\xef?\xd8d\xbfg\t\xfc\xef?\xe3*\\\xcdC\xfc\xef?1\xe7"A\xd5\xfd\xef?*n\xe1\x11\xc6\x00\xf0?|O!\xf7$\x04\xf0?\xac\xd8\x8d}n\x08\xf0??fQ\xc8\xa2\n\xf0?\xcf\xb5_}n\x08\xf0?i\x02\x10\xf7$\x04\xf0?*n\xe1\x11\xc6\x00\xf0?\x0bM\x00A\xd5\xfd\xef?\xf6wm\xcdC\xfc\xef?\xb2\xca\x9cg\t\xfc\xef?\x07LH\xa5\xa7\xfc\xef?8\xbd\x9e\x96\xc4\xfd\xef?\xad\xdb\xa5\xda\x12\xff\xef?\xe0\xe8\xadX\'\x00\xf0?\xbb\x13\xca\xa3\xa1\x00\xf0?0\x8f^;\xe8\x00\xf0?\x8aY\xfb\x11\xf2\x00\xf0?V;\xed\xcc\xbd\x00\xf0?q\xc6S\x82V\x00\xf0?t\xa2Z\x9c\x90\xff\xef?\x82\xf1TDQ\xfe\xef?:\xf4g\x9b&\xfd\xef?a\xcf\xe99M\xfc\xef?b\xa7\xf7\x07\x00\xfc\xef?\x1fx\xcd\xddt\xfc\xef?\xb0\x88\xfa@\xd5\xfd\xef?\xddq\'\x19\t\x00\xf0?\xd5V\x9b\xc4:\x01\xf0?\xb6\xec\xd1\xd1\xc5\x01\xf0?\x1e\xce\x8f\xc4:\x01\xf0?_\x1a*\x19\t\x00\xf0?\x0bM\x00A\xd5\xfd\xef?U\xa2\xb0\xddt\xfc\xef?\xe0H\xcf\x07\x00\xfc\xef?a\xcf\xe99M\xfc\xef?\x83k\\\x9b&\xfd\xef?9z`DQ\xfe\xef?/OV\x9c\x90\xff\xef?\xfc~T\x82V\x00\xf0?V;\xed\xcc\xbd\x00\xf0?\xe5\x1d\x01\x12\xf2\x00\xf0?\xeduX\xd6\xf7\x00\xf0?=\xd5\xe2C\xd9\x00\xf0?\xef\xd0\x01\xc0\x89\x00\xf0?)"}@\x11\x00\xf0?\xf1\xae\x7f;\x00\xff\xef?o\xc1J\xd9\xd8\xfd\xef?\xaf\x99\x06)\xdc\xfc\xef?\xb9\x85\x86\xdb4\xfc\xef?\xe0H\xcf\x07\x00\xfc\xef?\x9a\xb3g\xcdC\xfc\xef?#\xe6N\x8a\xe1\xfc\xef?\x8cH\x9a\xac\x89\xfd\xef?\x02t\x80 \xd3\xfd\xef?\x8cH\x9a\xac\x89\xfd\xef?I\x80q\x8a\xe1\xfc\xef?\xe3*\\\xcdC\xfc\xef?\xba\xae\xac\x07\x00\xfc\xef?\xb9\x85\x86\xdb4\xfc\xef?\xaf\x99\x06)\xdc\xfc\xef?\xb0\xf0^\xd9\xd8\xfd\xef?\x08 \x81;\x00\xff\xef?\x8cR|@\x11\x00\xf0?{\x89\x02\xc0\x89\x00\xf0?\xca\x9f\xdbC\xd9\x00\xf0?2\xc9\\\xd6\xf7\x00\xf0?\xa4\x03\xbd\xa7\xf5\x00\xf0?o\xc3Dy\xee\x00\xf0?\xe5\xd9\xa2+\xba\x00\xf0?\xa3\xec\x0c\xc0\\\x00\xf0?\xfe\xe9of\xc3\xff\xef?\x87\xe1\x83\xd0\xb3\xfe\xef?\x0b\xe6\xb2\xa9\xb0\xfd\xef?@\x88\xef(\xdc\xfc\xef?N\x82\xd89M\xfc\xef?\xc5\x17\xaeg\t\xfc\xef?\xa5y\x93\xa7\x01\xfc\xef?M\x1fQt\x15\xfc\xef?\x87\x1cAR!\xfc\xef?\xf1ZKt\x15\xfc\xef?\x14\x8b\xaa\xa7\x01\xfc\xef?4)\xc5g\t\xfc\xef?N\x82\xd89M\xfc\xef?\xf8\x10\xfb(\xdc\xfc\xef?\x03\x9e\xd2\xa9\xb0\xfd\xef?\xe2\xa5\x89\xd0\xb3\xfe\xef?DFpf\xc3\xff\xef?\x184\x0c\xc0\\\x00\xf0?*-\xa7+\xba\x00\xf0?\xf9iMy\xee\x00\xf0?\x8e\x92\xbb\xa7\xf5\x00\xf0?\xf2bg9\xe8\x00\xf0?X\xdc\xf8\x0b\xf8\x00\xf0?\x15f\x1e[\xe0\x00\xf0?hJ\x95\xad\xa1\x00\xf0?\xa2\x83u\x1dC\x00\xf0?dW\xc8\xd2\xa1\xff\xef?\xfd:{\xd0\xb3\xfe\xef?\xf9gS\xd9\xd8\xfd\xef?2\xac\x87\x9b&\xfd\xef?\x89\xaap\xa5\xa7\xfc\xef?\xc0VebZ\xfc\xef?l\xce\xeeS4\xfc\xef?\xbc\xecLh)\xfc\xef?\xc8\x92\xf4S4\xfc\xef?\xf6\x80HbZ\xfc\xef?v]_\xa5\xa7\xfc\xef?2\xac\x87\x9b&\xfd\xef?\x0c\xb5d\xd9\xd8\xfd\xef?\x9eR\x85\xd0\xb3\xfe\xef?dW\xc8\xd2\xa1\xff\xef?\xb9\xf4v\x1dC\x00\xf0?hJ\x95\xad\xa1\x00\xf0?\xba\xa1\x18[\xe0\x00\xf0?nM\xfa\x0b\xf8\x00\xf0?\xae\x0fc9\xe8\x00\xf0?\xb1\xf2\xb1\x8e\xcd\x00\xf0?\xa4K\xb3\xbf\xf1\x00\xf0?\xac.\xa5\x8f\xf5\x00\xf0?4dG\xb3\xd6\x00\xf0?\x9e\xe1\xe5\x80\x98\x00\xf0?\xa1zy\x1dC\x00\xf0?\x89\xa2pf\xc3\xff\xef?\xda=~;\x00\xff\xef?\x13\xe0=DQ\xfe\xef?\x1d(\xad\x96\xc4\xfd\xef?\x151\xed\xc4`\xfd\xef?\xe8:\xea\\&\xfd\xef?\x94S\xeaJ\x13\xfd\xef?\x9f\xc3\xf5\\&\xfd\xef?\x151\xed\xc4`\xfd\xef?\x93\x81\xa4\x96\xc4\xfd\xef?\x9c\x86FDQ\xfe\xef?\x95\xeay;\x00\xff\xef?Z\xb7qf\xc3\xff\xef?\xa1zy\x1dC\x00\xf0?\xe5F\xe2\x80\x98\x00\xf0?\x1d\xf3E\xb3\xd6\x00\xf0?\xc3\x9f\xa6\x8f\xf5\x00\xf0?1\x16\xac\xbf\xf1\x00\xf0?\xf6E\xb6\x8e\xcd\x00\xf0?\x18\xb9D\x97\xa5\x00\xf0?\xeb\xef\xa1l\xd9\x00\xf0?\xc8"\x8e\x04\xf5\x00\xf0?\x9ca>\x04\xf4\x00\xf0?bFJ\xb3\xd6\x00\xf0?<z\x8a\xad\xa1\x00\xf0?\x184\x0c\xc0\\\x00\xf0?\xbb={@\x11\x00\xf0?/OV\x9c\x90\xff\xef?#5\x9d\xda\x12\xff\xef?\xe4\xf3\x0b\xa2\xb3\xfe\xef?a\xdfg\xd3x\xfe\xef?u\xa7\x1c\x01e\xfe\xef?\xd88_\xd3x\xfe\xef?)G\x10\xa2\xb3\xfe\xef?Q\x17\xa0\xda\x12\xff\xef?\xffZ[\x9c\x90\xff\xef?\x8cR|@\x11\x00\xf0?u\n\n\xc0\\\x00\xf0?:h\x92\xad\xa1\x00\xf0?\x90(M\xb3\xd6\x00\xf0?n\x7f;\x04\xf4\x00\xf0?\xdf\x93\x8f\x04\xf5\x00\xf0?\x19\xd2\xa4l\xd9\x00\xf0?\xe8\xc4I\x97\xa5\x00\xf0?N~\xb4\x83r\x00\xf0?cwO\xab\xaf\x00\xf0?\x89\x12\x1c\x0c\xdd\x00\xf0?\xdf\x93\x8f\x04\xf5\x00\xf0?~L\xa2\x8f\xf5\x00\xf0?\xd0\x12\x1a[\xe0\x00\xf0?\xe5\xd9\xa2+\xba\x00\xf0?K\x95\x07\xc0\x89\x00\xf0?\x9f\xa8V\x82V\x00\xf0?\xf8b\xabX\'\x00\xf0?\xff=\xd7\xd4\x01\x00\xf0?\x10\xd4D\xb3\xd3\xff\xef?k\xcbA=\xc3\xff\xef?\x10\xd4D\xb3\xd3\xff\xef?\x8f\xfe\xd6\xd4\x01\x00\xf0?\xe1\xf1\xa9X\'\x00\xf0?\x87.Y\x82V\x00\xf0?\x1d\xb3\x04\xc0\x89\x00\xf0?\xfcJ\xa4+\xba\x00\xf0?\xd0\x12\x1a[\xe0\x00\xf0?\xa8\n\xb5\x8f\xf5\x00\xf0?\xc8"\x8e\x04\xf5\x00\xf0?\xb7\xf4\x1e\x0c\xdd\x00\xf0?\xc1MM\xab\xaf\x00\xf0?e\xef\xb5\x83r\x00\xf0?H\xfe?\xb28\x00\xf0?\x10fx\nx\x00\xf0?3\x83T\xab\xaf\x00\xf0?G\xb4\xa7l\xd9\x00\xf0?\xd2-\xb6\xbf\xf1\x00\xf0?\x13\x89\xf4\x0b\xf8\x00\xf0?o\xc3Dy\xee\x00\xf0?\xe1\x10\xddC\xd9\x00\xf0?\x84\x1d\xf0\xcc\xbd\x00\xf0?\xea\x07\xc5\xa3\xa1\x00\xf0?\x12\xb5\x16\xb8\x89\x00\xf0?\xa7\xa2\xd8\xcfy\x00\xf0?\xe2\x8e\x8c?t\x00\xf0?\x03g\xde\xcfy\x00\xf0?\x9dm\x17\xb8\x89\x00\xf0?\x8d1\xc7\xa3\xa1\x00\xf0?m\xac\xee\xcc\xbd\x00\xf0?n\xdb\xd5C\xd9\x00\xf0?\x13\xff>y\xee\x00\xf0?\xb7\xc4\xee\x0b\xf8\x00\xf0?\x8d\xda\xb1\xbf\xf1\x00\xf0?\xd4~\xa0l\xd9\x00\xf0?\xee/P\xab\xaf\x00\xf0?\xb2\x8fz\nx\x00\xf0?H\xfe?\xb28\x00\xf0?\xb3\xdf\x1dQ\xfc\xff\xef?\x8eZ@\xb28\x00\xf0?\xc3\xc5\xb3\x83r\x00\xf0?\x01HC\x97\xa5\x00\xf0?\xc8c\xb3\x8e\xcd\x00\xf0?\t\xd4h9\xe8\x00\xf0?\x04\xec\xb2\xa7\xf5\x00\xf0?\x91\xb1R\xd6\xf7\x00\xf0?A\xe2\x06\x12\xf2\x00\xf0?G\x00`;\xe8\x00\xf0?\x00y\xfb\x12\xde\x00\xf0?W\xc3\x06\xa8\xd6\x00\xf0?\xd9\xf6\xc9\xf4\xd3\x00\xf0?n4\x08\xa8\xd6\x00\xf0?\x17\xea\xfc\x12\xde\x00\xf0?0\x8f^;\xe8\x00\xf0?\x865\x0b\x12\xf2\x00\xf0?\xa8"T\xd6\xf7\x00\xf0?\xedz\xb1\xa7\xf5\x00\xf0? Ej9\xe8\x00\xf0?\xdf\xd4\xb4\x8e\xcd\x00\xf0?\xa3qE\x97\xa5\x00\xf0?N~\xb4\x83r\x00\xf0?\x1a\x13A\xb28\x00\xf0?%\xcc\x1eQ\xfc\xff\xef?'
p27
tp28
baa(lp29
g2
(g3
(I0
tp30
g5
tp31
Rp32
(I1
(I25
I25
tp33
g12
I01
S'\x99\x83\x9c\xcc\xfd\xff\xef?\x89\x05\x1d\xb2\xbe\xff\xef?9\xa89\x80\x8b\xff\xef?i\xd7;\xb1j\xff\xef?/\xc2\xec\x90^\xff\xef?\xc5^\xb2Be\xff\xef?\x90\xe9\x80\xbfy\xff\xef?39\xf6v\x95\xff\xef?\xcaJ\xbf\x11\xb2\xff\xef?o\xa5\x89\xca\xca\xff\xef?F\xe7\\\xfb\xdc\xff\xef?m(\xe4\xcd\xe7\xff\xef?\x08/\x15\\\xeb\xff\xef?J\xfa\xe3\xcd\xe7\xff\xef?\xc7\xebZ\xfb\xdc\xff\xef?o\xa5\x89\xca\xca\xff\xef?lt\xc1\x11\xb2\xff\xef?J\xaa\xf7v\x95\xff\xef?\xec\xad\x86\xbfy\xff\xef?h\x88\xb4Be\xff\xef?\x18Q\xeb\x90^\xff\xef?;\xf58\xb1j\xff\xef?\xf3B=\x80\x8b\xff\xef?\xa1\x7f\x1a\xb2\xbe\xff\xef?3\xa6\x9c\xcc\xfd\xff\xef?\x92\x81\x7f\xe1\xb2\xff\xef?\t\xaaw\xa3l\xff\xef?\x84hT\x99;\xff\xef?y\x81\x19n%\xff\xef?CQ\xd8\x10*\xff\xef?\xa1\xbb\xfb<D\xff\xef?\xf6r\xeb?k\xff\xef?@l\xc2}\x95\xff\xef?\x10k\xdc\xf7\xba\xff\xef?\xdd\xd9\x9d\x08\xd7\xff\xef?}\xcfF\xc0\xe8\xff\xef?\x14\x83\xed\xcc\xf1\xff\xef?\xf9\xd6\xfcy\xf4\xff\xef?\x03l\xed\xcc\xf1\xff\xef?Z\xa1F\xc0\xe8\xff\xef?\x98}\x9d\x08\xd7\xff\xef?\xcb\x0e\xdc\xf7\xba\xff\xef?\x87\xd1\xbe}\x95\xff\xef?\xf6r\xeb?k\xff\xef?\xb8,\xfd<D\xff\xef?,\xe0\xd6\x10*\xff\xef?b\x10\x18n%\xff\xef?\x9b\xd9U\x99;\xff\xef?\xf28v\xa3l\xff\xef?\x92\x81\x7f\xe1\xb2\xff\xef?c\x91\x153[\xff\xef?\xcf\xb6\r\xbc\x14\xff\xef?k\xdb\xb5\x90\xee\xfe\xef?\xbe\xd5\xad\x97\xec\xfe\xef?\x9f\x9a\xcc-\x0b\xff\xef?\xad|\x8aY@\xff\xef?\xc7\x8b\xaf\x92~\xff\xef?2\x92\xf6t\xb8\xff\xef?`\xfa\xc8U\xe4\xff\xef?\x1ep@\x95\xfe\xff\xef?\x01\x1b\xec\xdc\x04\x00\xf0?*x\x06\x0f\x06\x00\xf0?\x86Rl\x06\x06\x00\xf0?\x19a\x06\x0f\x06\x00\xf0?\xc5 \xec\xdc\x04\x00\xf0?\x92\xb7?\x95\xfe\xff\xef?\x8e\xe5\xc7U\xe4\xff\xef?\xd6\xc4\xf4t\xb8\xff\xef?i\xb5\xb1\x92~\xff\xef?\xf2\xcf\x8eY@\xff\xef?\xfb^\xd2-\x0b\xff\xef?H|\xb6\x97\xec\xfe\xef?=\xf9\xb2\x90\xee\xfe\xef?\xb8E\x0c\xbc\x14\xff\xef?L \x143[\xff\xef?\x1b\xe3\xdc\xb9\xfe\xfe\xef?\xcau[\x14\xc1\xfe\xef?l4\xd3\x87\xb0\xfe\xef?\x13aW4\xce\xfe\xef?E9y\x9b\x11\xff\xef?DP\xcf\x9cj\xff\xef?\'\xb0Zt\xc5\xff\xef?\x99\xbf\xe8\xf5\x07\x00\xf0?\xc1\x18\x067\x1f\x00\xf0?N \xee\xab\'\x00\xf0?\xc1\xe2my%\x00\xf0?,\xec\xff\xb3\x1f\x00\xf0?\xd2M\xd2\xe5\x1c\x00\xf0?\xc3a\xff\xb3\x1f\x00\xf0?\x12\xfcly%\x00\xf0?e\x91\xef\xab\'\x00\xf0?Y\x8e\x057\x1f\x00\xf0?\x99\xbf\xe8\xf5\x07\x00\xf0?\xb3h[t\xc5\xff\xef?\xe6y\xd1\x9cj\xff\xef?\xeats\x9b\x11\xff\xef?rIM4\xce\xfe\xef?\x9a\x16\xd6\x87\xb0\xfe\xef?\x85"W\x14\xc1\xfe\xef?\x1b\xe3\xdc\xb9\xfe\xfe\xef?[}zd\xa6\xfe\xef?\xde\x9bf*|\xfe\xef?\x1358}\x8d\xfe\xef?\xa2\x9d\xd4\xcf\xd7\xfe\xef?\xf7\x07\xa1\x95L\xff\xef?\x01\x84=\x10\xd4\xff\xef?E\xe5\xf6N)\x00\xf0?S\x8d\xe5\xd7W\x00\xf0?0\xa9\xaftn\x00\xf0?\xc6p\x03\x9fm\x00\xf0?\\O\xea\xb4]\x00\xf0?\x9c]d\xe8K\x00\xf0?\x16!(VD\x00\xf0?\xf9*f\xe8K\x00\xf0?s\xc0\xeb\xb4]\x00\xf0?\xdd\xe1\x04\x9fm\x00\xf0?G\x1a\xb1tn\x00\xf0?j\x07\xe3\xd7W\x00\xf0?\x97\xfe\xf5N)\x00\xf0?v\xcb<\x10\xd4\xff\xef?\x9bC\x9b\x95L\xff\xef?\x02\x86\xca\xcf\xd7\xfe\xef?o\xf9=}\x8d\xfe\xef?9`l*|\xfe\xef?[}zd\xa6\xfe\xef?\x01\xa1\x00\x93Z\xfe\xef?@\xf0m\xfbN\xfe\xef?\xde\x8d\xc7\x06\x8f\xfe\xef?g\xc7J\xe2\x13\xff\xef?\xc6\xa8\x8b\x1a\xc8\xff\xef?\xf0\xff\x9e\x8dE\x00\xf0?\x86\x8b\x0b\xd8\x9b\x00\xf0?i\xc3\xdaf\xd6\x00\xf0?\xe9\x13\x1d\xa3\xeb\x00\xf0?\xf1\n\xac\xfe\xdc\x00\xf0?\x01\xc9\xc2G\xb8\x00\xf0?Kj\xc9\xcc\x93\x00\xf0?\x9e\xb9\xc8\xb7\x84\x00\xf0?2\xe7\xcf\xcc\x93\x00\xf0?\xeaW\xc1G\xb8\x00\xf0?\xf1\n\xac\xfe\xdc\x00\xf0?\xbb1\x1a\xa3\xeb\x00\xf0?\xf2i\xe3f\xd6\x00\xf0?(\xb5\r\xd8\x9b\x00\xf0?\x92)\xa1\x8dE\x00\xf0?\xf5\x93\x8a\x1a\xc8\xff\xef?#tF\xe2\x13\xff\xef?h4\xd0\x06\x8f\xfe\xef?\xe4+h\xfbN\xfe\xef?p\xb2\x17\x93Z\xfe\xef?\x1b6\x96\x85!\xfe\xef?\x04\xb1W\x11?\xfe\xef?\xf8\x94]\xe8\xb9\xfe\xef?x\x80\xb7\xe4\x86\xff\xef?\x9b\x0b\xae\xc2D\x00\xf0?\xd0^\xbd\xef\xcb\x00\xf0?\xc7d\xc2\xf2@\x01\xf0?\xcf\x1a\xe8\xc6\x8d\x01\xf0?\x01\xa3/\x91\xa4\x01\xf0?\xb7\xf6n\x07\x86\x01\xf0?\xc66N\x9bE\x01\xf0?\x01\xccDZ\x06\x01\xf0?pH\xe1\x1c\xec\x00\xf0?\xe66SZ\x06\x01\xf0?\xaf\xc5L\x9bE\x01\xf0?[2i\x07\x86\x01\xf0?\x1c8!\x91\xa4\x01\xf0?\xa18\xe5\xc6\x8d\x01\xf0?\x0c\xb8\xc6\xf2@\x01\xf0?\xb9\xed\xbb\xef\xcb\x00\xf0?\xc8\xe4\xb4\xc2D\x00\xf0?\xec\xc7\xb6\xe4\x86\xff\xef?\xe1#\\\xe8\xb9\xfe\xef?2\x93Z\x11?\xfe\xef?\x00\xa1\xa4\x85!\xfe\xef?\xb6I\x82\x16\xfe\xfd\xef?xj=\xebL\xfe\xef?\x0b\x08W\x02\x0c\xff\xef?\xfd\xa9\x83C\x16\x00\xf0?A\xb2\xba\xe6\xc5\x00\xf0?\xdd\n\x10\xb8{\x01\xf0?\xf53\x01[\x1a\x02\xf0?\xa7Y\xb6q\x85\x02\xf0?b\xcd\x94g\xa8\x02\xf0?\xb0\xff\x88I\x7f\x02\xf0?\x1e?\xe3] \x02\xf0?\x94\t"[\xbe\x01\xf0?pV\x94\x8a\x94\x01\xf0?\x1e\xb0*[\xbe\x01\xf0?\x1e?\xe3] \x02\xf0?h\x88\x94I\x7f\x02\xf0?b\xcd\x94g\xa8\x02\xf0?\xba\xa6\xc7q\x85\x02\xf0?#\x16\x04[\x1a\x02\xf0?\x0b\xed\x12\xb8{\x01\xf0?\x86\x05\xbf\xe6\xc5\x00\xf0?6I\x85C\x16\x00\xf0?\xc6\xb4R\x02\x0c\xff\xef?\x8b\xb7N\xebL\xfe\xef?\x12\x0e\x88\x16\xfe\xfd\xef?\xbe\xc5\xed\x19\xef\xfd\xef?\xc9\x07\xf6=s\xfe\xef?^X\xe32{\xff\xef?rj\x8f\xe1z\x00\xf0?|>X\x10^\x01\xf0?\xbe\x9bi\x14K\x02\xf0?d/\x13\xb9 \x03\xf0?\xd8\xe2\xd9\'\xbd\x03\xf0?!5J\xb0\x03\x04\xf0?A\x06D\x0e\xe6\x03\xf0?\xe3\x1a\xd5\x8bt\x03\xf0?~\xb4X\xa7\xee\x02\xf0?\xff\xbc!\xdc\xb1\x02\xf0?\xc7+M\xa7\xee\x02\xf0?\x18E\xb8\x8bt\x03\xf0?v0\'\x0e\xe6\x03\xf0?\xd8\xbdU\xb0\x03\x04\xf0?|\x1e\xd4\'\xbd\x03\xf0?\xf5\x1d\xfc\xb8 \x03\xf0?u$u\x14K\x02\xf0?\xees_\x10^\x01\xf0?\xe7\xb1\x8e\xe1z\x00\xf0?\xd3\x9f\xe22{\xff\xef?\xc9\x07\xf6=s\xfe\xef?Hl\xf6\x19\xef\xfd\xef?\xfd\xb3\xc0\xa8\xef\xfd\xef?\x1d\x96\xb1v\xa7\xfe\xef?w\xc9\xee\xdc\xf5\xff\xef?\xb1*_q\xe4\x00\xf0?\x85\x0ej.\xfc\x01\xf0?"\xd2\x8aa%\x03\xf0?&\xbf\x10/>\x04\xf0?\'7.e#\x05\xf0?\x9e\xb1p\xc1\xb3\x05\xf0?\xc6]\xc9\xd1\xd4\x05\xf0?\xd3=\xfe\xee\x82\x05\xf0?\x97x5?\xf6\x04\xf0?\xe6\x12\x00$\xad\x04\xf0?\x97x5?\xf6\x04\xf0?AO\x15\xef\x82\x05\xf0?\xe8:\x9b\xd1\xd4\x05\xf0?\x9e\xb1p\xc1\xb3\x05\xf0?\x83\xfb3e#\x05\xf0?~\xc6\xc5.>\x04\xf0?5\x1f\x9ca%\x03\xf0?jyx.\xfc\x01\xf0?\x9a\xb9]q\xe4\x00\xf0?\xf1j\xef\xdc\xf5\xff\xef?\x90\xcb\xb8v\xa7\xfe\xef?\xcf\xd1\xbd\xa8\xef\xfd\xef?~\xd6ni\xf8\xfd\xef?<\xf3F\xb7\xdb\xfe\xef?\x9aVL\xcb2\x00\xf0?\xe6R\x1bOB\x01\xf0?\x0c\xb5\xe3\xdb\x88\x02\xf0?Y\xebL\x1d\xeb\x03\xf0?\xc3\x0c\xf9XJ\x05\xf0?\xca\t2\xc3\x88\x06\xf0?n\x08\xf6\xb0\x8b\x07\xf0?\x14\x92_\x0c:\x08\xf0?\xaa\xea\'\xd1|\x08\xf0?\x9d\xb9\xf7_]\x08\xf0?\xdf\xb1\x03\xf28\x08\xf0?\xc3S\x1a`]\x08\xf0?\xcd\xc7\xf9\xd0|\x08\xf0?\x14\x92_\x0c:\x08\xf0?\xba<;\xb1\x8b\x07\xf0?5^\xf8\xc2\x88\x06\xf0?\xe9\xa6\x1bYJ\x05\xf0?\xa5\x1f\x92\x1d\xeb\x03\xf0?:\x97\xe6\xdb\x88\x02\xf0?\xe6R\x1bOB\x01\xf0?\x0f\x9eK\xcb2\x00\xf0?\x98\xb7L\xb7\xdb\xfe\xef?\x07}wi\xf8\xfd\xef?\xaa\x99h\x9d\x01\xfe\xef?6\xdc\xde\x0c\x02\xff\xef?\xa6a\x00\xf5Y\x00\xf0?\x19\xe8\x1fg\x83\x01\xf0?\x8c\xe2\x0b\xd0\xea\x02\xf0?u\xf4$\x18w\x04\xf0?\x86\x94kN\x0e\x06\xf0?\xa09\x95&\x9c\x07\xf0?L\xab/D\x17\t\xf0?\xac\xf4@\x0b\x81\n\xf0?\x91\xca.\x0c\xd8\x0b\xf0?\xaes\xd0\xad\xf8\x0c\xf0?\x8b\x14\x89\xf1x\r\xf0?\xa7\xf9.\xad\xf8\x0c\xf0?\xb3\xa7\x00\x0c\xd8\x0b\xf0?\x1b\x06X\x0b\x81\n\xf0?H\xee\xdeC\x17\t\xf0?}\\\xc3&\x9c\x07\xf0?=\x1dwN\x0e\x06\xf0?fdd\x18w\x04\xf0?\x8c\xe2\x0b\xd0\xea\x02\xf0?\x19\xe8\x1fg\x83\x01\xf0?\x1b\xa9\xff\xf4Y\x00\xf0?\xbf\x82\xe7\x0c\x02\xff\xef?\xd7{k\x9d\x01\xfe\xef?\xc0\x98\xb3h\x05\xfe\xef?@V\xf5\x1a\x10\xff\xef?S\xdb\xef\x0bh\x00\xf0?\xbf\xb03\xba\x9a\x01\xf0?\xd8\xa2\xfe\x05\x0e\x03\xf0?\xb3^U\xe9\xa9\x04\xf0?/\xbf\xe1\xc7V\x06\xf0?n\xb4\xb4G\x05\x08\xf0?\xa4H\xbcT\xb6\t\xf0?\x01\xe8\xe5\x8a\x7f\x0b\xf0?\xeb\t\x07\x03\x7f\r\xf0?6\xe9\x8d\xec\x94\x0f\xf0?\x17kX\xf5\xac\x10\xf0?\x9e\x80\x03\xec\x94\x0f\xf0?Y\x1b\x1e\x03\x7f\r\xf0?\x01\xe8\xe5\x8a\x7f\x0b\xf0?_\x8e\x18U\xb6\t\xf0?rq\x05H\x05\x08\xf0?x6\xd6\xc7V\x06\xf0?\xb3^U\xe9\xa9\x04\xf0?|\xde\xf8\x05\x0e\x03\xf0?d\xec-\xba\x9a\x01\xf0?\xc7"\xef\x0bh\x00\xf0?\x9f>\xeb\x1a\x10\xff\xef?/\xaa\xcah\x05\xfe\xef?\x05^n\x9d\x01\xfe\xef?{/\xe3\x0c\x02\xff\xef?x\x7f\xfd\xf4Y\x00\xf0?\xeb\x05\x1dg\x83\x01\xf0?Ck\x17\xd0\xea\x02\xf0?fdd\x18w\x04\xf0?\x17\x83TN\x0e\x06\xf0?W\xc2\xa0&\x9c\x07\xf0?&\x11\rD\x17\t\xf0?c}L\x0b\x81\n\xf0?\x8aP\x8d\x0b\xd8\x0b\xf0?\xd7\xcaC\xae\xf8\x0c\xf0?\x8b\x14\x89\xf1x\r\xf0?F\xdcZ\xae\xf8\x0c\xf0?\xf8a\xa4\x0b\xd8\x0b\xf0?\x1e\xc3\xa8\x0b\x81\n\xf0?\x91e\xd3C\x17\t\xf0?\xa09\x95&\x9c\x07\xf0?\xcf\x0b`N\x0e\x06\xf0?\x9fK\x98\x18w\x04\xf0?\xe7\xa6\x11\xd0\xea\x02\xf0?\xeb\x05\x1dg\x83\x01\xf0?y\x88\xf9\xf4Y\x00\xf0?d\xbe\xe1\x0c\x02\xff\xef?\xd7{k\x9d\x01\xfe\xef?\x99k`i\xf8\xfd\xef?%\x82E\xb7\xdb\xfe\xef?\xe1\xbbH\xcb2\x00\xf0?\x8a\x8e\x15OB\x01\xf0?:\x97\xe6\xdb\x88\x02\xf0?\xa5\x1f\x92\x1d\xeb\x03\xf0?\xd6Y\nYJ\x05\xf0?\xa4o\x0f\xc3\x88\x06\xf0?Hn\xd3\xb0\x8b\x07\xf0?\x80\xe6%\x0c:\x08\xf0?\xf0\xa4\xcb\xd0|\x08\xf0?\x9d\xb9\xf7_]\x08\xf0?+\xe6H\xf28\x08\xf0?\xa0vH`]\x08\xf0?\xaa\xea\'\xd1|\x08\xf0?7o1\x0c:\x08\xf0?Hn\xd3\xb0\x8b\x07\xf0?\xc7L\xe1\xc2\x88\x06\xf0?\xd6Y\nYJ\x05\xf0?\x131\xa9\x1d\xeb\x03\xf0?\xc3=\xef\xdb\x88\x02\xf0?\xe6R\x1bOB\x01\xf0?\xe1\xbbH\xcb2\x00\xf0?\xe1.A\xb7\xdb\xfe\xef?\x99k`i\xf8\xfd\xef?\x86Z\xc9\xa8\xef\xfd\xef?\xd9B\xadv\xa7\xfe\xef?zv\xef\xdc\xf5\xff\xef?\xc8\x9b`q\xe4\x00\xf0?jyx.\xfc\x01\xf0?\xec\xa7\xa7a%\x03\xf0?H\x9c\xe2.>\x04\xf0?:\x84?e#\x05\xf0??0\x1a\xc1\xb3\x05\xf0?1\xb2\x8f\xd1\xd4\x05\xf0?\xbc3\x9c\xee\x82\x05\xf0?\xf3<;?\xf6\x04\xf0?/\x8a\xf4#\xad\x04\xf0?\x97x5?\xf6\x04\xf0?\xbc3\x9c\xee\x82\x05\xf0?\xa0\xc3\xa6\xd1\xd4\x05\xf0?\t\x067\xc1\xb3\x05\xf0?\x7f>\xe3d#\x05\xf0?\xda\x8a\xcb.>\x04\xf0?\xec\xa7\xa7a%\x03\xf0?jyx.\xfc\x01\xf0?\xc8\x9b`q\xe4\x00\xf0?zv\xef\xdc\xf5\xff\xef?yZ\xb7v\xa7\xfe\xef?\xe2\x1e\xcf\xa8\xef\xfd\xef?\xd1\x12\xff\x19\xef\xfd\xef?\xf7\xe9\xf8=s\xfe\xef?\xd3\x9f\xe22{\xff\xef?[\xf9\x8d\xe1z\x00\xf0?\xebOo\x10^\x01\xf0?\xe45\x8c\x14K\x02\xf0?\x1b\xb8\x1e\xb9 \x03\xf0?|\x1e\xd4\'\xbd\x03\xf0?4\x82[\xb0\x03\x04\xf0?\xaf\x17[\x0e\xe6\x03\xf0?\x8a\x13 \x8ct\x03\xf0?\xc7+M\xa7\xee\x02\xf0?\xa4\xf8\x1b\xdc\xb1\x02\xf0?\xdax^\xa7\xee\x02\xf0?\xd3\x8a\x14\x8ct\x03\xf0?g\xa0f\x0e\xe6\x03\xf0?V_-\xb0\x03\x04\xf0?4\xa7\xdf\'\xbd\x03\xf0?\x1b\xb8\x1e\xb9 \x03\xf0?\xf4\xc5L\x14K\x02\xf0?\x182r\x10^\x01\xf0?\xfe"\x90\xe1z\x00\xf0?\x01\x82\xe52{\xff\xef?\xafr\x04>s\xfe\xef?\x1a\x8a\xf3\x19\xef\xfd\xef?-\xa3y\x16\xfe\xfd\xef?J\x88:\xebL\xfe\xef?\xc6\xb4R\x02\x0c\xff\xef?\xab\x90\x84C\x16\x00\xf0?\xe6\xed\xb4\xe6\xc5\x00\xf0?\xc2u\x1e\xb8{\x01\xf0?\xb4\x04\xedZ\x1a\x02\xf0?^\xe2\xc1q\x85\x02\xf0?\xb2\x8cig\xa8\x02\xf0?o\xd0tI\x7f\x02\xf0?\x8cP\xfa] \x02\xf0?9E\x1c[\xbe\x01\xf0?\x9e8\x97\x8a\x94\x01\xf0?\x0bc\x19[\xbe\x01\xf0?\xa7\xe5\xeb] \x02\xf0?o\xd0tI\x7f\x02\xf0?\xb2\x8cig\xa8\x02\xf0?\x03\x1e\xbcq\x85\x02\xf0?\xb4\x04\xedZ\x1a\x02\xf0?g\xb1\x18\xb8{\x01\xf0?\x8a)\xaf\xe6\xc5\x00\xf0?\x14\x1b\x85C\x16\x00\xf0?S\x7fK\x02\x0c\xff\xef?\xb8\x99Q\xebL\xfe\xef?v\x1an\x16\xfe\xfd\xef?I\x18\x99\x85!\xfe\xef?2\x93Z\x11?\xfe\xef?X}S\xe8\xb9\xfe\xef?a\x0f\xb6\xe4\x86\xff\xef?\xe0^\xb2\xc2D\x00\xf0?\xd0^\xbd\xef\xcb\x00\xf0?\xac\xcf\xd0\xf2@\x01\xf0?\xb4\x85\xf6\xc6\x8d\x01\xf0?\x1c8!\x91\xa4\x01\xf0?v\xc7Z\x07\x86\x01\xf0?\x9cx;\x9bE\x01\xf0?\x8brMZ\x06\x01\xf0?pH\xe1\x1c\xec\x00\xf0?\x01\xccDZ\x06\x01\xf0?\x81\xe3I\x9bE\x01\xf0?\x1a\x03U\x07\x86\x01\xf0?\x1c8!\x91\xa4\x01\xf0?\xe2g\xf9\xc6\x8d\x01\xf0?\x82\x11\xbe\xf2@\x01\xf0?\x8b\x0b\xb9\xef\xcb\x00\xf0?\x9a\x02\xb2\xc2D\x00\xf0?\xbf\xe5\xb3\xe4\x86\xff\xef?\x0f\x06_\xe8\xb9\xfe\xef?\x04\xb1W\x11?\xfe\xef?\x00\xa1\xa4\x85!\xfe\xef?\x14\xee\x11\x93Z\xfe\xef?\xe4+h\xfbN\xfe\xef?\xde\x8d\xc7\x06\x8f\xfe\xef?\xf5\x91C\xe2\x13\xff\xef?=\x02\x83\x1a\xc8\xff\xef?\x932\x9d\x8dE\x00\xf0?\xb8\x91\xfe\xd7\x9b\x00\xf0?\x96\xa5\xddf\xd6\x00\xf0?.g!\xa3\xeb\x00\xf0?\xc3(\xa9\xfe\xdc\x00\xf0?\x18:\xc4G\xb8\x00\xf0?Kj\xc9\xcc\x93\x00\xf0?\x87H\xc7\xb7\x84\x00\xf0?\xed\x93\xcb\xcc\x93\x00\xf0?\x01\xc9\xc2G\xb8\x00\xf0?\xda\x99\xaa\xfe\xdc\x00\xf0?E\xd8"\xa3\xeb\x00\xf0?i\xc3\xdaf\xd6\x00\xf0?\xcf\x02\x00\xd8\x9b\x00\xf0?N\xd6\x9c\x8dE\x00\xf0?\x7fC\x8f\x1a\xc8\xff\xef?\xde B\xe2\x13\xff\xef?U\xe7\xbe\x06\x8f\xfe\xef?@\xf0m\xfbN\xfe\xef?\x9e\x94\x1a\x93Z\xfe\xef?v\x12ld\xa6\xfe\xef?9`l*|\xfe\xef?\x9d\xdb@}\x8d\xfe\xef?\xd4\xa3\xc7\xcf\xd7\xfe\xef?\xc9%\x9e\x95L\xff\xef?F\xd7A\x10\xd4\xff\xef?.t\xf5N)\x00\xf0?\x82\x81\xe0\xd7W\x00\xf0?\xa2\xde\xb6tn\x00\xf0?\xad\xed\t\x9fm\x00\xf0?\xba%\xe8\xb4]\x00\xf0?lii\xe8K\x00\xf0?\\}(VD\x00\xf0?\x84\xe3f\xe8K\x00\xf0?.m\xe7\xb4]\x00\xf0?O\x17\x0c\x9fm\x00\xf0?.\x97\xb7tn\x00\xf0?%\xab\xe2\xd7W\x00\xf0?.t\xf5N)\x00\xf0?\x98\xf0@\x10\xd4\xff\xef?\x9bC\x9b\x95L\xff\xef?t\xbb\xd1\xcf\xd7\xfe\xef?\xcb\xbdC}\x8d\xfe\xef?9`l*|\xfe\xef?-\x9bwd\xa6\xfe\xef?\x8d\x18\xe4\xb9\xfe\xfe\xef?&:a\x14\xc1\xfe\xef?\x9e:\xc6\x87\xb0\xfe\xef?ACZ4\xce\xfe\xef?\\\xaaz\x9b\x11\xff\xef?Z\xc1\xd0\x9cj\xff\xef?\xf8\xc4[t\xc5\xff\xef?3\xe2\xe8\xf5\x07\x00\xf0?\xc1\x18\x067\x1f\x00\xf0?\xfc\x06\xef\xab\'\x00\xf0?\xc1\xe2my%\x00\xf0?\x95v\x00\xb4\x1f\x00\xf0?\x97\xa5\xd4\xe5\x1c\x00\xf0?O\x1a\x00\xb4\x1f\x00\xf0?5*my%\x00\xf0?\xb6\xaa\xee\xab\'\x00\xf0?\xc1\x18\x067\x1f\x00\xf0?\x99\xbf\xe8\xf5\x07\x00\xf0?\xb3h[t\xc5\xff\xef?q2\xd2\x9cj\xff\xef?.\xc8w\x9b\x11\xff\xef?EgJ4\xce\xfe\xef?pX\xc3\x87\xb0\xfe\xef?\x0f\xc9_\x14\xc1\xfe\xef?\x1b\xe3\xdc\xb9\xfe\xfe\xef?5\xaf\x123[\xff\xef?\xfd\x98\x10\xbc\x14\xff\xef?\xb0.\xba\x90\xee\xfe\xef?\x1a\x9a\xb3\x97\xec\xfe\xef?q\xb8\xc9-\x0b\xff\xef?\x96\x0b\x89Y@\xff\xef?i\xb5\xb1\x92~\xff\xef?2\x92\xf6t\xb8\xff\xef?\xc8\x84\xc9U\xe4\xff\xef?\xc1\xcb?\x95\xfe\xff\xef?\xa3\xf2\xeb\xdc\x04\x00\xf0?M\xa6\x06\x0f\x06\x00\xf0?\xcc\xael\x06\x06\x00\xf0?^\xbd\x06\x0f\x06\x00\xf0?\x1a\xe7\xeb\xdc\x04\x00\xf0?b\xe1?\x95\xfe\xff\xef?\x83(\xc9U\xe4\xff\xef?\xa7\xd9\xf5t\xb8\xff\xef?\x80&\xb3\x92~\xff\xef?\x80\x9a\x87Y@\xff\xef?[G\xc8-\x0b\xff\xef?H|\xb6\x97\xec\xfe\xef?\x99\xbd\xb8\x90\xee\xfe\xef?+{\x13\xbc\x14\xff\xef?5\xaf\x123[\xff\xef?\x92\x81\x7f\xe1\xb2\xff\xef?\xf28v\xa3l\xff\xef?(\xa4N\x99;\xff\xef?y\x81\x19n%\xff\xef?\x16o\xd5\x10*\xff\xef?\xe2\xea\x0f=D\xff\xef?$U\xee?k\xff\xef?\x12\x8a\xbf}\x95\xff\xef?\x9c#\xdd\xf7\xba\xff\xef?\xdd\xd9\x9d\x08\xd7\xff\xef?\x94@H\xc0\xe8\xff\xef?\x89\xca\xec\xcc\xf1\xff\xef?\xe8\xbf\xfcy\xf4\xff\xef?w\xb3\xec\xcc\xf1\xff\xef?+\xb6G\xc0\xe8\xff\xef?\x98}\x9d\x08\xd7\xff\xef?V\xc7\xdc\xf7\xba\xff\xef?p`\xbd}\x95\xff\xef?\x81+\xec?k\xff\xef?\x86&\n=D\xff\xef?\x16o\xd5\x10*\xff\xef?b\x10\x18n%\xff\xef?(\xa4N\x99;\xff\xef?O\x0ft\xa3l\xff\xef?\xd9\xe6{\xe1\xb2\xff\xef?\xf7\xab\x9c\xcc\xfd\xff\xef?\xe7\xdb\x1a\xb2\xbe\xff\xef?\x95l?\x80\x8b\xff\xef?;\xf58\xb1j\xff\xef?\xd3\xfd\xe6\x90^\xff\xef?:\xa6\xb1Be\xff\xef?\xa7Z\x82\xbfy\xff\xef?w\x8c\xfav\x95\xff\xef?m}\xbd\x11\xb2\xff\xef?@\xba\x8a\xca\xca\xff\xef?\x00\x8b\\\xfb\xdc\xff\xef?J\xfa\xe3\xcd\xe7\xff\xef?N\x8b\x15\\\xeb\xff\xef?\xb2\x84\xe4\xcd\xe7\xff\xef?\x98\x00\\\xfb\xdc\xff\xef?\x11\xcf\x8b\xca\xca\xff\xef?\x9ch\xbc\x11\xb2\xff\xef?a\x1b\xf9v\x95\xff\xef?\xd5<\x85\xbfy\xff\xef?\xf3@\xb5Be\xff\xef?\xa6\x1b\xe4\x90^\xff\xef?Rf:\xb1j\xff\xef?\x95l?\x80\x8b\xff\xef?r\x94\x1b\xb2\xbe\xff\xef?\xd9\xae\x9c\xcc\xfd\xff\xef?'
p34
tp35
bag2
(g3
(I0
tp36
g5
tp37
Rp38
(I1
(I25
I25
tp39
g12
I01
S'.u\x9c\xcc\xfd\xff\xef?\xd9\xe6{\xe1\xb2\xff\xef?\x90s\x183[\xff\xef?_6\xe1\xb9\xfe\xfe\xef?_\xa1jd\xa6\xfe\xef?\x9e\x94\x1a\x93Z\xfe\xef?\x8aG\xad\x85!\xfe\xef?[\x85|\x16\xfe\xfd\xef?\x07=\xe2\x19\xef\xfd\xef?\xe2\x1e\xcf\xa8\xef\xfd\xef?\xf4/fi\xf8\xfd\xef?N\xd5b\x9d\x01\xfe\xef?J?\xbch\x05\xfe\xef?N\xd5b\x9d\x01\xfe\xef?P\xf4ki\xf8\xfd\xef?+\x96\xc3\xa8\xef\xfd\xef?vN\xf9\x19\xef\xfd\xef?\xe4+\x85\x16\xfe\xfd\xef?w\xfa\x9b\x85!\xfe\xef?\xccv\x1d\x93Z\xfe\xef?\x8d\x83md\xa6\xfe\xef?\xbb\xfa\xe6\xb9\xfe\xfe\xef?\xa7\xe4\x193[\xff\xef?\xf0W}\xe1\xb2\xff\xef?\t\xc3\x9c\xcc\xfd\xff\xef?r\x94\x1b\xb2\xbe\xff\xef?h\x92m\xa3l\xff\xef?\xa1\xd4\n\xbc\x14\xff\xef?\x81\xfef\x14\xc1\xfe\xef?\x0c~i*|\xfe\xef?\xf7xy\xfbN\xfe\xef?\x17\xfeh\x11?\xfe\xef?/\xf3H\xebL\xfe\xef?\xc9\x07\xf6=s\xfe\xef?4\x07\xb3v\xa7\xfe\xef?\xe1.A\xb7\xdb\xfe\xef?{/\xe3\x0c\x02\xff\xef?\x9f>\xeb\x1a\x10\xff\xef?{/\xe3\x0c\x02\xff\xef?\xc6\x99O\xb7\xdb\xfe\xef?\xd9B\xadv\xa7\xfe\xef?\x9c%\xf3=s\xfe\xef?\x8b\xb7N\xebL\xfe\xef?\x17\xfeh\x11?\xfe\xef?\xf7xy\xfbN\xfe\xef?\xb0\xb9c*|\xfe\xef?\x0f\xc9_\x14\xc1\xfe\xef?\xfd\x98\x10\xbc\x14\xff\xef?:\xb0j\xa3l\xff\xef?\xfeU\x18\xb2\xbe\xff\xef?\xac\xdd@\x80\x8b\xff\xef?\xb2JW\x99;\xff\xef?\xe24\xad\x90\xee\xfe\xef?\x9e:\xc6\x87\xb0\xfe\xef?\xf1Wf}\x8d\xfe\xef?\x83\xc9\xc1\x06\x8f\xfe\xef?\xe1#\\\xe8\xb9\xfe\xef?\xc6\xb4R\x02\x0c\xff\xef?\x01\x82\xe52{\xff\xef?]\xa2\xf0\xdc\xf5\xff\xef?\xc9AK\xcb2\x00\xf0?x\x7f\xfd\xf4Y\x00\xf0?\x9a@\xec\x0bh\x00\xf0?x\x7f\xfd\xf4Y\x00\xf0?\x0f\x9eK\xcb2\x00\xf0?\x0f?\xee\xdc\xf5\xff\xef?G\xe7\xe12{\xff\xef?\xc6\xb4R\x02\x0c\xff\xef?&w`\xe8\xb9\xfe\xef?\x83\xc9\xc1\x06\x8f\xfe\xef?\x95\x93`}\x8d\xfe\xef?\xcc\x1c\xc9\x87\xb0\xfe\xef?=\xf9\xb2\x90\xee\xfe\xef?\xb2JW\x99;\xff\xef?g\x8a<\x80\x8b\xff\xef?$\x847\xb1j\xff\xef?b\x10\x18n%\xff\xef?H|\xb6\x97\xec\xfe\xef?[\xd8K4\xce\xfe\xef?\x02\x86\xca\xcf\xd7\xfe\xef?\xf5\x91C\xe2\x13\xff\xef?\xd6V\xb5\xe4\x86\xff\xef?\xd3\x18\x86C\x16\x00\xf0?rj\x8f\xe1z\x00\xf0?\xdf\x0cbq\xe4\x00\xf0?*\xa6\x1fOB\x01\xf0?t\xac%g\x83\x01\xf0?\x08((\xba\x9a\x01\xf0?\x19\xe8\x1fg\x83\x01\xf0?\xb8p\x18OB\x01\xf0?\xf6}cq\xe4\x00\xf0?\xfe"\x90\xe1z\x00\xf0?\xf1\xec\x84C\x16\x00\xf0?x\x80\xb7\xe4\x86\xff\xef?:\xe5G\xe2\x13\xff\xef?J\xfd\xbe\xcf\xd7\xfe\xef?\x13aW4\xce\xfe\xef?\xd5F\xaf\x97\xec\xfe\xef?b\x10\x18n%\xff\xef?Rf:\xb1j\xff\xef?\x1ac\xe3\x90^\xff\xef?\x16o\xd5\x10*\xff\xef?\x9f\x9a\xcc-\x0b\xff\xef?\x01\xe6t\x9b\x11\xff\xef?\xe2\xa8\x97\x95L\xff\xef?\x0c\x05\x8c\x1a\xc8\xff\xef?\xf7\xcf\xb3\xc2D\x00\xf0?X#\xbc\xe6\xc5\x00\xf0?\x1cVb\x10^\x01\xf0?\x0e\xb5r.\xfc\x01\xf0?\xc3=\xef\xdb\x88\x02\xf0?\x8c\xe2\x0b\xd0\xea\x02\xf0?|\xde\xf8\x05\x0e\x03\xf0?\xb2|.\xd0\xea\x02\xf0?\xde\xd2\xe0\xdb\x88\x02\xf0?jyx.\xfc\x01\xf0?J8e\x10^\x01\xf0?\xb4\xe7\xc1\xe6\xc5\x00\xf0?\xc8\xe4\xb4\xc2D\x00\xf0?\xf5\x93\x8a\x1a\xc8\xff\xef?\x10\x8b\x9a\x95L\xff\xef?\xeats\x9b\x11\xff\xef?\x12\xd0\xd3-\x0b\xff\xef?\x16o\xd5\x10*\xff\xef?\xean\xe8\x90^\xff\xef?O\x05\xbbBe\xff\xef?\x14\xf1\x02=D\xff\xef?\xad|\x8aY@\xff\xef?\xb8\x97\xce\x9cj\xff\xef?j\x0e>\x10\xd4\xff\xef?\xaa\xa3\x9e\x8dE\x00\xf0?\xe7\xcf\xbe\xef\xcb\x00\xf0?L\x1c\'\xb8{\x01\xf0?\xc6\xe3I\x14K\x02\xf0?[\xb9\xbea%\x03\xf0?\x00\xe4\x97\x1d\xeb\x03\xf0?\x9fK\x98\x18w\x04\xf0?H\n\x8f\xe9\xa9\x04\xf0?\xe4\x05<\x18w\x04\xf0?\x00\xe4\x97\x1d\xeb\x03\xf0?\x91\xe3\xa1a%\x03\xf0?HBr\x14K\x02\xf0?\x94\x93\x1b\xb8{\x01\xf0?t\x9a\xb7\xef\xcb\x00\xf0?\xa9\x9a\xa2\x8dE\x00\xf0?v\xcb<\x10\xd4\xff\xef?q2\xd2\x9cj\xff\xef?\xdb^\x8dY@\xff\xef?\xfd\x7f\x01=D\xff\xef?\xda\xbd\xbbBe\xff\xef?3\x13\x83\xbfy\xff\xef?\xaf\r\xef?k\xff\xef?i\xb5\xb1\x92~\xff\xef?\xf8\xc4[t\xc5\xff\xef?\x80\x8d\xf4N)\x00\xf0?\xfc\xe4\x02\xd8\x9b\x00\xf0?")\xc8\xf2@\x01\xf0?>\xab\xf5Z\x1a\x02\xf0?Q\xe2\x01\xb9 \x03\xf0?\xed\xd7\xdc.>\x04\xf0?gH\xf3XJ\x05\xf0?\xcf\x0b`N\x0e\x06\xf0?\xe6G\xed\xc7V\x06\xf0?\x86\x94kN\x0e\x06\xf0?\xd6Y\nYJ\x05\xf0?\xed\xd7\xdc.>\x04\xf0?\xac\xa6\x07\xb9 \x03\xf0?\xf53\x01[\x1a\x02\xf0?\x0c\xb8\xc6\xf2@\x01\xf0?\xb6\x7f\x06\xd8\x9b\x00\xf0?t\xd0\xf5N)\x00\xf0?m\x0c[t\xc5\xff\xef?i\xb5\xb1\x92~\xff\xef?\x96\x8a\xf5?k\xff\xef?\xbe\xcb\x83\xbfy\xff\xef?\xa5n\xfdv\x95\xff\xef?\x9dB\xc0}\x95\xff\xef?\xa7\xd9\xf5t\xb8\xff\xef?\x96\x12\xe8\xf5\x07\x00\xf0?\xf7\xc8\xdf\xd7W\x00\xf0?7\xbd\xe7f\xd6\x00\xf0?\xcf\x1a\xe8\xc6\x8d\x01\xf0?^\xe2\xc1q\x85\x02\xf0?\xeb/\xeb\'\xbd\x03\xf0?l\xf1\xd1d#\x05\xf0?\x0f\xc4\xd5\xc2\x88\x06\xf0?\xc3\x16g&\x9c\x07\xf0?\xdd\xc5\xcbG\x05\x08\xf0?z\x9fr&\x9c\x07\xf0?5^\xf8\xc2\x88\x06\xf0?\xa5\xd8\x05e#\x05\xf0?4\xa7\xdf\'\xbd\x03\xf0?\x16k\xcdq\x85\x02\xf0?\xa18\xe5\xc6\x8d\x01\xf0?\xdb\xf8\xe1f\xd6\x00\xf0?\x82\x81\xe0\xd7W\x00\xf0?v\x91\xe8\xf5\x07\x00\xf0?\x1b!\xf5t\xb8\xff\xef?\x87\xd1\xbe}\x95\xff\xef?\x03E\xfbv\x95\xff\xef?\xb2\xd0\xc1\x11\xb2\xff\xef?\xf9\xf9\xda\xf7\xba\xff\xef?\x1a\x9e\xc8U\xe4\xff\xef?*\xa3\x067\x1f\x00\xf0?t\xfc\xb3tn\x00\xf0?\x17\xf6\x1f\xa3\xeb\x00\xf0?\xeeU\x1e\x91\xa4\x01\xf0?\xc5\xd9zg\xa8\x02\xf0?V_-\xb0\x03\x04\xf0?\xc0\x8eB\xc1\xb3\x05\xf0?\xb6\x7f\xea\xb0\x8b\x07\xf0?"T\xbcC\x17\t\xf0?\xca\xe2\xdeT\xb6\t\xf0?L\xab/D\x17\t\xf0?Hn\xd3\xb0\x8b\x07\xf0?/\xa0Y\xc1\xb3\x05\xf0?4\x82[\xb0\x03\x04\xf0?\xc5\xd9zg\xa8\x02\xf0?J\x1a$\x91\xa4\x01\xf0?\xbb1\x1a\xa3\xeb\x00\xf0?\xbba\xb0tn\x00\xf0?\x07u\x067\x1f\x00\xf0?\xb1\x13\xc8U\xe4\xff\xef?nA\xda\xf7\xba\xff\xef?\xf8,\xc2\x11\xb2\xff\xef?\x9d\x87\x8c\xca\xca\xff\xef?;\xb0\x9b\x08\xd7\xff\xef?T9@\x95\xfe\xff\xef?Y\xd4\xf0\xab\'\x00\xf0?\x96|\x08\x9fm\x00\xf0?\xda\x99\xaa\xfe\xdc\x00\xf0?[2i\x07\x86\x01\xf0?w\x18UI\x7f\x02\xf0?A\x06D\x0e\xe6\x03\xf0?z)\x84\xd1\xd4\x05\xf0?\xee\xf7<\x0c:\x08\xf0?\xd2\x8ec\x0b\x81\n\xf0?\x01\xe8\xe5\x8a\x7f\x0b\xf0?=\xe3)\x0b\x81\n\xf0?\xf2\xb4\x8d\x0c:\x08\xf0?\xc2\xa0x\xd1\xd4\x05\xf0?A\x06D\x0e\xe6\x03\xf0?\x8aefI\x7f\x02\xf0?[2i\x07\x86\x01\xf0?\xf1\n\xac\xfe\xdc\x00\xf0?"5\t\x9fm\x00\xf0?\xf0I\xf0\xab\'\x00\xf0?\x9bW@\x95\xfe\xff\xef?R!\x9d\x08\xd7\xff\xef?\xfa]\x8a\xca\xca\xff\xef?\xbb.\\\xfb\xdc\xff\xef?\x08\x88G\xc0\xe8\xff\xef?\x1a\xe7\xeb\xdc\x04\x00\xf0?XXmy%\x00\xf0?\xffx\xec\xb4]\x00\xf0?\xd3\xe6\xbfG\xb8\x00\xf0?fNX\x9bE\x01\xf0?\xa7\xe5\xeb] \x02\xf0?dy\xfd\x8bt\x03\xf0?N"\x85\xee\x82\x05\xf0?\xaa\xea\'\xd1|\x08\xf0?gs\xbb\x0b\xd8\x0b\xf0?\xa6Oc\x03\x7f\r\xf0?\x1b?v\x0b\xd8\x0b\xf0?<\xd9\x10\xd1|\x08\xf0?\xbc3\x9c\xee\x82\x05\xf0?\xf6g\xe6\x8bt\x03\xf0?_n\xf7] \x02\xf0?\xc66N\x9bE\x01\xf0?\xa5\x04\xbdG\xb8\x00\xf0?\\O\xea\xb4]\x00\xf0?5*my%\x00\xf0?\xb4\t\xec\xdc\x04\x00\xf0?+\xb6G\xc0\xe8\xff\xef?\xa4\xbdZ\xfb\xdc\xff\xef?\xd5\xb2\xe4\xcd\xe7\xff\xef?\xe0=\xed\xcc\xf1\xff\xef?^\xbd\x06\x0f\x06\x00\xf0?O\x1a\x00\xb4\x1f\x00\xf0?\x9bTh\xe8K\x00\xf0?Kj\xc9\xcc\x93\x00\xf0?F\x1fIZ\x06\x01\xf0?\xc2\xeb$[\xbe\x01\xf0?\x0f\xa3A\xa7\xee\x02\xf0?\x84+$?\xf6\x04\xf0?2e1`]\x08\xf0?\x1d\x85\xe7\xad\xf8\x0c\xf0?\x14\x0c\xbc\xec\x94\x0f\xf0?\xaes\xd0\xad\xf8\x0c\xf0?TB\x03`]\x08\xf0?bNR?\xf6\x04\xf0?\xb4\xde;\xa7\xee\x02\xf0?\xc2\xeb$[\xbe\x01\xf0?F\x1fIZ\x06\x01\xf0?Kj\xc9\xcc\x93\x00\xf0?lii\xe8K\x00\xf0?\t\xbe\xff\xb3\x1f\x00\xf0?*x\x06\x0f\x06\x00\xf0?\xcf&\xed\xcc\xf1\xff\xef?\xf8\xe0\xe4\xcd\xe7\xff\xef?\x9f\xa4\x14\\\xeb\xff\xef?\xa2c\xfcy\xf4\xff\xef? ul\x06\x06\x00\xf0?\x0b\xed\xd3\xe5\x1c\x00\xf0?\x16!(VD\x00\xf0?\x87H\xc7\xb7\x84\x00\xf0?Y\xd7\xdf\x1c\xec\x00\xf0?\x9e8\x97\x8a\x94\x01\xf0?\xff\xbc!\xdc\xb1\x02\xf0?\xe6\x12\x00$\xad\x04\xf0?\xbd\xd41\xf28\x08\xf0?\xd7H\xce\xf1x\r\xf0?\xa9YA\xf5\xac\x10\xf0?\xfa%\xa0\xf1x\r\xf0?\x05L&\xf28\x08\xf0?\x9d\x9b\x0b$\xad\x04\xf0?H4\x16\xdc\xb1\x02\xf0?\xe7\xaf\x8b\x8a\x94\x01\xf0?Y\xd7\xdf\x1c\xec\x00\xf0?p\xd7\xc5\xb7\x84\x00\xf0?s\xee)VD\x00\xf0?]\x06\xd3\xe5\x1c\x00\xf0?\xa9\x80l\x06\x06\x00\xf0?\xf9\xd6\xfcy\xf4\xff\xef?\x8e\x8d\x14\\\xeb\xff\xef?y\xe5\xe2\xcd\xe7\xff\xef?\xe0=\xed\xcc\xf1\xff\xef?^\xbd\x06\x0f\x06\x00\xf0?\x95v\x00\xb4\x1f\x00\xf0?\xb2\xc5i\xe8K\x00\xf0?\x90\xbd\xcd\xcc\x93\x00\xf0?\xa2\xe3NZ\x06\x01\xf0?\xdd\x80\x16[\xbe\x01\xf0?"\xf0R\xa7\xee\x02\xf0?O\x01A?\xf6\x04\xf0?\x0c\xcb\x0e`]\x08\xf0?\xd7\xcaC\xae\xf8\x0c\xf0?\xea\xb4H\xec\x94\x0f\xf0?\xb5\xedq\xae\xf8\x0c\xf0?\x0c\xcb\x0e`]\x08\xf0?\xbd\x12X?\xf6\x04\xf0?\xc7+M\xa7\xee\x02\xf0?9E\x1c[\xbe\x01\xf0?F\x1fIZ\x06\x01\xf0?4\xf9\xc7\xcc\x93\x00\xf0?\x9bTh\xe8K\x00\xf0?\xfd\x00\x01\xb4\x1f\x00\xf0?*x\x06\x0f\x06\x00\xf0?\xe0=\xed\xcc\xf1\xff\xef?\'\xcc\xe3\xcd\xe7\xff\xef?F\xe7\\\xfb\xdc\xff\xef?q\x12H\xc0\xe8\xff\xef?\x1a\xe7\xeb\xdc\x04\x00\xf0?o\xc9ny%\x00\xf0?\xba%\xe8\xb4]\x00\xf0?t\xfe\xc9G\xb8\x00\xf0?\xc66N\x9bE\x01\xf0?\x1e?\xe3] \x02\xf0?Q,\xec\x8bt\x03\xf0?\x05\xab\x90\xee\x82\x05\xf0?8\x1c\xc0\xd0|\x08\xf0?>\x1cH\x0b\xd8\x0b\xf0?\x14az\x03\x7f\r\xf0?>\x1cH\x0b\xd8\x0b\xf0?\xaa\xea\'\xd1|\x08\xf0?\x18\xf8\xa1\xee\x82\x05\xf0?\xf6g\xe6\x8bt\x03\xf0?\x94\x98\xda] \x02\xf0?\x81\xe3I\x9bE\x01\xf0?\x01\xc9\xc2G\xb8\x00\xf0?\\O\xea\xb4]\x00\xf0?\xc1\xe2my%\x00\xf0?\xbb\xbe\xeb\xdc\x04\x00\xf0?N\xe4G\xc0\xe8\xff\xef?#\xb9\\\xfb\xdc\xff\xef?\xe2\xe3\x8c\xca\xca\xff\xef?\x81\x0c\x9c\x08\xd7\xff\xef?\xcc-@\x95\xfe\xff\xef?\xfc\x06\xef\xab\'\x00\xf0?O\x17\x0c\x9fm\x00\xf0?L\xcf\xb1\xfe\xdc\x00\xf0?\xd1\x8b`\x07\x86\x01\xf0?/\xa1`I\x7f\x02\xf0?.\xb92\x0e\xe6\x03\xf0?\xe8:\x9b\xd1\xd4\x05\xf0?\x11\xd5\x0e\x0c:\x08\xf0?`\xc0\xfb\n\x81\n\xf0?\xbb-B\x8b\x7f\x0b\xf0?\xf5k5\x0b\x81\n\xf0?:,\x82\x0c:\x08\xf0?\xe8:\x9b\xd1\xd4\x05\xf0?\xc2dl\x0e\xe6\x03\xf0?\xb8GiI\x7f\x02\xf0?-Pf\x07\x86\x01\xf0?\x1e\xed\xae\xfe\xdc\x00\xf0?"5\t\x9fm\x00\xf0?\xb6\xaa\xee\xab\'\x00\xf0?6<@\x95\xfe\xff\xef?\x81\x0c\x9c\x08\xd7\xff\xef?\xfa]\x8a\xca\xca\xff\xef?\xcaJ\xbf\x11\xb2\xff\xef?\x10k\xdc\xf7\xba\xff\xef?\x0e\xe1\xc9U\xe4\xff\xef?Y\x8e\x057\x1f\x00\xf0?t\xfc\xb3tn\x00\xf0?.g!\xa3\xeb\x00\xf0?\xeeU\x1e\x91\xa4\x01\xf0?<3rg\xa8\x02\xf0?!5J\xb0\x03\x04\xf0?/\xa0Y\xc1\xb3\x05\xf0?\xba<;\xb1\x8b\x07\xf0?\x91e\xd3C\x17\t\xf0?\x81k\xeaT\xb6\t\xf0?\xb7\xff\xf5C\x17\t\xf0?\x94\xa2\x18\xb1\x8b\x07\xf0?\xc0\x8eB\xc1\xb3\x05\xf0?!5J\xb0\x03\x04\xf0?<3rg\xa8\x02\xf0?J\x1a$\x91\xa4\x01\xf0?\x00\x85\x1e\xa3\xeb\x00\xf0?\xa4\xf0\xaetn\x00\xf0?\x07u\x067\x1f\x00\xf0?\x1a\x9e\xc8U\xe4\xff\xef?\xb4\x9d\xda\xf7\xba\xff\xef?\xcaJ\xbf\x11\xb2\xff\xef?J\xaa\xf7v\x95\xff\xef?p`\xbd}\x95\xff\xef?\x1b!\xf5t\xb8\xff\xef?\xcd\x04\xe9\xf5\x07\x00\xf0?\x99\xf2\xe1\xd7W\x00\xf0?\x804\xdcf\xd6\x00\xf0?\xe2g\xf9\xc6\x8d\x01\xf0?CM\xd0q\x85\x02\xf0?\xc5\x95\xc8\'\xbd\x03\xf0?\'7.e#\x05\xf0?\xa4o\x0f\xc3\x88\x06\xf0?5\xe5\xce&\x9c\x07\xf0?L\xd7\xe2G\x05\x08\xf0?W\xc2\xa0&\x9c\x07\xf0?\x13\x81&\xc3\x88\x06\xf0?\x83\xfb3e#\x05\xf0?i\xd1\xc2\'\xbd\x03\xf0?^\xe2\xc1q\x85\x02\xf0?\xe2g\xf9\xc6\x8d\x01\xf0?\r\xff\xd4f\xd6\x00\xf0?\xf7\xc8\xdf\xd7W\x00\xf0?\xbc\xed\xe8\xf5\x07\x00\xf0?\x1b!\xf5t\xb8\xff\xef?\xcd6\xbb}\x95\xff\xef?\xec\xd3\xf9v\x95\xff\xef?\x90\xe9\x80\xbfy\xff\xef?\x83=\xe4?k\xff\xef?$b\xad\x92~\xff\xef?\x0f6]t\xc5\xff\xef?\x8bA\xf7N)\x00\xf0?\xb8\x91\xfe\xd7\x9b\x00\xf0?~\xed\xcd\xf2@\x01\xf0?\x87"\xeaZ\x1a\x02\xf0?\xac\xa6\x07\xb9 \x03\xf0?\xed\xd7\xdc.>\x04\xf0?2\x1e\x10YJ\x05\xf0?\xf8b\xd3N\x0e\x06\xf0?ty\x85\xc7V\x06\xf0?\xb0\xeb\xdeN\x0e\x06\xf0?2\x1e\x10YJ\x05\xf0?&\xbf\x10/>\x04\xf0?\x08k\r\xb9 \x03\xf0?#\x16\x04[\x1a\x02\xf0?g|\xcc\xf2@\x01\xf0?\x86\x8b\x0b\xd8\x9b\x00\xf0?\x00\x89\xf6N)\x00\xf0?\'\xb0Zt\xc5\xff\xef?\xf5m\xb2\x92~\xff\xef?\xc8\x90\xe8?k\xff\xef?\x90\xe9\x80\xbfy\xff\xef?\xf3@\xb5Be\xff\xef?p\xb5\x08=D\xff\xef?\xad|\x8aY@\xff\xef?\xb8\x97\xce\x9cj\xff\xef?F\xd7A\x10\xd4\xff\xef?N\xd6\x9c\x8dE\x00\xf0?\x15\xb2\xc1\xef\xcb\x00\xf0?\x0b\xed\x12\xb8{\x01\xf0?\xb6S\x89\x14K\x02\xf0?~\x96\x90a%\x03\xf0?\xed\x96\x86\x1d\xeb\x03\xf0?0:\x81\x18w\x04\xf0?\xd9\xf8w\xe9\xa9\x04\xf0?u\xf4$\x18w\x04\xf0?\xc7\xfcc\x1d\xeb\x03\xf0?\xc6\r\x85a%\x03\xf0?\xbe\x9bi\x14K\x02\xf0?\x81F\n\xb8{\x01\xf0?\xfe@\xc0\xef\xcb\x00\xf0?7e\x9b\x8dE\x00\xf0?\x0c8@\x10\xd4\xff\xef?DP\xcf\x9cj\xff\xef?\tA\x90Y@\xff\xef?B\xd3\x05=D\xff\xef?!#\xb8Be\xff\xef?\xa6\x1b\xe4\x90^\xff\xef?\xe8\x8c\xd2\x10*\xff\xef?\xb6\x0b\xce-\x0b\xff\xef?E9y\x9b\x11\xff\xef?\x0ey\xa2\x95L\xff\xef?\x9a\xd8\x80\x1a\xc8\xff\xef?T\xa6\xb1\xc2D\x00\xf0?X#\xbc\xe6\xc5\x00\xf0?J8e\x10^\x01\xf0?jyx.\xfc\x01\xf0?\xde\xd2\xe0\xdb\x88\x02\xf0?\x9f/\x1d\xd0\xea\x02\xf0?\xc5U\xed\x05\x0e\x03\xf0?Ck\x17\xd0\xea\x02\xf0?o\xc1\xc9\xdb\x88\x02\xf0?\xc5=~.\xfc\x01\xf0?\xees_\x10^\x01\xf0?\x14\xd0\xb7\xe6\xc5\x00\xf0?\x83\x91\xb0\xc2D\x00\xf0?#v\x8d\x1a\xc8\xff\xef?\x0ey\xa2\x95L\xff\xef?E9y\x9b\x11\xff\xef?D\xd6\xc6-\x0b\xff\xef?\xff\xfd\xd3\x10*\xff\xef?x9\xe1\x90^\xff\xef?\x99\xcb6\xb1j\xff\xef?\x90\xf2\x1an%\xff\xef?1\x0b\xb5\x97\xec\xfe\xef?\xa0+P4\xce\xfe\xef?\xa6\xc1\xc4\xcf\xd7\xfe\xef?\x99\xcd=\xe2\x13\xff\xef?\x8f\xf1\xb8\xe4\x86\xff\xef?\x14\x1b\x85C\x16\x00\xf0?\xfe"\x90\xe1z\x00\xf0?\r\xefdq\xe4\x00\xf0?\xcf\xe1\x19OB\x01\xf0?\xa2\x8e(g\x83\x01\xf0?\xbf\xb03\xba\x9a\x01\xf0?t\xac%g\x83\x01\xf0?A\x17!OB\x01\xf0?\xdf\x0cbq\xe4\x00\xf0?\xd0@\x8d\xe1z\x00\xf0?\xce\xbe\x84C\x16\x00\xf0?x\x80\xb7\xe4\x86\xff\xef?\xc7\xaf@\xe2\x13\xff\xef?t\xbb\xd1\xcf\xd7\xfe\xef?rIM4\xce\xfe\xef?\xec\xb7\xb0\x97\xec\xfe\xef?y\x81\x19n%\xff\xef?\x80H=\xb1j\xff\xef?\xc5`:\x80\x8b\xff\xef?\x84hT\x99;\xff\xef?\x0f\x17\xb0\x90\xee\xfe\xef?\xe6\xb1\xba\x87\xb0\xfe\xef?\x1358}\x8d\xfe\xef?:R\xcd\x06\x8f\xfe\xef?=\xe8a\xe8\xb9\xfe\xef?\xc6\xb4R\x02\x0c\xff\xef?I\xf9\xd92{\xff\xef?\x078\xec\xdc\xf5\xff\xef?\xe1\xbbH\xcb2\x00\xf0?a\x0e\xfc\xf4Y\x00\xf0?\x81\xbd\xf2\x0bh\x00\xf0?\x8f\xf0\xfe\xf4Y\x00\xf0?\'\x18I\xcb2\x00\xf0?\xac\x0e\xef\xdc\xf5\xff\xef?I\xf9\xd92{\xff\xef?\xafCQ\x02\x0c\xff\xef?\xb0\x1di\xe8\xb9\xfe\xef?\xdai\xd7\x06\x8f\xfe\xef?\xe6R5}\x8d\xfe\xef?\xb5\xab\xc7\x87\xb0\xfe\xef?\x99\xbd\xb8\x90\xee\xfe\xef?\x84hT\x99;\xff\xef?\x97~7\x80\x8b\xff\xef?\x8a\x0e\x19\xb2\xbe\xff\xef?!-q\xa3l\xff\xef?\xfd\x98\x10\xbc\x14\xff\xef?\xe1\xe6\\\x14\xc1\xfe\xef?T\xf5]*|\xfe\xef?@\xf0m\xfbN\xfe\xef?M(L\x11?\xfe\xef?\xc0\xe11\xebL\xfe\xef?\xf7\xe9\xf8=s\xfe\xef?\xf0\xb3\xaev\xa7\xfe\xef?\x85j;\xb7\xdb\xfe\xef?{/\xe3\x0c\x02\xff\xef?\x84\xa9\xf9\x1a\x10\xff\xef?d\xbe\xe1\x0c\x02\xff\xef?%\x82E\xb7\xdb\xfe\xef?\xd5\x1e\xbdv\xa7\xfe\xef?\x9c%\xf3=s\xfe\xef?xj=\xebL\xfe\xef?\xa9\xecQ\x11?\xfe\xef?\xb7Ie\xfbN\xfe\xef?\xf90X*|\xfe\xef?\x0f\xc9_\x14\xc1\xfe\xef?p\xce\x17\xbc\x14\xff\xef?\xad\xe5q\xa3l\xff\xef?C\xa9\x1c\xb2\xbe\xff\xef?\xe6\x94\x9c\xcc\xfd\xff\xef?\x07\xc9~\xe1\xb2\xff\xef?c\x91\x153[\xff\xef?_6\xe1\xb9\xfe\xfe\xef?-\x9bwd\xa6\xfe\xef?]e\x06\x93Z\xfe\xef?\xd3\xbe\xa1\x85!\xfe\xef?-\xa3y\x16\xfe\xfd\xef?\x91\xe3\xea\x19\xef\xfd\xef?Xx\xc6\xa8\xef\xfd\xef?\x07}wi\xf8\xfd\xef?\x8f\x04w\x9d\x01\xfe\xef?\xc0\x98\xb3h\x05\xfe\xef?a"t\x9d\x01\xfe\xef?\xd9\x9ati\xf8\xfd\xef?\x86Z\xc9\xa8\xef\xfd\xef?Hl\xf6\x19\xef\xfd\xef?\xff\xc0v\x16\xfe\xfd\xef?\x92\x8f\x8d\x85!\xfe\xef?\x01\xa1\x00\x93Z\xfe\xef?\xb7A\x80d\xa6\xfe\xef?\xbf\x1e\xd7\xb9\xfe\xfe\xef?\x07\xcd\x0f3[\xff\xef?\xf0W}\xe1\xb2\xff\xef?\x91\xce\x9c\xcc\xfd\xff\xef?'
p40
tp41
bag2
(g3
(I0
tp42
g5
tp43
Rp44
(I1
(I25
I25
tp45
g12
I01
S'\x87v\xc3X\xfc\xff\xef?\x08\xf5\xe34x\xff\xef?{:\xba,\xf4\xfe\xef?\xbf,l\x16~\xfe\xef?\x86}t~ \xfe\xef?\x8e\xd0VF\xe1\xfd\xef?\x7f8\xe0.\xc1\xfd\xef?\xd3\\8L\xbc\xfd\xef?\x90@#2\xcb\xfd\xef?\xde,@\x92\xe4\xfd\xef?_a\x16\xf8\xfe\xfd\xef?7\xbe\xdf`\x12\xfe\xef?\x8a\xcc\x02x\x19\xfe\xef?\xe3A\xba`\x12\xfe\xef?E\xcc$\xf8\xfe\xfd\xef?\xa8\x02]\x92\xe4\xfd\xef?\xb6\xdaE2\xcb\xfd\xef?\x01?;L\xbc\xfd\xef?\t\xdf\xe8.\xc1\xfd\xef?\xa9eHF\xe1\xfd\xef?X\x9bq~ \xfe\xef?\x1b\xf1q\x16~\xfe\xef?MX\xb7,\xf4\xfe\xef?8\xe9\xde4x\xff\xef?\x9e\xe7\xc4X\xfc\xff\xef?f\xcb\xe14x\xff\xef?\xab\xdcN{\xe7\xfe\xef?\x02K\x84\x9bf\xfe\xef?\x06\xb3\x93m\x04\xfe\xef?J\xd7\xc2k\xca\xfd\xef?\x9b\x0f1\x81\xbb\xfd\xef?.\xb18\t\xd4\xfd\xef?\xa9:\x18\xe0\n\xfe\xef?\x00\xc2\xc5:S\xfe\xef?\x81&\x88\xd6\x9e\xfe\xef?\x10`\xab#\xe0\xfe\xef?mc\xf6\x1a\x0c\xff\xef?h\r\x9e\x95\x1b\xff\xef??\x81\xf3\x1a\x0c\xff\xef?\x10`\xab#\xe0\xfe\xef?\xdc\xea\x8d\xd6\x9e\xfe\xef?\x00\xc2\xc5:S\xfe\xef?3\xe1 \xe0\n\xfe\xef?\xadR\x10\t\xd4\xfd\xef?S\x98<\x81\xbb\xfd\xef?J\xd7\xc2k\xca\xfd\xef?\xd9\xd0\x90m\x04\xfe\xef?x\xa4{\x9bf\xfe\xef?\n\xc5D{\xe7\xfe\xef?\x93\xad\xe44x\xff\xef?{:\xba,\xf4\xfe\xef?\x15\x98\x95\x9bf\xfe\xef?^\x16#\xd3\xfb\xfd\xef?\x05\xb1\xe6\x85\xc2\xfd\xef?\xcbm\x8a\xc1\xc1\xfd\xef?\xa4 \xec\x19\xf8\xfd\xef?9\x10\xb9M\\\xfe\xef?\r\xb7E\x1e\xdf\xfe\xef?g6\x85\xe3m\xff\xef?\xb4\xd9\xdfQ\xf5\xff\xef?P\xc1c\xfb1\x00\xf0?\x96\x84\xa1\x11V\x00\xf0?Q\t&\x97b\x00\xf0?:\xb7\x9f\x11V\x00\xf0?8Gf\xfb1\x00\xf0?U_\xddQ\xf5\xff\xef?P\xc5\x83\xe3m\xff\xef?\x80\xecL\x1e\xdf\xfe\xef?9\x10\xb9M\\\xfe\xef?n\xf6\x08\x1a\xf8\xfd\xef?\xb8 y\xc1\xc1\xfd\xef?\xd7\xce\xe3\x85\xc2\xfd\xef?qc4\xd3\xfb\xfd\xef?0-\x87\x9bf\xfe\xef? v\xb4,\xf4\xfe\xef?\x1b\xf1q\x16~\xfe\xef?\xab\xee\x8dm\x04\xfe\xef?\x05\xb1\xe6\x85\xc2\xfd\xef?\xf4\x83J\xa2\xc5\xfd\xef?\xb4\xb6\xd8\xff\x10\xfe\xef?Y\x92\x9c\x95\x9d\xfe\xef?_O\xe8\x8a[\xff\xef?S\xf2\xba~\x1a\x00\xf0?\xc0\xf74\xb3\x88\x00\xf0?6\xdc\xd0t\xec\x00\xf0?\xa7\xb60\x7f;\x01\xf0?e\x92\xa8\x16n\x01\xf0?\xb6\x9e\xda{\x7f\x01\xf0?\x93t\xab\x16n\x01\xf0?u\xb0=\x7f;\x01\xf0?d\xbe\xd3t\xec\x00\xf0?\x92\x152\xb3\x88\x00\xf0?\x01\xd9\xbb~\x1a\x00\xf0?\x1a\xfc\xe3\x8a[\xff\xef?]\xb6\x8c\x95\x9d\xfe\xef?\xe1\x98\xdb\xff\x10\xfe\xef?\xa8O\x05\xa2\xc5\xfd\xef?N(\xdb\x85\xc2\xfd\xef?\xd9\xd0\x90m\x04\xfe\xef?w\xb5w\x16~\xfe\xef?*\xb9n~ \xfe\xef?\x01`\xcek\xca\xfd\xef?\xb8 y\xc1\xc1\xfd\xef?\xf4\xe5\xec\xff\x10\xfe\xef?\xeb\xf9,I\xb6\xfe\xef?\xb9({\xe1\xa3\xff\xef?\x8c\xd6\xc7Ua\x00\xf0?\xbe.\xc0\xff\xfa\x00\xf0?\xa0QB\xf9\x8f\x01\xf0?\xad\x13\xf5\x91\x12\x02\xf0?R\x0f\x0b\xb0w\x02\xf0?o\xb8\xcam\xb7\x02\xf0?\xa1\xae\xd4-\xcd\x02\xf0?o\xb8\xcam\xb7\x02\xf0?\xad\xd3\x10\xb0w\x02\xf0??\x02\xde\x91\x12\x02\xf0?\xce3E\xf9\x8f\x01\xf0?\xd5\x9f\xc1\xff\xfa\x00\xf0?\xe9\xac\xc5Ua\x00\xf0?\xb9({\xe1\xa3\xff\xef?\xeb\xf9,I\xb6\xfe\xef?k?\xe4\xff\x10\xfe\xef?\xb8 y\xc1\xc1\xfd\xef?pq\xe5k\xca\xfd\xef?\xb4_w~ \xfe\xef?\x18w_F\xe1\xfd\xef?%\xb69\x81\xbb\xfd\xef?\x1az\xe3\x19\xf8\xfd\xef?\x87t\x9f\x95\x9d\xfe\xef?\xa2\xb7y\xe1\xa3\xff\xef?\xc7>y\xdfz\x00\xf0?\xfcc\xc06:\x01\xf0?\x07|DZ\xfe\x01\xf0?\x95\x1dv\x11\xb6\x02\xf0?\rC(\xadR\x03\xf0?\xb6\xa1\x05@\xc9\x03\xf0?E\x15\x19\xce\x12\x04\xf0?\x02\xaa\x8a\xb0+\x04\xf0?\x0c.\xe5\xcd\x12\x04\xf0?\xff\x18\xfa?\xc9\x03\xf0?\rC(\xadR\x03\xf0?\xa8j\x87\x11\xb6\x02\xf0?\x07|DZ\xfe\x01\xf0?*F\xc36:\x01\xf0?\xde\xafz\xdfz\x00\xf0?E\xeaw\xe1\xa3\xff\xef?+\xb0\x99\x95\x9d\xfe\xef?\x122\x03\x1a\xf8\xfd\xef?\n!H\x81\xbb\xfd\xef?h64F\xe1\xfd\xef?\xc0g\xf4.\xc1\xfd\xef?\xadR\x10\t\xd4\xfd\xef?\xf0\x98\xc4M\\\xfe\xef?\x01y\xea\x8a[\xff\xef?\xd2;\xc4Ua\x00\xf0?o\x99\xc76:\x01\xf0?\x8dY\x0e(%\x02\xf0?~\xcc\xa5t\r\x03\xf0?\x8c\x89\x82\x1a\xe0\x03\xf0?\x07@\xe2A\x8e\x04\xf0?\x91\x9a\x11p\x0e\x05\xf0?\x87h;#\\\x05\xf0?\x08_\xcd\x13v\x05\xf0?\x18W$#\\\x05\xf0?5\xd6\x0bp\x0e\x05\xf0?\x89\x9e\nB\x8e\x04\xf0?\xd5\x00w\x1a\xe0\x03\xf0?\xc7C\x9at\r\x03\xf0?\xe9\x1d\x14(%\x02\xf0?\xce\x81\xbd6:\x01\xf0?.\x00\xcaUa\x00\xf0?\xd3\x96\xe7\x8a[\xff\xef?\x95\xd4\xbeM\\\xfe\xef?6\xf9\x18\t\xd4\xfd\xef?w\xf0\xff.\xc1\xfd\xef?x\x982L\xbc\xfd\xef?\xbc\x87)\xe0\n\xfe\xef?V.:\x1e\xdf\xfe\xef?\x19S\xb9~\x1a\x00\xf0?z\xdb\xbb\xff\xfa\x00\xf0?\x07|DZ\xfe\x01\xf0?\x10\xbb\x8et\r\x03\xf0?\x02\x10W\x9b\x10\x04\xf0?l\x99\xef6\xf3\x04\xf0?\x86\xba\x06\xc7\xa6\x05\xf0?1\n\x80\x8c$\x06\xf0?@\xd6\x16\x0cm\x06\xf0?T\x06>p\x84\x06\xf0?fp9\x0cm\x06\xf0?\xe8\x92\x8b\x8c$\x06\xf0?\xcf1\xfb\xc6\xa6\x05\xf0?7o\x0c7\xf3\x04\xf0?\xef\xc2E\x9b\x10\x04\xf0?\xc7C\x9at\r\x03\xf0?b@JZ\xfe\x01\xf0?\xbe.\xc0\xff\xfa\x00\xf0?0\xc4\xba~\x1a\x00\xf0?\x80\xecL\x1e\xdf\xfe\xef?\xbc\x87)\xe0\n\xfe\xef?J\xb6/L\xbc\xfd\xef?\xd1o72\xcb\xfd\xef?\xbf\x92\xb1:S\xfe\xef?\x80\xb9~\xe3m\xff\xef?d3/\xb3\x88\x00\xf0?\x17\xab9\xf9\x8f\x01\xf0?\xa8j\x87\x11\xb6\x02\xf0?\x8c\x89\x82\x1a\xe0\x03\xf0?\x14\x92:7\xf3\x04\xf0?zxD\x97\xd8\x05\xf0?\xa1&\x9f\x11\x81\x06\xf0?\x19\x08S\xcd\xe8\x06\xf0?x2\x96\xdd\x19\x07\xf0?\xddO\xbf\xe7&\x07\xf0?\xe7C\xad\xdd\x19\x07\xf0?\x88\x19j\xcd\xe8\x06\xf0?{\x8c|\x11\x81\x06\xf0?\xe8\x89[\x97\xd8\x05\xf0?\x14\x92:7\xf3\x04\xf0?\xe8M\x88\x1a\xe0\x03\xf0?1\x11\x90\x11\xb6\x02\xf0?D\x8d<\xf9\x8f\x01\xf0?d3/\xb3\x88\x00\xf0?g6\x85\xe3m\xff\xef?I9\xba:S\xfe\xef?\xb6\xdaE2\xcb\xfd\xef?M>W\x92\xe4\xfd\xef?SD\x85\xd6\x9e\xfe\xef?\xba3\xe1Q\xf5\xff\xef?6\xdc\xd0t\xec\x00\xf0?J\x07\x0f\x92\x12\x02\xf0?\xb1~"\xadR\x03\xf0?\x99.\xcbA\x8e\x04\xf0?\xbf\xa1:\xc7\xa6\x05\xf0?\x108\xb6\x11\x81\x06\xf0?\xdbm\x87`\x08\x07\xf0?\xae\xb0\x00\xf75\x07\xf0?\x1b\x013\x8b#\x07\xf0?\xba\xc7\xc47\x10\x07\xf0?\xf5f\x10\x8b#\x07\xf0?\xf7\'\xf5\xf65\x07\xf0?\xdbm\x87`\x08\x07\xf0?\xc7\xc0\xc1\x11\x81\x06\xf0?c\xdd4\xc7\xa6\x05\xf0?vQ\xf9A\x8e\x04\xf0?Cm\x0b\xadR\x03\xf0?\x11 \xdb\x91\x12\x02\xf0?MM\xd2t\xec\x00\xf0?\xe8\x1e\xe0Q\xf5\xff\xef?%b\x82\xd6\x9e\xfe\xef?\xf1yQ\x92\xe4\xfd\xef?\x8dC\x19\xf8\xfe\xfd\xef?U\xb3\xaf#\xe0\xfe\xef?~\xa3f\xfb1\x00\xf0?K\xf2*\x7f;\x01\xf0?\xe3\xfd\xf3\xafw\x02\xf0?\xec\xcb\xe8?\xc9\x03\xf0?\xca\x81Ep\x0e\x05\xf0?\xe8\x92\x8b\x8c$\x06\xf0??\xa2u\xcd\xe8\x06\xf0?\x88\x16\xde\xf65\x07\xf0?J\x87\xff\x06\xeb\x06\xf0?\xaed?b)\x06\xf0?t\xa2s\xe1\xb3\x05\xf0?f\xedJb)\x06\xf0?$\xed\xdc\x06\xeb\x06\xf0?\xf4j\xa4\xf65\x07\xf0??\xa2u\xcd\xe8\x06\xf0?W\xa4\xa2\x8c$\x06\xf0?8\x93\\p\x0e\x05\xf0?\xa3T\xf4?\xc9\x03\xf0?\xf6J\x05\xb0w\x02\xf0?bc,\x7f;\x01\xf0?\xc4\xfff\xfb1\x00\xf0?\x10`\xab#\xe0\xfe\xef?\xa0\x90*\xf8\xfe\xfd\xef?\xf6\x8e\xcb`\x12\xfe\xef?V\xf2\xf4\x1a\x0c\xff\xef?\xae\xfe\x9e\x11V\x00\xf0?\x05\xaa\xb2\x16n\x01\xf0?\xdd\xc9\xe1m\xb7\x02\xf0?\xc3\xb6\xf0\xcd\x12\x04\xf0?.a\x86#\\\x05\xf0?\xfb\x1bs\x0cm\x06\xf0?\x9e\xcc\xb8\xdd\x19\x07\xf0?\xd6F\x8f\x8b#\x07\xf0?\xfa\x98\x84b)\x06\xf0?\x19#Mn\x19\x04\xf0?\x17\x81\x1e\xa3\xc0\x02\xf0?\xbd^Gn\x19\x04\xf0?\xb2!\x90b)\x06\xf0?\x8a\x12J\x8b#\x07\xf0?/\xbb\xa1\xdd\x19\x07\xf0?\xd5\x81P\x0cm\x06\xf0?.a\x86#\\\x05\xf0?\xf9\xe0\xd3\xcd\x12\x04\xf0?\x0b\xac\xe4m\xb7\x02\xf0?\xd8\xc7\xaf\x16n\x01\xf0?\xdd\xe9\x9d\x11V\x00\xf0?V\xf2\xf4\x1a\x0c\xff\xef?\xb5_\xb7`\x12\xfe\xef?.\x08\xfdw\x19\xfe\xef?\xdaB\xa5\x95\x1b\xff\xef?\x7f\xeb(\x97b\x00\xf0?R\x92\xf4{\x7f\x01\xf0?\xa1\xae\xd4-\xcd\x02\xf0?\x02\xaa\x8a\xb0+\x04\xf0?\xc0\xe7\xd8\x13v\x05\xf0?\x0b\x8fIp\x84\x06\xf0?"\nc\xe7&\x07\xf0?\x06\xfc\t8\x10\x07\xf0?\xbc\x19h\xe1\xb3\x05\xf0?_\xf8\x12\xa3\xc0\x02\xf0?P`\x9a\xa2\xb5\x00\xf0?_\xf8\x12\xa3\xc0\x02\xf0?++\x7f\xe1\xb3\x05\xf0?\xba\xc7\xc47\x10\x07\xf0?\x90\x1bz\xe7&\x07\xf0?1)lp\x84\x06\xf0?\xd34\xea\x13v\x05\xf0?\x02\xaa\x8a\xb0+\x04\xf0?E\xea\xce-\xcd\x02\xf0?m\'\xe6{\x7f\x01\xf0?Q\t&\x97b\x00\xf0?\x95\xef\xa0\x95\x1b\xff\xef?AU\x0ex\x19\xfe\xef?\xf6\x8e\xcb`\x12\xfe\xef?\xf7\t\xff\x1a\x0c\xff\xef?\xad\xf5\xa2\x11V\x00\xf0?\xbd2\xbe\x16n\x01\xf0?T#\xd9m\xb7\x02\xf0?\xe9P\x13\xce\x12\x04\xf0?\x1b\x14u#\\\x05\xf0?\xb2\xa4~\x0cm\x06\xf0?|\xef\xe6\xdd\x19\x07\xf0?\xf9#a\x8b#\x07\xf0?\xaed?b)\x06\xf0?a\x9aAn\x19\x04\xf0?_\xf8\x12\xa3\xc0\x02\xf0?\xd0\xabXn\x19\x04\xf0?\xd4\xfeab)\x06\xf0?\xf5f\x10\x8b#\x07\xf0?\r\xde\xcf\xdd\x19\x07\xf0?\x8c\n\\\x0cm\x06\xf0?A\xae\x97#\\\x05\xf0?\xe9P\x13\xce\x12\x04\xf0?\xaf\xe7\xdem\xb7\x02\xf0?an\xb8\x16n\x01\xf0?\xdc\xe0\xa1\x11V\x00\xf0?\xc9\'\xfc\x1a\x0c\xff\xef?\xf6\x8e\xcb`\x12\xfe\xef?\xa0\x90*\xf8\xfe\xfd\xef?\xb4\x9b\xa5#\xe0\xfe\xef?O\xb8g\xfb1\x00\xf0?K\xf2*\x7f;\x01\xf0?\x879\xee\xafw\x02\xf0?\xb6\xa1\x05@\xc9\x03\xf0?\xb744p\x0e\x05\xf0?\x9c^F\x8c$\x06\xf0?\xaa\xf6;\xcd\xe8\x06\xf0?\xd4J#\xf75\x07\xf0?\xdcu\xe8\x06\xeb\x06\xf0?\x8fD\xbeb)\x06\xf0?++\x7f\xe1\xb3\x05\xf0?\xd4\xfeab)\x06\xf0?\x93\xfe\xf3\x06\xeb\x06\xf0?\xae\xb0\x00\xf75\x07\xf0?<\xe5$\xcd\xe8\x06\xf0?z\x81t\x8c$\x06\xf0?\xa4\xe7"p\x0e\x05\xf0?n*\x11@\xc9\x03\xf0?R\x0f\x0b\xb0w\x02\xf0?\xd4\x983\x7f;\x01\xf0?8Gf\xfb1\x00\xf0?\x10`\xab#\xe0\xfe\xef?\xa0\x90*\xf8\xfe\xfd\xef?\x1f\\T\x92\xe4\xfd\xef?\n\xcd\x90\xd6\x9e\xfe\xef?\xb4\xd9\xdfQ\xf5\xff\xef?\xdb\x17\xcbt\xec\x00\xf0?\xad\x13\xf5\x91\x12\x02\xf0?\x8f\xa1P\xadR\x03\xf0?\xe5b\x10B\x8e\x04\xf0?` \xe4\xc6\xa6\x05\xf0?{\x8c|\x11\x81\x06\xf0?l\\p`\x08\x07\xf0?\x88\x16\xde\xf65\x07\xf0?\xfc\xe0\xb1\x8b#\x07\xf0?,\x96,8\x10\x07\xf0?\xb0\xacl\x8b#\x07\xf0?f9\x0c\xf75\x07\xf0?\xfdJY`\x08\x07\xf0?2\x15\x88\x11\x81\x06\xf0?\xcf1\xfb\xc6\xa6\x05\xf0?vQ\xf9A\x8e\x04\xf0?\xc4\xcb3\xadR\x03\xf0?\x9a\xc6\xe3\x91\x12\x02\xf0?\xad5\xc8t\xec\x00\xf0?@\x92\xe0Q\xf5\xff\xef?\n\xcd\x90\xd6\x9e\xfe\xef?g\xd3H\x92\xe4\xfd\xef?ncQ2\xcb\xfd\xef?\x00\xc2\xc5:S\xfe\xef?\xf2\xee\x85\xe3m\xff\xef?\x1f\xe0*\xb3\x88\x00\xf0?\xfc\x15H\xf9\x8f\x01\xf0?\xc2\xffx\x11\xb6\x02\xf0?\xd5\x00w\x1a\xe0\x03\xf0?\xcb\x1aF7\xf3\x04\xf0?W\x9br\x97\xd8\x05\xf0?\xa1&\x9f\x11\x81\x06\xf0?\x19\x08S\xcd\xe8\x06\xf0?|\xef\xe6\xdd\x19\x07\xf0?\x90\x1bz\xe7&\x07\xf0?VU\xc4\xdd\x19\x07\xf0?\x19\x08S\xcd\xe8\x06\xf0?\xa1&\x9f\x11\x81\x06\xf0?4\xbe\xa0\x97\xd8\x05\xf0?\xcb\x1aF7\xf3\x04\xf0?\xd5\x00w\x1a\xe0\x03\xf0?\xbb\xb7\x98\x11\xb6\x02\xf0?\xce3E\xf9\x8f\x01\xf0?\x92\x152\xb3\x88\x00\xf0? \xd1\x88\xe3m\xff\xef?\xb8J\xd1:S\xfe\xef?\xd1o72\xcb\xfd\xef?\xb9\xc7FL\xbc\xfd\xef?\xa9:\x18\xe0\n\xfe\xef?\x11\xdb5\x1e\xdf\xfe\xef?0\xc4\xba~\x1a\x00\xf0?\xbe.\xc0\xff\xfa\x00\xf0?\x1a\xc9UZ\xfe\x01\xf0?k\x7f\x94t\r\x03\xf0?^\xd4\\\x9b\x10\x04\xf0?\xdb\xaa\x067\xf3\x04\xf0?` \xe4\xc6\xa6\x05\xf0?\xe5\xd5:\x8c$\x06\xf0?\x8f\xc7\xac\x0cm\x06\xf0?\xe5\xf4&p\x84\x06\xf0?\xd8>\xa1\x0cm\x06\xf0?\x9c^F\x8c$\x06\xf0?\x17\xa9\xef\xc6\xa6\x05\xf0?\x11\xd5\xe96\xf3\x04\xf0?\x93\xfe?\x9b\x10\x04\xf0?\x10\xbb\x8et\r\x03\xf0?H\xabXZ\xfe\x01\xf0?\xbe.\xc0\xff\xfa\x00\xf0?v \xbb~\x1a\x00\xf0?\xb1\xf2?\x1e\xdf\xfe\xef?3\xe1 \xe0\n\xfe\xef?\x01?;L\xbc\xfd\xef?w\xf0\xff.\xc1\xfd\xef?\xc0\x9f!\t\xd4\xfd\xef?L]\xcaM\\\xfe\xef?\xd5\xa8\xdf\x8a[\xff\xef?\xe9\xac\xc5Ua\x00\xf0?o\x99\xc76:\x01\xf0?_w\x0b(%\x02\xf0?\xa1\xa9wt\r\x03\xf0?\x9f\xd6\x93\x1a\xe0\x03\xf0?\xe5b\x10B\x8e\x04\xf0?\x03iyp\x0e\x05\xf0?\x8a%\x8c#\\\x05\xf0?\xd34\xea\x13v\x05\xf0?d\x8bi#\\\x05\xf0?%FKp\x0e\x05\xf0?vQ\xf9A\x8e\x04\xf0?\x8c\x89\x82\x1a\xe0\x03\xf0?X2\x83t\r\x03\xf0?\x8dY\x0e(%\x02\xf0?\xb8\x10\xbc6:\x01\xf0?G\x83\xc3Ua\x00\xf0?H\xde\xe6\x8a[\xff\xef?&\xc3\xa7M\\\xfe\xef?\x1bd\'\t\xd4\xfd\xef?\x7f8\xe0.\xc1\xfd\xef?\x18w_F\xe1\xfd\xef?\xae\\B\x81\xbb\xfd\xef?\xd1\x02\xef\x19\xf8\xfd\xef?\xb5V\xa2\x95\x9d\xfe\xef?-pz\xe1\xa3\xff\xef?\xf72t\xdfz\x00\xf0?*F\xc36:\x01\xf0?\xd1QaZ\xfe\x01\xf0?W\xab\xb2\x11\xb6\x02\xf0?|T?\xadR\x03\xf0?\xec\xcb\xe8?\xc9\x03\xf0?\xe9P\x13\xce\x12\x04\xf0?^n\x90\xb0+\x04\xf0?\x1f{\xf6\xcd\x12\x04\xf0?\xd9~\xd7?\xc9\x03\xf0?|T?\xadR\x03\xf0?j\xf8\xc3\x11\xb6\x02\xf0?\xd1QaZ\xfe\x01\xf0?\x86\n\xc96:\x01\xf0?\x83\xebt\xdfz\x00\xf0?-pz\xe1\xa3\xff\xef?+\xb0\x99\x95\x9d\xfe\xef?\xe4O\x00\x1a\xf8\xfd\xef?\xf7\xd36\x81\xbb\xfd\xef?\x18w_F\xe1\xfd\xef?\xb4_w~ \xfe\xef?]$\xd4k\xca\xfd\xef?\x14\xe5~\xc1\xc1\xfd\xef?=]\xe1\xff\x10\xfe\xef?\xeb\xf9,I\xb6\xfe\xef?\xa2\xb7y\xe1\xa3\xff\xef?ue\xc6Ua\x00\xf0?\xa7\xbd\xbe\xff\xfa\x00\xf0?\x8d\x041\xf9\x8f\x01\xf0?\xeeB\t\x92\x12\x02\xf0?\xbdc\xd1\xafw\x02\xf0?A\xd6\xc7m\xb7\x02\xf0?\x99f\xf4-\xcd\x02\xf0?\xdd\xc9\xe1m\xb7\x02\xf0?\xe3\xfd\xf3\xafw\x02\xf0?\xdb\xf5\xf7\x91\x12\x02\xf0?\xbb\xe63\xf9\x8f\x01\xf0?\xa7\xbd\xbe\xff\xfa\x00\xf0?\xe9\xac\xc5Ua\x00\xf0?\\[y\xe1\xa3\xff\xef?\xa6\xa6(I\xb6\xfe\xef?\xb4\xb6\xd8\xff\x10\xfe\xef?I\x0fb\xc1\xc1\xfd\xef?x\xb9\xc5k\xca\xfd\xef?=\x06\x80~ \xfe\xef?\x08\xa4`\x16~\xfe\xef?O*\x88m\x04\xfe\xef?N(\xdb\x85\xc2\xfd\xef?\xce\xe9\'\xa2\xc5\xfd\xef?k?\xe4\xff\x10\xfe\xef?\x87t\x9f\x95\x9d\xfe\xef?\xa7\xc6\xdc\x8a[\xff\xef?\x98N\xbb~\x1a\x00\xf0?\xc2\t-\xb3\x88\x00\xf0?\xdb\x17\xcbt\xec\x00\xf0?\xa7\xb60\x7f;\x01\xf0?\x8fP\xbb\x16n\x01\xf0?\xc9\xeb\xeb{\x7f\x01\xf0?\xd8\xc7\xaf\x16n\x01\xf0?\xef-%\x7f;\x01\xf0?\xad5\xc8t\xec\x00\xf0?M\xc2-\xb3\x88\x00\xf0?\x98N\xbb~\x1a\x00\xf0?1m\xe5\x8a[\xff\xef?l\xdf\xad\x95\x9d\xfe\xef?\x99!\xe7\xff\x10\xfe\xef?\x86r3\xa2\xc5\xfd\xef?N(\xdb\x85\xc2\xfd\xef?O*\x88m\x04\xfe\xef?\xda\xc1]\x16~\xfe\xef?\xc0\x8d\xbe,\xf4\xfe\xef?0-\x87\x9bf\xfe\xef?\xb9\xda(\xd3\xfb\xfd\xef?\xbc9\xf2\x85\xc2\xfd\xef?B\xc7\x81\xc1\xc1\xfd\xef?\xa4 \xec\x19\xf8\xfd\xef?L]\xcaM\\\xfe\xef?m\x9f;\x1e\xdf\xfe\xef?iH}\xe3m\xff\xef?:8\xdfQ\xf5\xff\xef?8Gf\xfb1\x00\xf0?~\n\xa4\x11V\x00\xf0?Q\t&\x97b\x00\xf0?\x7f\x13\xa0\x11V\x00\xf0?\x95\x14h\xfb1\x00\xf0?U_\xddQ\xf5\xff\xef?"\xe3\x80\xe3m\xff\xef?\xc8cA\x1e\xdf\xfe\xef?L]\xcaM\\\xfe\xef?[\xa9\xf7\x19\xf8\xfd\xef?\xeeJ\\\xc1\xc1\xfd\xef?\xbc9\xf2\x85\xc2\xfd\xef?y\xab\x14\xd3\xfb\xfd\xef?\xd4h\x81\x9bf\xfe\xef?{:\xba,\xf4\xfe\xef?8\xe9\xde4x\xff\xef?\n\xc5D{\xe7\xfe\xef?\xe7\xb5\x92\x9bf\xfe\xef?\xab\xee\x8dm\x04\xfe\xef?\xb9\xe8\xd9k\xca\xfd\xef?%\xb69\x81\xbb\xfd\xef?\xadR\x10\t\xd4\xfd\xef?\xd7\x1c\x1b\xe0\n\xfe\xef?\xedt\xb4:S\xfe\xef?\xf7\x7f\x7f\xd6\x9e\xfe\xef?>B\xae#\xe0\xfe\xef?\x0e{\x00\x1b\x0c\xff\xef?\xdaB\xa5\x95\x1b\xff\xef?\x0e{\x00\x1b\x0c\xff\xef?l$\xb1#\xe0\xfe\xef?%b\x82\xd6\x9e\xfe\xef?\xedt\xb4:S\xfe\xef?\xeai,\xe0\n\xfe\xef?\xadR\x10\t\xd4\xfd\xef?\xf7\xd36\x81\xbb\xfd\xef?x\xb9\xc5k\xca\xfd\xef?!H\x85m\x04\xfe\xef?\x8b\xf1\x8c\x9bf\xfe\xef?\xc1MP{\xe7\xfe\xef?\xf1\x83\xe24x\xff\xef?\xde\xe9\xc3X\xfc\xff\xef?\x08\xf5\xe34x\xff\xef?{:\xba,\xf4\xfe\xef?\xed\x0eo\x16~\xfe\xef?\x86}t~ \xfe\xef?3\x0cQF\xe1\xfd\xef?\xa5\xd2\x02/\xc1\xfd\xef?:&oL\xbc\xfd\xef?\xb6\xdaE2\xcb\xfd\xef?g\xd3H\x92\xe4\xfd\xef?\xa0\x90*\xf8\xfe\xfd\xef?$q\xce`\x12\xfe\xef?\xb8\xae\x05x\x19\xfe\xef?\xf6\x8e\xcb`\x12\xfe\xef?\xe9\x07\x1f\xf8\xfe\xfd\xef?M>W\x92\xe4\xfd\xef?\x89\xf8B2\xcb\xfd\xef?\x14\x8cLL\xbc\xfd\xef?\x92\x85\xf1.\xc1\xfd\xef?\xcf\xffjF\xe1\xfd\xef?*\xb9n~ \xfe\xef?I\xd3t\x16~\xfe\xef?\xa9\x1c\xbd,\xf4\xfe\xef?\x95\xbf\xdc4x\xff\xef?\xb1Y\xc3X\xfc\xff\xef?'
p46
tp47
baa.

==> anc/tests/test_decay.py <==
# encoding: utf-8

import numpy as np

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import tools



print "\n\n----------------- pyGDM Decay rate test -----------------"

# =============================================================================
# Setup simulation
# =============================================================================
## ---------- Setup structure
mesh = 'cube'
step = 7.0
L = 21
geometry = structures.rect_wire(step, L=L/step,H=L/step, W=L/step, mesh=mesh)
geometry.T[2] += step/2.

material = materials.dummy(2.0)

n1, n2 = 1.0, 1.0
struct = structures.struct(step, geometry, material, n1,n2, 
                           structures.get_normalization(mesh),
                           with_radiation_correction=True)
struct = structures.center_struct(struct)



## ---------- Setup incident field
field_generator1 = fields.dipole_electric
field_generator2 = fields.dipole_magnetic
x0 = np.linspace(-250, 250, 25)
y0 = np.linspace(-250, 250, 25)
z0 = struct.geometry.T[2].max() + step/2. + 40

kwargs = dict(x0=x0, y0=y0, z0=z0,    # positions where to evaluate
              mx=0,my=0,mz=0)         # dipole orientation = (0,0,0) --> placeholder
wavelengths = [500]
efield_e = fields.efield(field_generator1, wavelengths=wavelengths, kwargs=kwargs)
efield_m = fields.efield(field_generator2, wavelengths=wavelengths, kwargs=kwargs)

## ---------- Simulation initialization
sim_e = core.simulation(struct, efield_e)
sim_m = core.simulation(struct, efield_m)



#%%
## --- main simulation
print "running main decay simulation..."
SBB_e = core.decay_rate(sim_e, method='lu', verbose=0)
SBB_m = core.decay_rate(sim_m, method='lu', verbose=0)


## list of dipole test orientations
MAP = tools.generate_NF_map(x0.min(),x0.max(),len(x0), y0.min(),y0.max(),len(y0), Z0=z0)
dp_list = [[1, 0, 0], 
           [0, 1, 0], 
           [0, 0, 1]]


## --- load reference data
import pickle
de, dm = pickle.load(open("test_decay.pcl","rb"))
de_save_ref, dm_save_ref = [],[]  # for saving a reference


print "\naverage, max., min. deviation"
error_level = 0
for i, (mx,my,mz) in enumerate(dp_list):
    
    SBB_map_e = linear.decay_eval(sim_e, SBB_e[0], mx,my,mz, verbose=0)
    SBB_map_m = linear.decay_eval(sim_m, SBB_m[0], mx,my,mz, verbose=0)
    decay_e, ext = tools.map_to_grid_XY(MAP, SBB_map_e.T[-1])
    decay_m, ext = tools.map_to_grid_XY(MAP, SBB_map_m.T[-1])
    
    D1 = (decay_e - de[i]) / de[i]
    print "e-dipole, orientation #{}: {:.5g}, {:.5g}, {:.5g}".format(i, 
                                       np.average(D1), np.max(D1), np.min(D1))
    D2 = (decay_m - dm[i]) / de[i]
    print "m-dipole, orientation #{}: {:.5g}, {:.5g}, {:.5g}".format(i, 
                                       np.average(D2), np.max(D2), np.min(D2))
    
    
    if 1E-6 >= max([np.max(D1), np.max(D2)]) > 0:
        error_level = 1
        print "             minor deviation"
    if 1E-4 >= max([np.max(D1), np.max(D2)]) >= 1E-6:
        error_level = 2
        print "             small deviation"
    if max([np.max(D1), np.max(D2)]) > 1E-4:
        error_level = 3
        print "             !! Large deviation detected !!"
    
    
    ## to save the reference data, use these lists
    de_save_ref.append(decay_e)
    dm_save_ref.append(decay_m)


if error_level == 1:
    print "Minor deviations occurred. This is a normal consequence of a different processor architecture, a different fortran compiler or a double precision compilation (reference is single precision)."
elif error_level == 2:
    print "Small deviations occurred. Probably due to a different processor architecture, fortran compiler or a double precision compilation."
elif error_level == 3:
    raise ValueError("Significant deviations between reference and calculation occurred (> 1E-4) !!!")

if error_level in [0,1,2]:
    print "\nDecay rate test finished succesfully."


#import pickle
#pickle.dump([de_save_ref, dm_save_ref], open("test_decay.pcl","wb"))









==> anc/tests/test_farfield_scattering.pcl <==
(lp0
cnumpy.core.multiarray
_reconstruct
p1
(cnumpy
ndarray
p2
(I0
tp3
S'b'
p4
tp5
Rp6
(I1
(I50
I72
tp7
cnumpy
dtype
p8
(S'f4'
p9
I0
I1
tp10
Rp11
(I3
S'<'
p12
NNNI-1
I-1
I0
tp13
bI01
S'\xb1\xdcC"\xdbr$"\xbej\r"\xcci\xfa!\xb9\xd4\xe4!\xc4\xa5\xd7!u\xd1\xd0!\x81\xb1\xce!>\x01\xd0!\x96\xd5\xd3!R\x91\xd9!=\xd8\xe0!a\x80\xe9!\x9f\x83\xf3!\xe4\xf1\xfe!x\xf2\x05"\xe0:\r"^Z\x15"\xf1Q\x1e"\xc3\x19("\x8e\xa02"\xe1\xcb="\x94yI";\x81U"L\xb6a"_\xeam"d\xefy"\xe8\xcc\x82"\x14a\x88"K\xa3\x8d"\xe9\x85\x92"\xee\xfe\x96"\x02\x08\x9b"t\x9e\x9e"\xc7\xc2\xa1"\x9ax\xa4"\xf2\xc5\xa6"\xe2\xb2\xa8"\xd3H\xaa"\x10\x92\xab"8\x99\xac"\xaeh\xad"E\n\xae"\xc2\x86\xae"\xab\xe5\xae"\xc6,\xaf"\x94`\xaf"j\x83\xaf"\x16\x94\xaf"p\x95\xaf"\xb1\xdcC"QH$"\xd3\xe0\x0c"2Z\xf8!\xde\xae\xe1!\xa7g\xd3!*\x88\xcb!\xcbp\xc8!-\xdd\xc8!\xc1\xdd\xcb!\xa4\xce\xd0!RL\xd7!\xcf&\xdf!\x8eT\xe8!\xd4\xe5\xf2!\xab\xf8\xfe!TW\x06"\'\x12\x0e"f\xb5\x16"\xb8A "\xc4\xae*"\xe2\xea5"\xd7\xdbA"\xff_N"\xe3O["_\x80h"y\xc4u"\xdaw\x81"\xcb\xeb\x87"\xbb*\x8e"\xec#\x94"\x82\xc9\x99"\xe6\x10\x9f"\xc8\xf2\xa3"\x1dk\xa8"\xdax\xac"\x91\x1d\xb0"6]\xb3"b=\xb6"\x00\xc5\xb8"\xec\xfb\xba"\x19\xea\xbc"\x92\x97\xbe"\xb2\x0b\xc0"\x06M\xc1"\xda`\xc2"\x84K\xc3"\x8f\x0f\xc4"\xf6\xab\xc4"\xc0$\xc5"\xb1\xdcC"\xbcU$"\xe2\xb1\x0c"\xd5/\xf7!\xc5\x95\xdf!D`\xd0!\xbf\xa6\xc7!\x94\xd1\xc3!X\x9a\xc3!\xec\x07\xc6!jh\xca!\x80H\xd0!Ti\xd7!@\xb5\xdf!\x1c5\xe9!\xb6\x04\xf4!\xaf$\x00"\x88\x14\x07"\xbf\xe1\x0e"W\x96\x17"\xc34!"\xde\xb6+"\xef\r7"H#C"+\xd9O"a\x0c]"\r\x96j"ZMx"\x86\x04\x83"\xe4\xd0\x89"dy\x90"\xb5\xed\x96"\xea\x1f\x9d"\xd7\x04\xa3"\x01\x94\xa8"\xb5\xc7\xad"\xc6\x9c\xb2"]\x12\xb7"\xa5)\xbb"S\xe5\xbe"JI\xc2"*Z\xc5"\x10\x1d\xc8"\xec\x96\xca"t\xcc\xcc"\x86\xc1\xce"\xa2y\xd0"\xe1\xf6\xd1"\x0b8\xd3"\xe2A\xd4"\xb1\xdcC""\x9c$"\xf7\xe0\x0c"\xb5\xf5\xf6!\xde\x97\xde!\xe3\x9e\xce!\x93<\xc5!N\xe3\xc0!\xb0I\xc0!\x93i\xc2!M}\xc6!\xbf\xfa\xcb!\x8c\x8b\xd2!N\x05\xda!p`\xe2!\x98\xae\xeb!\xfb\x11\xf6!2\xda\x00"$`\x07"T\xad\x0e"\x17\xcf\x16"\xf7\xcb\x1f"\xff\xa2)"NK4"\x88\xb4?"\xc0\xc7K"\x9fhX"\xb2ve"\x08\xcfr"\xdc&\x80"\x99\xe7\x86"\xe6\x98\x8d")+\x94"\x8e\x90\x9a"D\xbd\xa0"\xbf\xa7\xa6"bH\xac"\xdf\x99\xb1"\xa6\x98\xb6"\xfeB\xbb"m\x98\xbf"\xa9\x99\xc3"&H\xc7"\xce\xa5\xca"\xc8\xb4\xcd"\xe8v\xd0"0\xee\xd2"\xd6\x1b\xd5"\'\xfe\xd6""\x9a\xd8"\xb1\xdcC"\x0e\x1c%"Vq\r"\xc6\xb6\xf7!\x00\xc3\xde!<2\xce!\xdeV\xc4!\x81\xb1\xbf!\xed\xf6\xbe!\xf6\x12\xc1!\x15)\xc5!f\x92\xca!\x9d\xda\xd0!\x8e\xba\xd7!Z\x11\xdf!\x7f\xdd\xe6!\x0f5\xef!\xd9=\xf8!\n\x13\x01"!\x8f\x06"\xa7\xa9\x0c"\xf8t\x13"\xd9\xfd\x1a"\x8aJ#"\x1bZ,"\xcc$6"e\x9c@"\x0b\xadK"y>W"15c"\x96so"f\xdb{"F\'\x84"!X\x8a"\xf2r\x90"\xbck\x96"\xeb7\x9c"\x95\xce\xa1"o(\xa7"\x9a?\xac"\xba\x0f\xb1"\xa6\x95\xb5"D\xcf\xb9"E\xbb\xbd"\x0cY\xc1".\xa8\xc4"\xf5\xa8\xc7"~[\xca"\x9a\xbd\xcc"\'\xd4\xce"\xb1\xdcC"\x02\xd6%"\x05f\x0e"\xeb~\xf9!\xa7%\xe0!\xbb(\xcf!t\x01\xc5!dD\xc0!=\xa8\xbf!\xb7\x0c\xc2!\xaa}\xc6!\xf25\xcc!]\x9e\xd2!\x85L\xd9!\xee\xfe\xdf!\xdf\x97\xe6!\xbe\x17\xed!z\x96\xf3!0=\xfa!v\x9f\x00"\xb5i\x04"\x95\x98\x08"\xabD\r"1\x82\x12"\xa6_\x18"r\xe5\x1e"t\x15&"E\xeb-"\xd9\\6"\t[?"\xff\xd2H"\x86\xaeR"\xbe\xd5\\"\xa7/g"R\xa3q"x\x18|"\xfd;\x83"lV\x88"\xeaQ\x8d"\x1f&\x92"\xe8\xcb\x96"==\x9b"&u\x9f"\xc7o\xa3";*\xa7"\x1f\xa2\xaa"h\xd6\xad"\t\xc6\xb0"\xe6n\xb3"6\xd5\xb5"\xb1\xdcC"H\xca&"\t\xc2\x0f"\xcbY\xfc!\xaf\xcf\xe2!\xa5\x91\xd1!\xf1G\xc7!\x84\xa1\xc2!\xcb]\xc2!\xf8T\xc5!\xc9~\xca!]\xf8\xd0!\x06\x07\xd8!\xce\x19\xdf!\xfd\xc8\xe5!k\xd3\xeb!R\x1b\xf1!\xaa\xa0\xf5!\xb0|\xf9!\x06\xdb\xfc!\x9c\xf3\xff!\xd8\x82\x01"\x07)\x03"c\x0b\x05"\xb2E\x07"F\xef\t"\xe3\x19\r"\x8c\xd1\x10"\x11\x1c\x15"\xc7\xf9\x19"\x95e\x1f"\xe4U%"b\xbd+"\xda\x8b2"\xf5\xae9"x\x13A"Y\xa5H"\x07QP"\xa6\x03X"\x7f\xab_"\x968g"\x8e\x9cn"\xf2\xcau"\x84\xb9|"\xff\xaf\x81"\xe6\xdb\x84"\x8c\xde\x87"\xaa\xb6\x8a"\x83b\x8d"\x05\xe6\x8f"\xb1\xdcC"\xc6\xf8\'"A\x88\x11"\x18*\x00"\xdc\xd1\xe6!\x1a~\xd5!\xde6\xcb!\xf7\xcd\xc6!(\x13\xc7!:\xdf\xca!F\x1c\xd1!$\xcf\xd8!\x08\x1c\xe1!XL\xe9!\xce\xcf\xf0!\xe1=\xf7!\xb3S\xfc!\xa0\xf1\xff!a\x0b\x01"Dn\x01"A8\x01"\xa1\x87\x00"\xc5\xfe\xfe!9\x89\xfc!\x9c\xf8\xf9!\xd7\x92\xf7!\xe6\x96\xf5!\xb1:\xf4!\xa0\xa9\xf3!\xdc\x03\xf4!\xc7^\xf5!\x10\xc5\xf7!\x9c7\xfb!5\xaf\xff!\xc5\x8e\x02"n\xb7\x05"\xa5E\t">,\r"\x8b]\x11"\x8c\xcb\x15"\'i\x1a"\xdb)\x1f"\xac\x02$"&\xea("\xa2\xd8-"Q\xc82"\xf4\xb57"\x15\xa0<"\xa6\x85A"EnF"\xb1\xdcC"\x15a)"]\xbb\x13"\x8c\xbd\x02"\xd3>\xec!\'\x02\xdb!\x86\xde\xd0!:\xd0\xcc!q\xc1\xcd!N\x95\xd2!V2\xda!\xf8\x8c\xe3!\xe2\xaf\xed!\x02\xc3\xf7!!\x88\x00"\x93\x83\x04"\x81\x9e\x07"\x8d\xb6\t"\xe7\xba\n"n\xaa\n"\xbf\x91\t"w\x88\x07"\x8a\xae\x04"\xb8)\x01" F\xfa!"\x89\xf1!\xdcn\xe8!\xbeD\xdf!\x05Q\xd6!\xee\xd0\xcd!\xe2\xf7\xc5!\xfb\xee\xbe!J\xd5\xb8!>\xc0\xb3!\xa6\xbc\xaf!\xc9\xcf\xac!\xcd\xf8\xaa!\x861\xaa!\xa3p\xaa!\xd2\xa9\xab!I\xd0\xad!\x9f\xd6\xb0!\xc3\xb0\xb4!\x12T\xb9!\xc7\xb8\xbe!\xd2\xd9\xc4!\x89\xb6\xcb!\xceQ\xd3!\x86\xb0\xdb!\xda\xe3\xe4!\xb1\xdcC"\xa8\x02+"\xa4]\x16"%\xee\x05"4,\xf3!\xdc6\xe2!\xf9T\xd8!\x05\xb5\xd4!\xe6d\xd6!h]\xdc!/\x8d\xe5!\xfd\xe3\xf0! ]\xfd!\xce\x03\x05"&\x07\x0b"/^\x10"\xa7\xc0\x14"\xe8\xf8\x17"\xdf\xe3\x19"(p\x1a"A\x9c\x19"\xa5t\x17"x\x11\x14"\xe2\x93\x0f"\xc4#\n"\x10\xed\x03"\xb0;\xfa!i\xc8\xeb!z\xd9\xdc!\x98\xc2\xcd!\x17\xd0\xbe!\xd6E\xb0!>^\xa2!rJ\x95!\x962\x89!Sl|!\x84\xdah!\x9d\xd2W!\x9flI!\x13\xb8=!r\xbe4!t\x85.!e\x11+!\xabf*!\x18\x8c,!\x1e\x8c1!\xf8v9!\xc6bD!(jR!z\xb7c!\xb1\xdcC"0\xdc,"9q\x19"\xa5\xc2\t"\xf0\xb1\xfb!\xe6:\xeb!\x9f\xb9\xe1!\xce\x93\xde!\xbb\x03\xe1! #\xe8!\x03\xf5\xf2!\xe18\x00"\xdd\xc8\x07"{\xab\x0f"pk\x17"1\xa0\x1e"@\xf1$"\x13\x17*"\xcc\xdc-"\x87\x1f0"\xe2\xcd0"8\xe6/"Iu-"s\x93)"\xcfb$"\x8e\x0c\x1e"\xb0\xbe\x16"\xf4\xa9\x0e"\xef\xff\x05"\xda\xe2\xf9!FZ\xe7!\x80\xbd\xd4!d\\\xc2!\x90~\xb0!\xf3b\x9f!\x18@\x8f!ND\x80!\xf4,e!\xfe\xadL!\xb7A7!\xdc\x14%!\xceM\x16!C\x0e\x0b!\xa6u\x03!\x01F\xff \xe9l\xff e\xd3\x03!2!\x0c!n\xca\x18!$\x05*!\xb1\xdcC"^\xec."/\xf7\x1c"fB\x0e"\x85\xf5\x02"D4\xf6!\xa27\xed![\x94\xea!\x8e\xb7\xed!\xed\xe4\xf5!\xee\x1f\x01"\x0c\xeb\x08"@\xd5\x11"\xcf_\x1b"\x82\x10%"@v."\x05,7"\xfd\xdb>"\xf6@E"x\'J"\x9cmM"h\x02O"\xc4\xe4N"X!M"\xf9\xd0I"\xeb\x15E"\x08\x1a?"U\x0c8"\xf2\x1e0":\x85\'"Cr\x1e"z\x17\x15"\xa6\xa3\x0b"1B\x02"\xae5\xf2!\x1c\xa2\xe0!\xec\x08\xd0!\xb3\xa1\xc0!\x86\x9c\xb2!\x8c#\xa6!\\[\x9b!\x80d\x92!\xe0[\x8b!\x94\\\x86!p\x80\x83!\xad\xe0\x82!\xb3\x97\x84!\xbe\xc0\x88!Mw\x8f!\xe2\xdd\x98!\xb1\xdcC"\n11"\x81\xf0 "\x07t\x13"\xd5\xfa\x08"\x94\xa8\x01"\xa1\t\xfb!\xa6\xf5\xf8! \xb8\xfc!q\xe2\x02"l\xb4\t"Zi\x12"W\x8e\x1c"\x18\xab\'"\'G3"\x1c\xee>"\xdd3J"\xd2\xb7T"\xa1\'^"\xbf@f"h\xd1l"\xe0\xb8q"\xc3\xe6t"\x13Zv"N\x1fv"\xf4Nt"\x1a\x0bq"B}l"e\xd4f"\xcdB`")\xfcX"44Q"Q\x1dI"h\xe7@"`\xbf8"h\xce0"\x0b:)"\xe4#""\x00\xaa\x1b"\x00\xe7\x15"\x9f\xf2\x10"3\xe2\x0c"\x02\xc9\t"\x12\xb9\x07"\x88\xc3\x06"\xd6\xf8\x06"\xf2i\x08"\xe9\'\x0b"\xaaB\x0f"\x07\xd0\x14"\xb1\xdcC"\x82\xa73"\xdd\\%"$^\x19"\xee\xf8\x0f"\x04d\t"\\\xbd\x05".\t\x05"\x832\x07"\xc2\x0c\x0c"\xc3U\x13"o\xb9\x1c"\x94\xd5\'":>4"9\x82A"\xa6/O"#\xd8\\"\xcb\x14j"\x1c\x89v"\xdc\xf2\x80"\x12\xf5\x85"\xd92\x8a"\x00\x9c\x8d",(\x90"z\xd6\x91"\xc6\xac\x92"\xaa\xb6\x92"\xb0\x04\x92"7\xab\x90"_\xc1\x8e"!`\x8c"N\xa1\x89"\xe9\x9e\x86"xr\x83"e4\x80"\x91\xf7y"\x0e\xbcs"\x9f\xddm"\x12\x80h"\xe3\xc3c"\x99\xc6_"\x04\xa3\\"\xcaqZ"\xf3IY"rAY"XmZ"\xde\xe2\\"\xe7\xb6`"#\xfce"^\xcdl"\xb1\xdcC"\x1cM6"\xee:*"\x18\x06 "\x90\x00\x18"bk\x12"\xf4s\x0f",2\x0f"{\xa7\x11"\xf5\xbe\x16"\xa7N\x1e"\xdc\x18("j\xcf3"\xea\x16A"[\x8aO"N\xbf^"\x04Jn"&\xc1}"\xe5`\x86"\x0by\x8d"%\x02\x94"%\xdc\x99"z\xee\x9e"V(\xa3"\x93\x80\xa6"K\xf5\xa8"\x91\x8b\xaa",N\xab"\x08M\xab"\\\x9c\xaa"<S\xa9"\x01\x8b\xa7"f^\xa5"\x83\xe8\xa2"RD\xa0"\x1a\x8c\x9d"&\xd9\x9a"2C\x98"\xaa\xe0\x95"K\xc6\x93"a\x07\x92"\xe3\xb5\x90"\x93\xe2\x8f"\x1c\x9d\x8f"h\xf4\x8f"\xae\xf6\x90"\xd4\xb1\x92"G3\x95"B\x86\x98"\xde\xba\x9c"\xb1\xdcC"\xa6\x1d9""\x88/"\xf6o\'"\xfd!!";\xe0\x1c"+\xdf\x1a"\xe5B\x1b"\xb9\x1d\x1e"\x9an#"`!+"`\x0e5"\xd3\xfc@"C\xa4N"\\\xaf]"\x93\xbfm"\xfao~"\xb7\xac\x87"2\x0b\x90"\x06#\x98"\xca\xc7\x9f"t\xd2\xa6"Z"\xad"\x00\x9e\xb2"F3\xb7"\xdb\xd7\xba"\xd5\x88\xbd"DJ\xbf"\xc6&\xc0"c.\xc0"\xecu\xbf"\x00\x16\xbe"&*\xbc"\xb5\xcf\xb9"d%\xb7"\x10J\xb4"\xc2\\\xb1"\xa7{\xae"\x02\xc4\xab"\xedQ\xa9"\x12@\xa7"\xbf\xa7\xa5"\xd9\xa0\xa4"\xf2A\xa4"%\xa0\xa4"\x7f\xcf\xa5"\xe9\xe2\xa7"\xd8\xeb\xaa"|\xf8\xae"Z\x1b\xb4"\xb1\xdcC"\x11\x15<"\x0c@5"\x9a\x9d/"\x1dl+"h\xe5("\xa1;("\xd4\x96)"Y\x12-"\xd6\xba2"\xf4\x8c:"\x8ctD"\xf7LP"/\xe1]"\xe6\xedl"v#}"0\x14\x87"O\xce\x8f"|\x8e\x98"5#\xa1"\xd0\\\xa9"!\x0f\xb1"\xbc\x12\xb8"XF\xbe"y\x8f\xc3"J\xdb\xc7"\xb7\x1e\xcb"\x8cV\xcd"1\x87\xce"\x02\xbc\xce"\xd0\x06\xce"9\x7f\xcc"TA\xca"\x07m\xc7"/%\xc4"\xa0\x8e\xc0"7\xcf\xbc"g\r\xb9"oo\xb5"\xd5\x1a\xb2"!4\xaf"S\xde\xac"\xda:\xab"9i\xaa"\xed\x86\xaa"+\xaf\xab"\xf7\xfa\xad"\x89\x80\xb1"6Q\xb6"<\x81\xbc"\xb1\xdcC"i.?"\xba\\;"\xd1\x8d8"\xa1\xea6"\xef\x9b6"\xfe\xc87"\x10\x94:"\xb8\x18?".iE"7\x8cM"\xb2{W"I#c"e`p"\xf4\x01\x7f"\xced\x87"\x8d\xb6\x8f"~L\x98"=\xf9\xa0"\xc8\x8d\xa9"\xb3\xda\xb1"\x06\xb2\xb9"\xe9\xe8\xc0"\xfcX\xc7"\xc1\xe1\xcc"\x85i\xd1"L\xde\xd4"-6\xd7"go\xd8"\x9e\x90\xd8"\xfa\xa7\xd7" \xcb\xd5"\xe7\x15\xd3"\xc4\xa9\xcf"\x02\xad\xcb"2I\xc7"\xd3\xaa\xc2"\xf6\xff\xbd"vw\xb9"*@\xb5"_\x88\xb1"\xca|\xae"KH\xac"L\x13\xab"D\x03\xab"+:\xac"\x80\xd6\xae"0\xf2\xb2"Y\xa0\xb8"\x12\xf5\xbf"\xb1\xdcC"\tdB"\xe8\xd5A"\x02<B"m\xa4C"\xd5 F"\xed\xc4I"\xd3\xa4N"\xa2\xd2T"\xf0\\\\"\xefKe"\x03\xa0o"\xa4O{"\x17#\x84"\x9e1\x8b"(\xbd\x92"\xa1\xa9\x9a"\xe2\xd5\xa2"m\x1c\xab"\x8aT\xb3"\xd7S\xbb"\xa3\xef\xc2"z\xfe\xc9"\xdaY\xd0"\x95\xdf\xd5"\x13s\xda"\x8c\xfe\xdd"\xb1s\xe0"\\\xcc\xe1"\xad\n\xe2"09\xe1"hj\xdf"=\xb8\xdc"\x90C\xd9"\xff2\xd5"\xeb\xb1\xd0"\xb6\xef\xcb"y\x1e\xc7"\xd5q\xc2"9\x1e\xbe"\xa3W\xba"\xc3P\xb7"4:\xb5"\x88A\xb4"\xa6\x90\xb4"\xe5L\xb6"\xcd\x96\xb9"\xee\x88\xbe"\x175\xc5"\xe9\xac\xcd"\xb1\xdcC"\xcf\xafE"b\xa1H"\xcc\x9eL"\xc7\x99Q"\x91\x88W"je^"\xaa.f";\xe4n"\x9b\x87x"T\x8c\x81"\x8bJ\x87"\xfez\x8d"\x16\x17\x94"k\x14\x9b"\x84d\xa2"w\xf4\xa9"\xdd\xac\xb1"\x95r\xb9"$\'\xc1"\xb7\xa9\xc8"&\xd8\xcf"\x88\x90\xd6"\x13\xb2\xdc"\x00\x1f\xe2"n\xbd\xe6"\xa8x\xea"8B\xed"\x81\x12\xef"d\xe9\xef"C\xce\xef":\xd0\xee"\xab\x05\xed"\x96\x8b\xea"Q\x85\xe7"\x1e\x1b\xe4"\xacy\xe0"\xbd\xd0\xdc"1R\xd9"\xd30\xd6"D\x9f\xd3"\xf2\xce\xd1"\x1f\xef\xd0"\xb9+\xd1"\x9f\xac\xd2"\x80\x94\xd5"\xc7\x00\xda"\xe1\x07\xe0"D\xb6\xe7"\xa6\x18\xf1"\xb1\xdcC"\xba\nI"&\xb2O"\x8e\xa7W"\xea\xc1`"7\xdbj"\x95\xd1u"\xdb\xc3\x80"R\xf2\x86"\xeci\x8d"\xc8!\x94"H\x12\x9b"\xec3\xa2"9\x7f\xa9"^\xeb\xb0"9n\xb8"\xa4\xfb\xbf".\x85\xc7"-\xfa\xce"\xc0G\xd6"\x86Y\xdd"\xd5\x19\xe4"\xcer\xea"9O\xf0"N\x9b\xf5"\xc6E\xfa"\xea@\xfe"\x92\xc1\x00#\xf9\x03\x02#\x1d\xe8\x02#Jq\x03#\xd2\xa5\x03#\xd3\x8e\x03#78\x03#d\xb0\x02#\xcb\x07\x02#\xc6P\x01#\xee\x9e\x00#\xd6\x06\x00#\x8b:\xff"\x16\xee\xfe"oP\xff"\xecC\x00#\x81[\x01#\x89\xfe\x02#\xda9\x05#\xef\x17\x08#\xc6\x9f\x0b#Y\xd3\x0f#\xe1\xb5\x14#\xb1\xdcC"\x97mL"\xf0\xf8V"\x00Bc"\xeb\tq"\x89\x08\x80"\x11\r\x88"/u\x90"\xd4%\x99"Q\x06\xa2"\x97\x00\xab"[\x01\xb4"\xaa\xf7\xbc"\xa4\xd4\xc5"Q\x8b\xce"\xf4\x0f\xd7"\xd3W\xdf"\xd8X\xe7">\t\xef"\x8d_\xf6"\x80R\xfd"\x8c\xec\x01#y\xf5\x04#?\xc0\x07#\xc9I\n#\xc7\x8f\x0c#\x10\x91\x0e#\xb8M\x10#V\xc7\x11#\x11\x01\x13#\xd1\xff\x13#,\xca\x14#ih\x15#X\xe4\x15#[I\x16#\xd3\xa3\x16#]\x01\x17#\xf1o\x17#\x18\xfe\x17#.\xba\x18#U\xb2\x19#\xe4\xf3\x1a#\x10\x8b\x1c#\xc8\x82\x1e#%\xe4 #(\xb6##\xb3\xfd&#\xf6\xbc*#p\xf1.#\x9b\x9b3#\xb1\xdcC"c\xd0O"\x06d^"WSo"\xeb(\x81"\xf4\x86\x8b"\x16\x99\x96"\x884\xa2"\xfe.\xae"\xe2_\xba"\xa7\xa0\xc6"\xe0\xcd\xd2"M\xc7\xde"\x18p\xea"u\xaf\xf5"\n8\x00#%P\x05#\x10\x19\n#j\x8d\x0e#\x85\xa9\x12#&k\x16#y\xd1\x19#\x0c\xdd\x1c#\x9f\x8f\x1f#8\xec!#\xe1\xf6##\xe8\xb4%#d,\'#\x92d(#ke)#\xca7*#?\xe5*#\xd7w+#,\xfa+#\x17w,#\x95\xf9,#\xa4\x8c-#\x05;.#\x1e\x0f/#\xad\x120#\xbcN1#i\xcb2#\x8c\x8f4#\xdc\xa06#\x87\x039#\xf6\xb9;#U\xc5>#\x98$B#\x9d\xd2E#%\xcfI#\xb1\xdcC"\xe6*S"<\xdfe"\t\xba{"\x876\x8a"\xf0\xce\x97";t\xa6"\xda\xf0\xb5"C\r\xc6"\xbd\x90\xd6"\x14C\xe7"\xa3\xed\xf7"\xf0-\x04#g.\x0c#\xd0\xe1\x13#24\x1b#\x12\x14"#\x0bs(#xE.#\xf4\x823#\xff%8#>,<#\x10\x96?#\x9efB#\xae\xa3D#3UF#-\x85G#S?H#\xce\x90H#\xe0\x87H#\xae3H#\xbd\xa3G#\xd5\xe7F#\xd3\x0fF#\x12+E#\x96HD#\x8dvC#e\xc2B#a8B#\xb3\xe3A#`\xceA#\x01\x01B#\xe4\x82B#\xe0YC#\x7f\x8aD#|\x17F#\xb8\x02H#\x0bLJ#\xd6\xefL#\xe4\xefO#\xb1\xdcC"mtV"\\Tm"L\'\x84"V\x90\x93"E\xba\xa4"Kq\xb7"_z\xcb">\x94\xe0"\xa6x\xf6"-o\x06#\x1e\xbd\x11#i\x00\x1d#\xf0\x13(#\xf0\xd32#\xbb\x1e=#(\xd5F#h\xdbO#D\x19X#\xc4z_#(\xf0e#tnk#N\xefo#\nqs#x\xf6u#\xc8\x86w#\x16-x#,\xf8w#\xee\xf9v#\xfeFu#\xf4\xf5r#0\x1fp#"\xdcl#\xcaFi#Zye#\xad\x8da#\xf5\x9c]#h\xbfY#\x17\x0cV#a\x98R#0xO#\x96\xbdL#\xd2xJ#6\xb8H#3\x88G#\xfc\xf2F#_\x01G#\xb1\xb9G#G\x1eI# 6K#\xb1\xdcC"T\xa4Y"\'\xabt"\x9fq\x8a"\x13\x12\x9d"Z\x15\xb2",M\xc9"-\x7f\xe2"\x1df\xfd"V\xd9\x0c#\xb9\x86\x1b#@\x8c*#_\xb89#Y\xd8H#\xda\xb8W#z\'f#>\xf3s#\x11w\x80#\xdev\x86#$\xe6\x8b#\xa4\xb4\x90#\x18\xd5\x94#x=\x98#2\xe7\x9a#\x1b\xcf\x9c#\x8a\xf5\x9d#@^\x9e#8\x10\x9e#q\x15\x9d#\x9cz\x9b#\xe2N\x99#`\xa3\x96#\xeb\x8a\x93#\x8c\x19\x90#4d\x8c#V\x80\x88#~\x83\x84#\x10\x83\x80#\xfe\'y#\xe6\x94q#[sj#\x8a\xe7c#\x16\x13^#\xc0\x14Y#G\x08U#\xe4\x05R#\xf1"P#\xc2pO#\xcf\xfaO#\x94\xcfQ#\xb1\xdcC"\xb5\xb1\\"Y\xca{"\xae\xa2\x90"\\\x91\xa6"\x90\xa0\xbf"\x1a\xaf\xdb"\xa4\x8a\xfa"^\xf8\r#\x9e\xc7\x1f#\xd5\x822#_\xf3E#Q\xddY#v\x00n#\xe6\x0c\x81#]\xf2\x8a#k\x8e\x94#x\xbf\x9d#\x93e\xa6#\xdab\xae#m\x9c\xb5#\xd0\xfa\xbb#\x9bj\xc1#\xe4\xdc\xc5#PG\xc9#\x92\xa4\xcb#R\xf4\xcc#);\xcd#p\x82\xcc#\x06\xd8\xca#\xe5M\xc8#\xdf\xf9\xc4#\xbd\xf4\xc0##Z\xbc#\xc4G\xb7#\xc1\xdc\xb1#b9\xac#-~\xa6#\xaf\xcb\xa0#\xc5A\x9b#m\xff\x95#\x1c"\x91#\x9f\xc5\x8c#\xa4\x03\x89#\x80\xf3\x85#\xe0\xa9\x83#\xd68\x82#<\xaf\x81#N\x17\x82#=|\x83#\xb1\xdcC"\xd2\x93_"\xccK\x81"N\x9f\x96"\xb4\xde\xaf"e\x11\xcd"`*\xee"\x95\x83\t#\xa4\xb7\x1d#A\x8a3#\xe6\xc9J#\x16;c#\xc7\x99|#(M\x8b#\x8du\x98#L\x9b\xa5#e\x92\xb2#\xcc.\xbf#JE\xcb#\xb8\xac\xd6#\xbb>\xe1#\xd0\xd8\xea#%]\xf3#\x18\xb3\xfa#\x16d\x00$\xe5\xc7\x02$\x18\x82\x04$\x0e\x93\x05$\\\xfe\x05$\xcc\xca\x05$\x12\x02\x05$\x94\xb0\x03$#\xe5\x01$[a\xff#\x84K\xfa#\x9c\xb0\xf4#Z\xba\xee#\x85\x93\xe8#=g\xe2#@`\xdc#K\xa8\xd6#dg\xd1#A\xc3\xcc#\xf3\xde\xc8#0\xda\xc5#\xe7\xd0\xc3#I\xdb\xc2#\xdf\x0c\xc3#?r\xc4#\xa6\x19\xc7#\xb1\xdcC"@Bb"\\|\x84"\x1cK\x9c"\xed\xc6\xb8"\xe4\x14\xda"<!\x00#\xc8\xa1\x15#Mx-#\n\x83G#^\x92c#\xa0\xb4\x80#4_\x90#\xbb\x9e\xa0#oD\xb1#\x19\x1e\xc2#\x1f\xf7\xd2#\xc2\x99\xe3#\xaa\xd0\xf3#\xfc\xb3\x01$X\x17\t$\xeb\xfb\x0f$\xcbM\x16$\x16\xfc\x1b$Y\xf9 $\xd4;%$\xa1\xbd($\xeb|+$\xb7{-$\n\xc0.$jS/$\xd3B/$K\x9e.$mx-$\x1f\xe6+$\xef\xfd)$\xac\xd7\'$\n\x8c%$\xe93#$\x14\xe8 $\xc9\xc0\x1e$7\xd5\x1c$I;\x1b$\x1f\x07\x1a$\xd8J\x19$(\x16\x19$\x82v\x19$9v\x1a$\xf9\x1a\x1c$\x8fl\x1e$\xb1\xdcC"\xfb\xb4d"\x16j\x87"\xb6\x89\xa1"O\x15\xc1"ES\xe6"\x0e\xb8\x08#j=!# \xb1<#\xad\xf9Z#+\xec{#w\xa6\x8f#\x02h\xa2#\xb0\r\xb6#\x1ad\xca#\xf62\xdf#M>\xf4#"\xa4\x04$I\t\x0f$\x100\x19$L\xfb"$\x04P,$\xf1\x155$58=$\xbf\xa5D$\xa5QK$`3Q$\xe8FV$\x9b\x8cZ$4\t^$\x86\xc5`$$\xceb$\x053d$\x14\x07e$\x8a_e$\xaaSe$\xfe\xfbd$\xf4qd$7\xcfc$B-c$\xe6\xa4b$\xc3Mb$\xdf=b$r\x89b$.Bc$&wd$\xdb4f$D\x84h$\x8fhk$\x1b\xe9n$\xb1\xdcC"\xd7\xe4f"\xc0\x08\x8a"\x9f?\xa6"\xbc\x95\xc8"\x10t\xf1"\x05\x94\x10#]\xef+#>\xd0J#\xfc&m#\xcbg\x89#\xcd\xc8\x9d#k\x90\xb3#\x92\x8f\xca#g\x8f\xe2#\x82R\xfb#aK\n$\x86\x0b\x17$\x9d\xc6#$\x0cZ0$\x91\xa4<$.\x87H$\xd8\xe5S$C\xa8^$L\xbah$A\x0cr$_\x93z$\xc9$\x81$\xd7\x96\x84$\x85\xa1\x87$\xb9H\x8a$@\x92\x8c$\xb5\x85\x8e$\x0f,\x90$\x94\x8f\x91$j\xbb\x92$^\xbb\x93$\x8f\x9b\x94$%h\x95$%-\x96$$\xf6\x96$\xfe\xcd\x97$\xb6\xbe\x98$J\xd1\x99$l\r\x9b$]y\x9c$\x1c\x1a\x9e$\xd1\xf2\x9f$\x1d\x03\xa2$kN\xa4$\xb1\xdcC"\xee\xcah"QM\x8c"IS\xaa"\xc3\x16\xcf"\xff!\xfb"eq\x17#\xefQ5#\xd5CW#\xfaA}#\xeb\x97\x93#\x8el\xaa#\x1c\xf9\xc2#2\r\xdd#\x9en\xf8#\xb7m\n$\xc6\x05\x19$h\xd9\'$\xca\xc16$>\x98E$v7T$t|b$|Gp$\xd4|}$\x9b\x02\x85$%\xe7\x8a$\x8ce\x90$\xd9y\x95$\xa3"\x9a$\x12a\x9e$g8\xa2$\x03\xae\xa5$\x04\xc9\xa8$\xfd\x91\xab$\xa7\x12\xae$\x98U\xb0$\xe7e\xb2$\xe9N\xb4$\xf4\x1b\xb6$\x03\xd8\xb7$\x86\x8d\xb9$9F\xbb$\xc9\n\xbd$\xd6\xe2\xbe$\xcf\xd4\xc0$a\xe5\xc2$g\x18\xc5$\x84o\xc7$\xcc\xe8\xc9$=\x87\xcc$\xb1\xdcC"\x9faj"<.\x8e";\xae\xad"\x90l\xd4"I\x88\x01#R\x12\x1d#Y\x07=#v\x84a#)G\x85#\xc4\x07\x9c#\xd6\xeb\xb4#\xfa\xcd\xcf#9|\xec#\xa7\\\x05$.\x1f\x15$\x86^%$\xef\xf05$m\xabF$\xccbW$9\xedg$4#x$J\xf0\x83$\xd0\x82\x8b$\xb3\xbb\x92$E\x90\x99$\x98\xf8\x9f$\xb3\xef\xa5$ds\xab$%\x84\xb0$\xda$\xb5$\xa8Z\xb9$\x8a,\xbd$\xfe\xa2\xc0$\xcd\xc7\xc3$n\xa5\xc6$\x05G\xc9$\xbe\xb7\xcb$\xd1\x02\xce$\xe52\xd0$2R\xd2$\xebi\xd4$z\x82\xd6$\xcb\xa2\xd8$\xca\xd0\xda$\xa4\x10\xdd$\x9be\xdf$\xd4\xd0\xe1$\x9dO\xe4$1\xe5\xe6$\xb1\xdcC"7\xa4k"\x9d\xa3\x8f"\x17>\xb0"\xcar\xd8"\xc5\x7f\x04#\xc5B!#\xff\xbfB#[\x1ei#85\x8a#`J\xa2#\xea\xb7\xbc#\x81X\xd9#\x88\xf8\xf7#\xa8+\x0c$\x8a\x14\x1d$z\x8c.$\xb2e@$\xa0pR$,}d$R\\v$\x9a\xf0\x83$Fq\x8c$\xca\x9d\x94$rf\x9c$\x86\xbe\xa3$w\x9c\xaa$\xdd\xf9\xb0$\x86\xd3\xb6$\\)\xbc$\xea\xfd\xc0$tV\xc5$\':\xc9$<\xb2\xcc$\x18\xc9\xcf$J\x8a\xd2$\x00\x02\xd5$\x83<\xd7$FF\xd9$\'+\xdb$r\xf6\xdc$\xa8\xb2\xde$\x1ci\xe0$\xfa!\xe2$\x17\xe4\xe3$\x85\xb4\xe5$x\x97\xe7$\xfa\x8e\xe9$\x0e\x99\xeb$\t\xba\xed$\xb1\xdcC"4\x8fl"\xbb\xa7\x90"O\xf5\xb1"\x8a\x0e\xdb"\xac_\x06#\xa3\xdb##\xfa?F#\xfb\xb9m#\xfe-\x8d#&\r\xa6#\xd5d\xc1#\x90\x0f\xdf#\x1b\xd8\xfe#{=\x10$\xde\xd3!$\xb6\x014$\x91\x95F$o[Y$M\x1el$\xd9\xa9~$\xd3e\x88$q*\x91$\xa8\x8d\x99$<}\xa1$\x10\xea\xa8$\x99\xc8\xaf$\xd3\x10\xb6$X\xbe\xbb$?\xd0\xc0$\xdfH\xc5$\x84-\xc9$\x1c\x86\xcc$\xd3\\\xcf$\x8d\xbd\xd1$\xa1\xb5\xd3$$S\xd5$\xc9\xa4\xd6$Z\xb9\xd7$V\x9f\xd8$\xb1d\xd9$\x8c\x16\xda$\xee\xc0\xda$\x9cn\xdb$\xf0(\xdc$\x88\xf7\xdc$\xf1\xe0\xdd$e\xe9\xde$F\x11\xe0$\x93^\xe1$\xb1\xdcC"= m"\xf26\x91"\xa8\xcb\xb2"\xc6/\xdc"\xba\x19\x07#\x90\xc5$#\x13cG#q"o#^\x0c\x8e#2\x1e\xa7#\xe3\xb1\xc2#\xf3\xa1\xe0#Q\\\x00$BX\x11$S\x1b#$\xf4u5$#4H$\xbb\x1e[$\xfb\xfcm$*K\x80$\xe7Y\x89$\xe7\x10\x92$\xadX\x9a$\x92\x1c\xa2$VK\xa9$Q\xd7\xaf$\xe5\xb6\xb5$O\xe4\xba$\xbc]\xbf$\xf8$\xc3$j?\xc6$\x7f\xb5\xc8$@\x92\xca$\x16\xe3\xcb$\x10\xb7\xcc$\x9e\x1e\xcd$\xe1*\xcd$}\xed\xcc$\xecw\xcc$j\xdb\xcb$4(\xcb$\xc6m\xca$3\xba\xc9$*\x1a\xc9$\x85\x98\xc8$\xca>\xc8$l\x14\xc8$\xc1\x1c\xc8$\xe4_\xc8$\xb1\xdcC"PVm"\x1bP\x91"\x0f\xbf\xb2"\x82\xd2\xdb"I\xaa\x06#x\xfa##\xa1\x1fF#/Im#\x07\xc6\x8c#\xd8o\xa5#\xcd\x8d\xc0#]\xfb\xdd#\xa0\x83\xfd#\x03q\x0f$\xfb\xe1 $>\xe52$WFE$b\xcdW$y@j$ge|$\xa2\x01\x87$\xfeq\x8f$\xf9j\x97$n\xd6\x9e$\xac\xa1\xa5$\x9d\xbd\xab$8\x1f\xb1$~\xbf\xb5$\x8a\x9b\xb9$\x80\xb4\xbc$>\x0f\xbf$\x04\xb4\xc0$\x18\xae\xc1$r\x0b\xc2$\x02\xdc\xc1$d1\xc1$X\x1e\xc0$D\xb6\xbe$\xac\x0c\xbd$\x025\xbb$\x17B\xb9$\xc6E\xb7$\xd7P\xb5$\xa7r\xb3$\xcc\xb8\xb1$o/\xb0$\xaa\xe0\xae$\xb6\xd2\xad$\xa5\x0f\xad$\xb1\xdcC"k1m"s\xf4\x90"\x13\xd3\xb1"\x9f\xfe\xd9"\x9b\x18\x05#\xe9\x85!#\x1f\x87B#/Gh#Il\x89#%\x19\xa1#\xf7\x16\xbb#NC\xd7#[l\xf5#\xd2\xa8\n$\xa5R\x1b$\xbc\x86,$Z\x13>$6\xc3O$\xcb^a$7\xaer$\x1e\xbd\x81$\x0c\xc7\x89$s\\\x91$Qg\x98$\xc2\xd4\x9e$J\x95\xa4$6\x9d\xa9$\xb0\xe4\xad$\xe0g\xb1$\xc2&\xb4$$%\xb6$\x0ej\xb7$\xcc\xff\xb7$"\xf3\xb7$@S\xb7$\xf80\xb6$f\x9e\xb4$\x92\xae\xb2$\xcct\xb0$~\x04\xae$\x9ap\xab$v\xcb\xa8$Q&\xa6$D\x91\xa3$\xdd\x1a\xa1$[\xd0\x9e$\xfb\xbc\x9c$\x98\xe8\x9a$V^\x99$\xb1\xdcC"2\xb3l"|\'\x90";\x11\xb0"\xc5\xc7\xd6"5v\x02#\xa6\x84\x1d#-\xc5<#B[`#d*\x84#\xddS\x9a#3\x98\xb2#i\xd8\xcc#\n\xe8\xe8#\x18G\x03$\xea\xc2\x12$\xfb\xbf"$\\\x123$\xff\x8aC$\xdc\xf8S$:*d$\xc4\xeds$\x1d\x8a\x81$\xba\xb8\x88$\xa8n\x8f$]\x9a\x95$V-\x9b$-\x1c\xa0$\xc5^\xa4$\x90\xf0\xa7$B\xd0\xaa$\xd4\xff\xac$6\x84\xae$.e\xaf$\xc9\xac\xaf$3g\xaf$.\xa2\xae$\xc0l\xad$\xca\xd6\xab$\xa6\xf0\xa9$\xcc\xca\xa7$\x8du\xa5$\xc8\x00\xa3$\x86{\xa0$\x18\xf4\x9d$hw\x9b$\x84\x11\x99$\xf6\xcc\x96$#\xb1\x94$\x10\xc9\x92$\xb1\xdcC"\x04\xdek"\xce\xee\x8e"6\x88\xad"\x12L\xd2"\'\xbc\xfd"\x81"\x18#\x86\x1c5#\xaa\xe5U#\x81\x85z#:x\x91#\x07\x83\xa7#\x8fH\xbf#\xb3\xa3\xd8#Ne\xf3#\xa7\xaa\x07$\xa1\x19\x16$,\xdc$$V\xcc3$\x97\xc2B$\xdc\x96Q$l!`$\xd2;n$\xf2\xc1{$dI\x84$~H\x8a$\xcc\xd1\x8f$@\xdb\x94$6]\x99$\xa0R\x9d$\xfa\xb8\xa0$\x1f\x90\xa3$D\xda\xa5$\x9d\x9b\xa7$F\xda\xa8$\xd6\x9d\xa9$8\xef\xa9$]\xd8\xa9$\xe4c\xa9$\xd2\x9c\xa8$\x80\x8e\xa7$\x12D\xa6$\xa8\xc8\xa4$\xba&\xa3$nh\xa1$\xf5\x96\x9f$)\xbb\x9d$\xc6\xdc\x9b$\x11\x01\x9a$t1\x98$\xb1\xdcC"\xdb\xb5j"\rR\x8d".K\xaa"\xa8\xb2\xcc"\x02\xe6\xf4"\x10\x98\x11#\xf5\xe2+#\x92aI#Y\x14j#\x98\xf6\x86#{g\x9a#\xffF\xaf#\x14x\xc5#\xcb\xd6\xdc#>9\xf5#\x0f8\x07$\xf1#\x14$\xebD!$\xa4~.$_\xb4;$\xb9\xc9H$\x19\xa3U$[&b$O;n$\x00\xccy$\xa3b\x82$o\x8b\x87$\xbfY\x8c$\x8a\xc8\x90$F\xd4\x94$\xe9z\x98$\xc6\xbb\x9b$\x85\x97\x9e$\xcc\x0f\xa1$e\'\xa3$\xc4\xe1\xa4$\x06C\xa6$\xd3O\xa7$\r\r\xa8$\xf0\x7f\xa8$\xa0\xad\xa8$H\x9b\xa8$\xeeM\xa8$i\xca\xa7$-\x15\xa7$\xb32\xa6$\xe2&\xa5$\xa8\xf3\xa3$\x00\xa0\xa2$\xb1\xdcC"\x1c?i"tZ\x8b"\x14q\xa6"n)\xc6")\xbb\xea"\xdb&\n#\x84{!#L];#\x8d\xc4W#*\xa0v#\xf2\xea\x8b#^\xa1\x9d#\xde]\xb0#d\x07\xc4#\xc0\x81\xd8#&\xae\xed#\xfc\xb5\x01$\x7f\xcc\x0c$>\t\x18$\xafZ#$~\xaf.$\xbf\xf69$J E$\xc5\x1cP$\xea\xddZ$\xa0Ve$\xf2zo$T@y$\xb8N\x81$ \xc5\x85$\xff\xff\x89$\x80\xfc\x8d$U\xb8\x91$\xaa1\x95$(g\x98$\xbeW\x9b$\xa9\x02\x9e$tg\xa0$\xd1\x85\xa2$\x9c]\xa4$\xc0\xee\xa5$N9\xa7$`=\xa8$\xfc\xfa\xa8$6r\xa9$h\xa3\xa9$\xc5\x8e\xa9$\xc32\xa9$\x94\x93\xa8$\xb1\xdcC"\x94\x7fg"{\x12\x89"|\x13\xa2"\x00\xe3\xbe"\xd2\x93\xdf"\x88\x15\x02#kP\x16#\x81p,#\x03fD#q\x1c^#!{y#\x113\x8b#\x8a_\x9a#\xe42\xaa#{\x9c\xba#^\x8b\xcb#x\xee\xdc#\x01\xb5\xee#\x1dg\x00$\xcf\x94\t$p\xdb\x12$\xf42\x1c$\x81\x93%$\x1b\xf5.$\xfaO8$^\x9cA$T\xd2J$\x1f\xeaS$\xf0\xdb\\$\xdf\x9fe$V.n$b\x7fv$}\x8b~$\x8e%\x83$b\xdb\x86$\xa2c\x8a$\xba\xba\x8d$9\xdd\x90$\xbc\xc7\x93$\x0cw\x96$\xed\xe7\x98$R\x17\x9b$U\x02\x9d$\x12\xa6\x9e$\xb4\xff\x9f$\xd2\x0c\xa1$\xf6\xca\xa1$\x1f6\xa2$\x02P\xa2$\xb1\xdcC"n}e"x\x85\x86"EM\x9d"\xb9\x13\xb7"G\xca\xd3"\x95W\xf3"\x9a\xcc\n#\xe92\x1d#\xe5\xc70#tsE#\x88\x1d[#\x05\xafq#J\x89\x84#p\x9a\x90#\xca\x02\x9d#E\xbb\xa9#\x14\xbe\xb6#\x7f\x06\xc4#\x86\x90\xd1#\x96X\xdf#\x1c[\xed#a\x94\xfb#\xf6\xff\x04$4L\x0c$\xc1\xab\x13$\xa6\x1a\x1b$s\x94"$\xdc\x13*$\xfe\x921$x\x0b9$*v@$\xd5\xcbG$\xa8\x04O$\xcf\x18V$9\x00]$\xd3\xb2c$\xbc(j$\xdaYp$\x86>v$\x17\xcf{$\xfe\x81\x80$\xed\xea\x82$\xb2\x1e\x85$\xb8\x19\x87$P\xd8\x88$(W\x8a$\xa9\x92\x8b$\xe2\x85\x8c$\xae0\x8d$\xb1\xdcC"\x8b?c"Q\xbf\x83"\xc29\x98"\x90\xef\xae"\x82\xb6\xc7"\x8a\\\xe2"<\xaa\xfe"\xef2\x0e#:\xab\x1d#4\xa3-#\xce\x02>#\t\xb6N#6\xad_#q\xddp#H \x81#Z\xea\x89#\xe5\xcd\x92#l\xcd\x9b#5\xec\xa4#!.\xae#\xe2\x96\xb7#\x90)\xc1#W\xe8\xca#\xf7\xd3\xd4#\x8b\xeb\xde#x,\xe9#\xa0\x92\xf3#\xd7\x17\xfe#XZ\x04$<\xb0\t$\xa7\x08\x0f$Q^\x14$\xd0\xab\x19$m\xeb\x1e$\xa9\x17$$\xf8*)$\xfc\x1f.$\x90\xf12$\x94\x9a7$:\x16<$\x8d_@$\xafqD$\xb0GH$U\xdcK$\xfa)O$\x16+R$C\xd9T$x+W$x\x1fY$\xb1\xdcC"\x03\xcd`"\xe5\xcb\x80"\x8b\xf3\x92"\x92\xa7\xa6"~\xa9\xbb"\xf8\xb5\xd1"x\x87\xe8"\xf8\xd9\xff"\xe6\xb6\x0b#v\x85\x17#\x1eA##\x08\xd8.#.>:#\x92mE#\xbfeP#c+[#;\xc7e#\xf6Dp#C\xb2z#\xb1\x8e\x82#2\xca\x87#\xc9\x11\x8d#\xb6j\x92#\xa4\xd8\x97#\xcb]\x9d#\xc0\xfa\xa2#\xa2\xae\xa8#$w\xae#\xeaP\xb4#\xb47\xba#\xda&\xc0#Z\x19\xc6#h\n\xcc#}\xf5\xd1#\x8d\xd6\xd7#1\xaa\xdd#\x84m\xe3#O\x1e\xe9#\x9d\xba\xee#\xfe@\xf4#\xad\xaf\xf9#\xc6\x04\xff#\xde\x1e\x02$\x8c\xab\x04$\xe8%\x07$\x0e\x8b\t$\xe6\xd6\x0b$\xf2\x02\x0e$z\x0c\x10$\xb1\xdcC"G-^"\xf2m{"\x98\x93\x8d"\x0fh\x9e"\x0e\xea\xaf"\xd8\xcc\xc1"\x90\xc4\xd3"\xdb\x89\xe5"?\xdc\xf6"r\xc2\x03#O\xac\x0b#=\x1c\x13#F\t\x1a#\xb3p #\x8fU&#\xb1\xbf+#\x04\xbb0#(V5#z\xa19#\xc6\xad=#;\x8bA#\xeeHE#\xa0\xf3H#\xc0\x95L#:7P#l\xddS#A\x8bW#\x02B[#\x86\x01_#\xff\xc8b#y\x97f#^lj#;Hn#\xb5,r#\x1e\x1dv#]\x1ez#\xd86~#*7\x81#\xaaf\x83#\x86\xae\x85#\x14\x13\x88#]\x98\x8a#\x8eA\x8d#\xb7\x10\x90#<\x06\x93#\x00!\x96#\x9c]\x99#\x9c\xb4\x9c#l!\xa0#\xb1\xdcC"\xffg["0\x17u"Z0\x88"&W\x96"\x07\xb2\xa4"\xf6\xf2\xb2"\x9a\xcf\xc0"\x9f\x03\xce"\xd4S\xda"\x99\x8f\xe5"|\x92\xef"\xcbD\xf8"|\x9b\xff"\xb2\xcb\x02#\x19"\x05#U\xdb\x06# \x05\x08#\xc6\xaf\x08#\xf2\xec\x08#\x9f\xce\x08#Hf\x08#.\xc4\x07#\xaa\xf6\x06#8\n\x06#\x0c\t\x05#M\xfb\x03#R\xe7\x02#\x03\xd2\x01#I\xbf\x00#<e\xff"\xe6^\xfd"\x92s\xfb"\xc6\xac\xf9"\x91\x16\xf8"p\xbf\xf6"\x8a\xb8\xf5"\xa5\x15\xf5"\x90\xec\xf4"^T\xf5"\xd9d\xf6"H5\xf8"n\xdb\xfa"Nj\xfe"\x82x\x01#\xb0<\x04#\xcf\x83\x07#?L\x0b#\xd9\x8e\x0f#"E\x14#\xb1\xdcC"\xa4\x84X"L\xa8n":\xdd\x82"\x95\x93\x8e"\xd1,\x9a"\ta\xa5"\xa7\xed\xaf"\xcf\x97\xb9"D.\xc2"\xd5\x8a\xc9"\xec\x92\xcf"i8\xd4"\x8fx\xd7"j[\xd9"\x94\xf2\xd9"~W\xd9"L\xa9\xd7"\x86\x0b\xd5"\x9a\xa3\xd1"X\x97\xcd"\x8f\x0b\xc9"\xa6"\xc4"\x81\xfb\xbe"y\xb1\xb9"\x97[\xb4"\xf7\x0c\xaf"\xde\xd4\xa9"p\xbf\xa4"0\xd6\x9f"\xbc \x9b"\xb2\xa5\x96"\x10k\x92"+w\x8e"\xce\xd0\x8a"\xcf\x7f\x87"\x16\x8d\x84"\xcd\x02\x82"\xf2\xd7\x7f"\xd6\xa8|"a\x90z"W\xa6y"\x8e\x00z"?\xb2{"Q\xca~"\xe1\xa8\x81"\xc4\xa5\x84"\xf5X\x88"\xbb\xb9\x8c"d\xbf\x91"\xb1\xdcC"s\x8aU"\xe13h"\xeeT{"\\4\x87"\x0ew\x90"F6\x99"I<\xa1"\x89[\xa8"fp\xae">a\xb3"\x96\x1f\xb7"\x8f\xa7\xb9")\xff\xba"\xb25\xbb"\x07b\xba"s\xa1\xb8"\xbc\x15\xb6"\xb1\xe3\xb2"`1\xaf"\xae$\xab"\xe7\xe1\xa6"\xde\x8a\xa2"\xd7=\x9e"\x0c\x15\x9a"f&\x96"C\x83\x92"\x9d8\x8f"cO\x8c"\xc2\xcc\x89"\xb6\xb2\x87"p\x00\x86"\x18\xb3\x84"\x1c\xc6\x83"\xc83\x83"\xc2\xf5\x82",\x05\x83"#[\x83"\xb1\xf0\x83"6\xbf\x84"\x17\xc0\x85"\xef\xec\x86"r?\x88",\xb1\x89"\x84;\x8b"T\xd7\x8c"K}\x8e"\xff$\x90"\xcc\xc3\x91"\x04S\x93"\xb1\xdcC"\x88\x80R"\x00\xcaa"$Iq"\xd2H\x80"\'\x9f\x87"|z\x8e"\x95\xb4\x94"F/\x9a"*\xd5\x9e"\x07\x9a\xa2"rz\xa5"\xd0{\xa7"D\xab\xa8"\xa5\x1c\xa9"\xb3\xe9\xa8"50\xa8"\xcc\x10\xa7"\xb3\xad\xa5"D)\xa4"\x9c\xa4\xa2"\xd0>\xa1"\xc0\x13\xa0"~;\x9f"\n\xca\x9e"n\xce\x9e">S\x9f"D^\xa0"\xcd\xf0\xa1"\xec\x07\xa4"\x02\x9d\xa6"\xf5\xa5\xa9"\xda\x15\xad"|\xdd\xb0"\xc0\xeb\xb4"9.\xb9"f\x91\xbd"f\x01\xc2"\xfai\xc6"\x12\xb7\xca"\xf3\xd4\xce"D\xb0\xd2"k6\xd6"\x98U\xd9"\xd0\xfc\xdb"\xf8\x1b\xde"h\xa4\xdf"L\x88\xe0"\xb2\xb8\xe0"\x92/\xe0"\xb1\xdcC"\x9cmO"\xabx["\x80\xa9g"\x13\xb2s"\x88M\x7f"\x1a!\x85"\xbc1\x8a";\xc9\x8e",\xdf\x92")r\x96"@\x87\x99"p)\x9c"\xd0h\x9e"yY\xa0"t\x12\xa2"\xc8\xac\xa3"6B\xa5")\xec\xa6"\xb6\xc2\xa8"\xfb\xdb\xaa"\nK\xad"\xa2\x1f\xb0"\x98e\xb3"\xce$\xb7"\xe8`\xbb"\x80\x19\xc0"UJ\xc5"~\xeb\xca"\xdd\xf1\xd0"\x86O\xd7"Y\xf4\xdd"0\xce\xe4"\x94\xc9\xeb"\x1c\xd2\xf2"\xc8\xd2\xf9"#[\x00#\xb8\xb3\x03#\xa9\xe8\x06#\xa9\xef\t#\xd7\xbe\x0c#bL\x0f#\r\x8f\x11#\xd2}\x13#\x16\x10\x15#p=\x16#O\xfe\x16#8K\x17#\xc1\x1b\x17##m\x16#\xb1\xdcC"\xe7WL"yKU"\xf1\x81^"\xac\xcdg"\xea\tq"\x9a\x1bz"\xdbx\x81"\xa3\xc2\x85"4\xec\x89"\xb6\xfa\x8d"\xdf\xf6\x91"\n\xec\x95"\x8e\xe7\x99"\xa2\xf7\x9d"\xb0*\xa2"\xa1\x8e\xa6"\xbe/\xab"r\x18\xb0"\xaeP\xb5"V\xdd\xba"o\xc0\xc0"\x9f\xf8\xc6"\x9f\x81\xcd"+T\xd4"xf\xdb"\x8b\xac\xe2"\x9a\x18\xea"\xb5\x9b\xf1".&\xf9"\xfeS\x00#\xb9\x08\x04#\xa4\xa9\x07#\x9b/\x0b#\x01\x94\x0e#\xcc\xd0\x11#\xa0\xe0\x14#\xb5\xbe\x17#\xc7f\x1a#\xf1\xd4\x1c#\xbe\x05\x1f#\xc4\xf5 #\xa1\xa1"#\xcc\x05$#\x85\x1e%#l\xe7%#%\\&#qw&#\xe21&#<\x89%#\xb1\xdcC"2EI"xKO"\xb5\xd8U"\xb2\xdd\\"\xbaQd""2l"@\x82t"\xe7I}"\xfcI\x83"\x9c6\x88"Vq\x8d" \x00\x93"\x81\xe7\x98"C*\x9f"\x95\xc8\xa5"\xf9\xbf\xac"\xb8\n\xb4"\x1a\xa0\xbb"Vt\xc3"\xb0x\xcb"\x1d\x9c\xd3"\x9d\xcb\xdb"\xca\xf2\xe3"\x8c\xfc\xeb"\xd4\xd3\xf3"rd\xfb"\xb9M\x01#\xfc\xb3\x04#\xf4\xdd\x07#\xed\xc5\n#\xf3g\r#\xbc\xc1\x0f#\xba\xd2\x11#\x10\x9c\x13#V \x15#\x81c\x16#\x8fj\x17#K;\x18#\xee\xdb\x18#\xe2R\x19#7\xa6\x19#\x83\xdb\x19#W\xf7\x19#9\xfd\x19#\x13\xef\x19#q\xcd\x19#\xfa\x96\x19#\xaeF\x19#8\xdb\x18#\xb1\xdcC"\x0f;F"\x9c\x7fI"~\xafM"\xc2\xd3R"U\xf8X"\xb8*`"]xh"\x1b\xedq"n\x91|"\xab4\x84""\xb9\x8a"\x92\xd1\x91"\x1fu\x99"\xd8\x96\xa1"\x96%\xaa"\xf2\x0b\xb3"\xd90\xbc"\x04x\xc5"\x90\xc2\xce"\xf1\xef\xd7"\xd4\xde\xe0"$n\xe9"\x1c~\xf1".\xf1\xf8"\xf6\xac\xff"\x9f\xcd\x02#-U\x05#\x18g\x07#\x1c\x00\t#\xd2\x1f\n#\xd0\xc8\n#z\x00\x0b#\xbc\xce\n#\xf2=\n#bZ\t#\xec1\x08#\x9a\xd3\x06#\x0bO\x05#&\xb4\x03#j\x12\x02#\xa8x\x00#\xc2\xe8\xfd"\x03#\xfb"\xac\xb3\xf8"\xc1\xa9\xf6"\x8c\x0f\xf5"^\xe9\xf3"B3\xf3"\xa7\xeb\xf2"\xb1\xdcC"Q>C"[\xedC"\x04\x04F"\xd7\x9bI"\xde\xcbN"\x13\xa7U"C:^"j\x8ah";\x93t"\xf0"\x81"*\xc4\x88"o\x1a\x91",\r\x9a"_~\xa3"\x0fK\xad"(L\xb7"OW\xc1"\x14@\xcb"4\xd9\xd4"\xcc\xf5\xdd"\xbfj\xe6"\xf2\x0f\xee"\xa0\xc1\xf4"Ha\xfa"\x98\xd6\xfe"&\x08\x01#8\x02\x02#iX\x02#i\r\x02#\xa8\'\x01# b\xff"~m\xfb"*\x91\xf6"\x8a\xf1\xf0"\xaa\xb6\xea"\n\x0b\xe4"\xe1\x1a\xdd"l\x12\xd6"]\x1d\xcf"\xaae\xc8"\x8f\x12\xc2"\xd8G\xbc"\xe6$\xb7"2\xc4\xb2"\x8e:\xaf"\x1a\x97\xac"\x8c\xe2\xaa"\x1a\x1d\xaa"=F\xaa"\xb1\xdcC"FS@"[\x98>"\xb3\xd1>"j\x1fA"Z\x99E"\x00ML"7<U"\x92[`"\x84\x91m"\xd3\xb5|"\xee\xc8\x86"\xaf\xf0\x8f"\xc6\xa9\x99"T\xc6\xa3"w\x14\xae"\x14_\xb8"\xc0o\xc2"/\x10\xcc"\x89\x0b\xd5"=0\xdd"8Q\xe4"`G\xea"\x98\xf2\xee"\x9c:\xf2"f\x0f\xf4"\xeai\xf4"\xe3K\xf3"\x87\xbf\xf0"7\xd7\xec"\xd4\xac\xe7"\xb1`\xe1"\xdd\x18\xda"\xdd\xff\xd1"\x92C\xc9"\x0e\x14\xc0"\x8a\xa2\xb6". \xad"$\xbd\xa3"\xaa\xa7\x9a"=\x0b\x92"\xcf\x0f\x8a"A\xd9\x82"\xbb\ry"\xb8en"\xef\xe3e"\x1a\xa7_"\xee\xc1["\xec8Z" \x0c["\xb1\xdcC"$~="\xe5\x829"\x16\x128"bG9"\xb60="Q\xccC"[\x08M"\xbe\xc1X"A\xc4f"]\xcbv"\xa2A\x84"\x7f\xc5\x8d"@\xbb\x97"\xe1\xe8\xa1"\xfd\x11\xac"c\xf9\xb5"\x03c\xbf"\x82\x15\xc8"\xf8\xdb\xcf"d\x87\xd6"\xe2\xef\xdb"\xcd\xf5\xdf">\x82\xe2"\xd2\x87\xe3"r\x02\xe3"(\xf7\xe0"\xf9s\xdd"\xe0\x8e\xd8"\xf3d\xd2"\x82\x19\xcb"\xe0\xd4\xc2"\x1e\xc3\xb9"\xf0\x12\xb0"\x84\xf4\xa5"^\x98\x9b"^.\x91"\xdb\xe4\x86"\xec\xcfy"\xa1\xc1f"\x83\xeaT"l\x8eD"-\xe95"\xf8-)"-\x87\x1e"\x06\x16\x16"\x1f\xf3\x0f"\xb4-\x0c"\x96\xca\n"=\xca\x0b"\xb1\xdcC"~\xc2:"i\xae4"\xf4\xbd1"\x94\xfd1"?g5"[\xe2;"pBE"\x97HQ"X\xa4_"\x16\xf5o"\x80\xe6\x80"\xe3Y\x8a"\xf7\x14\x94"/\xd6\x9d"C\\\xa7"\xb7g\xb0"\x1a\xbd\xb8"T&\xc0"1t\xc6"\x9c\x7f\xcb"t*\xcf"\xfe_\xd1"C\x15\xd2"\xd7H\xd1"v\x02\xcf"jR\xcb"vP\xc6"\x10\x1b\xc0"\xe7\xd5\xb8"\xea\xa8\xb0"\xe4\xbe\xa7"kD\x9e"\x80f\x94"\xfcQ\x8a"+2\x80"\x01al"\x8e\xe7X"^?F"\x1f\xa94"n^$"\xbd\x91\x15"\x1en\x08"H/\xfa!\xaaV\xe7!\x9b\x7f\xd8!\xa8\xca\xcd!\x1aL\xc7!T\n\xc5!\x05\x07\xc7!\xb1\xdcC"\x99#8"\xfb\x1b0"M\xce+"".+"\xfe\x19."\x84[4"\xb8\xa8="\x8a\xa5I"\x1e\xe6W"\xb2\xf1g"\x1bFy"\x8e\xad\x85"`\xd3\x8e"j\xd0\x97"\x86c\xa0"HP\xa8"v`\xaf"ne\xb5"Q9\xba"w\xbf\xbd"\xfc\xe4\xbf"\xa0\xa0\xc0"\x8b\xf2\xbf"\xdd\xe3\xbd"{\x85\xba"v\xef\xb5"\xa4?\xb0"j\x98\xa9"\x9c\x1f\xa2""\xfd\x99"\xfaY\x91"\xf0^\x88"\x04h~"\xb0\xfek"\x8c\xc9Y"\xc5\nH"D\xfe6"s\xd9&"\x1a\xcb\x17"{\xfb\t"0\x19\xfb!,5\xe5!Bx\xd2!\xe0\x05\xc3!~\xf8\xb6!\xbcb\xae!\xbeO\xa9!\xe6\xc1\xa7!`\xbb\xa9!\xb1\xdcC"[\xa45"\xda\xcb+"\x88<&"\xcb\xc8$"\x94-\'"\xda\x13-"\xa5\x126"r\xb2A"\xd1oO"a\xbf^"\xb4\x11o"\x13\xd7\x7f"\xceA\x88"XI\x90"J\xc5\x97"\xa7\x7f\x9e"RJ\xa4"4\x00\xa9"\x94\x85\xac"9\xc8\xae"v\xbf\xaf"\x96k\xaf"S\xd5\xad"\xbb\x0c\xab"N(\xa7"\xaeC\xa2"\xb5~\x9c"\xe2\xfb\x95"h\xdf\x8e"!N\x87"\x08\xd9~"\xc0\xbbn"X\x87^"&zN"\xe9\xcc>"\x9e\xb2/"0X!"b\xe4\x13"\x1ax\x07"\x90]\xf8!D=\xe4!\xbc\xb2\xd2!(\xd9\xc3!\x9c\xc4\xb7!\xff\x82\xae!]\x1d\xa8!)\x98\xa4!\x1c\xf2\xa3!f,\xa6!\xb1\xdcC"tG3"r\xbe\'"\x14\x03!"\xc3\xc0\x1e"\'\x8f "`\xf5%"6m."\x13g9"ZMF"\xe7\x88T"j\x84c"`\xb0r"3\xc3\x80"\xfc\xc5\x87"\x9e*\x8e"P\xc3\x93"%k\x98"a\x06\x9c"~\x82\x9e"\xed\xd5\x9f"\xa1\xff\x9f"B\x06\x9f"Q\xf7\x9c"Y\xe6\x99"i\xeb\x95"n"\x91"\xce\xa9\x8b"x\xa1\x85"\xf8S~"*\xc7p"\xf2\xdab"\xbc\xcaT"\x9e\xcdF"\x08\x169"1\xd1+"\xe1&\x1f"\x849\x13"C&\x08"}\n\xfc!\xfc\xd3\xe9!\xc4\xc7\xd9!\xf9\xfc\xcb!i\x84\xc0!\x1ai\xb7!j\xb1\xb0!\x10`\xac!0t\xaa!\x84\xe8\xaa!0\xbb\xad!\xb1\xdcC"r\x0f1"\x10\xf4#"\xe3\x1d\x1c">\r\x19"O3\x1a"\x97\xf6\x1e"\xe8\xb6&"b\xd10"\xa1\xa4<"S\x94I"T\x0cW"\xbf\x83d"$\x7fq"W\x92}"\xef0\x84"\xb4\xd1\x88""\x8f\x8c"\x87U\x8f"s\x19\x91"2\xd7\x91",\x92\x91"\xfeS\x90"\xa4+\x8e"\x8e,\x8b"\x94m\x87"3\x08\x83"\x12/|"\x06oq"Z\x08f"A2Z"\x93!N"<\x08B"Z\x146"\x13p*"\xd2@\x1f"\x94\xa7\x14"\xa3\xc0\n"\xbb\xa3\x01"\xb1\xc8\xf2!\xf6#\xe4!\xb2p\xd7!\xd3\xbf\xcc!(\x1c\xc4!\x80\x8b\xbd!\xe6\x0e\xb9!\x1e\xa4\xb6!CE\xb6!\xe0\xe7\xb7!\x8e\x85\xbb!\xb1\xdcC"w\xfe."*m "\x01\x8a\x17"\xcf\xa8\x13"D\x15\x14"\xe8\x17\x18"\xec\xfa\x1e"\r\x0e("\x14\xaa2"\xc03>"\xd3\x1dJ"\xdf\xeaU"\xe7-a",\x8bk"\xcd\xb7t"\xaey|"5S\x81"F\x91\x83".\xf0\x84"?o\x85"9\x13\x85"\xbc\xe5\x83"O\xf4\x81"\xe6\x9f~"H\x18x"\xb8|p"\xd2\xfag"z\xc1^"\xfa\xffT"\x02\xe5J"\xba\x9d@"\x0eU6""3,"\xc2\\""\x0e\xf3\x18"_\x13\x10"\x0c\xd7\x07"cS\x00"\x8e3\xf3!\xb4o\xe7!To\xdd!\xd3?\xd5!\xb8\xe8\xce!\xcck\xca!\xfc\xc5\xc7!`\xf0\xc6!\x02\xe0\xc7!\xb0\x84\xca!\x83\xd2\xce!\xb1\xdcC"\x85\x16-"s*\x1d"\x1fF\x13"\xa3\x91\x0e"\xae5\x0e"\x08a\x11",M\x17"\xf3A\x1f"\xde\x97("\xd7\xb92"\xc9%="\xd5lG"a2Q"K+Z"\x80\x1cb"{\xd9h"\xe9Bn"\x1fEr"\x88\xd6t"\xd6\xf6u"l\xadu"\xa2\x08t"\xc8\x1cq",\x03m"\x9a\xd9g"1\xc1a"\xd5\xddZ"nUS"\xe4NK"\x85\xf1B"cd:"M\xcd1"fP)"\x88\x0f!"\xaa)\x19"\x9a\xba\x11"\xb2\xda\n"\x95\x9e\x04"M.\xfe!\x15\xa3\xf4!\x90\xae\xec!\xac\\\xe6!\xe8\xb2\xe1!\xa2\xb0\xde!\x98O\xdd!$\x85\xdd!\xf8A\xdf!\x9fp\xe2!\x88\x00\xe7!\xb1\xdcC"\xc1Y+"\xfe,\x1a"\x1fR\x0f"q\xc8\t"^\x99\x08"\xb4\xde\n"H\xc6\x0f"\xd5\x94\x16"\x10\xa7\x1e"\xc7q\'"\xde\x800"\x88u9"\xfc\x03B"\x0e\xf1I"\xb2\x0fQ"\x92>W"\rf\\"\x8av`"\xfffc"%4e"\xa1\xdfe"\xc1oe""\xefc"bla"\x11\xfa]"\x8a\xaeY"V\xa3T"\x05\xf5N"Z\xc2H"\r,B"\x96S;"\xd1Z4"\xf7b-"\n\x8c&"\x18\xf4\x1f"\xb0\xb6\x19"J\xec\x13"\x1e\xaa\x0e"\xa4\x01\n"\xc2\x00\x06"j\xb1\x02"\xfb\x19\x00"vz\xfc!I5\xfa!\x00]\xf9!\x1b\xe5\xf9!\xf0\xbb\xfb!\xc4\xc8\xfe!\x03|\x01"\xb1\xdcC"\xd1\xc9)"\x12v\x17"G\xaf\x0b"\x1eP\x05"0H\x03"\xc1\xa0\x04"\xaa\x80\x08"v-\x0e"1\x0b\x15"\xd6\x9a\x1c"gw$"\x8fR,"\xc6\xf03"\x96%;"\x13\xd0A"\xca\xd7G"d*M"\xa2\xb9Q"}zU"hdX"\tqZ"\xc4\x9c["\xba\xe6["\x99Q["\xba\xe3Y"\x9c\xa7W"\xf1\xabT"t\x03Q"\x9b\xc4L"\x0c\tH"\xfa\xecB"0\x8e="L\x0b8"\xe6\x822"\x84\x12-"$\xd6\'"+\xe7""2\\\x1e"bH\x1a"S\xbb\x16"\xbe\xc0\x13"\x8f`\x11"\xfe\x9e\x0f"\x99|\x0e"p\xf6\r"\xce\x06\x0e"\xe6\xa4\x0e"\x02\xc4\x0f"6Z\x11"\xb1\xdcC"th("z\x07\x15"\xa9_\x08"\x94-\x01"\xac\x97\xfc!\xb9p\xfd!m\x96\x01"Q/\x06"\x1e\xf0\x0b"\xbff\x12";=\x19"\xff4 "\x94!\'"\xa8\xe3-"\xcdd4"\xe4\x93:"\x1cb@"|\xc1E"\xb5\xa3J"\xf2\xf9N"@\xb5R"W\xc7U"\x8a#X"\xda\xbfY"\x04\x96Z"*\xa4Z"\x81\xedY"ZzX"\x1eXV"\xde\x98S"\xc4RP"$\x9fL"\x86\x99H"\xc4^D"\xfa\x0b@"x\xbd;"\r\x8e7"4\x963"r\xeb/"\x08\xa0,"{\xc2)"\x82]\'"\xf6w%"\xd2\x14$"R3#"\x8f\xcf""1\xe2""^_#"R>$"\xb1\xdcC"X7\'"9\xe3\x12"\x8cf\x05"]\xcd\xfa!I^\xf3!Am\xf2!\xe2?\xf6!\xbbr\xfd!ey\x03"T\xfa\x08"\x19\xf4\x0e"26\x15"\x84\xa1\x1b"_"""w\xab("\xf61/"M\xaa5"s\x06<")5B"\xde!H"\x90\xb5M"\xfe\xd7R">qW":k["3\xb3^"\xfa:a"\xf5\xf9b"\x92\xedc"h\x19d"$\x87c"\xf0Eb"\xaai`"\xe8\t^"\x08A["\xe8*X"\xe0\xe3T"\xc7\x87Q"\xfe0N"\x8e\xf7J"\xcd\xf0G"\x90.E"\xfd\xbeB"c\xac@"\x1c\xfd>"|\xb3="n\xce<"\x04I<"3\x19<"V8<"\xb1\xdcC"\x038&"\x9b\x0b\x11"\xa1\xc7\x02"\x02\x04\xf4!r\xfa\xea!IX\xe8!\x16f\xea!W\xcb\xef!(\x86\xf7!\x03p\x00"\x19\xb0\x05"\xb1^\x0b"\xe9g\x11"\x19\xc2\x17"\x10h\x1e"\xeeT%"\xac\x80,"P\xde3"\xf6Z;".\xdeB"\xe4JJ"\xcd\x80Q"\x9a^X"\x97\xc3^"\xba\x91d"Q\xafi"8\x08n"\xdb\x8eq"\xa4<t"\xea\x11v"\xf5\x15w"\xdbUw"\x18\xe4v"\x1d\xd7u"fHt"7Sr"l\x13p"v\xa4m"X k"\xee\x9eh"25f"\xa8\xf4c"B\xeba"\xdb"`"/\xa1^"uh]"\xb5v\\"\x10\xc4["\xcaL["\xb1\xdcC"\xf3k%"\x1a\x83\x0f";\x87\x00"\xd7\r\xee!\xee\x81\xe3!"P\xdf!\xf1\xc5\xdf!L\x94\xe3!V\xc6\xe9!]\xb5\xf1!\xd1\xf9\xfa!!\xae\x02"/c\x08"\x91\x9a\x0e"gV\x15"\xbe\x97\x1c"![$"\x1a\x96,"\xc865"\x92#>"K<G"\xf7[P"\xa5ZY"\xca\x0fb"?Tj"\x8b\x04r"/\x02y")5\x7f"^F\x82"\xc4\x7f\x84"\xf2E\x86"\x96\x9b\x87"~\x86\x88"0\x0f\x89"Z@\x89",&\x89"\xbd\xcd\x88"\x85D\x88"\xbc\x97\x87"\xfc\xd3\x86"\xbe\x04\x86"\x084\x85":j\x84"\xd1\xad\x83"4\x03\x83"\x06m\x82"\xc2\xeb\x81"\x95|\x81"M\x1f\x81"\xb1\xdcC"\x88\xd4$"\x84L\x0e"\xf8S\xfd!\x1a\xf9\xe8!\xd6\t\xdd!\x85p\xd7!k\x80\xd6!x\xf1\xd8!\xb1\xd6\xdd!"\x92\xe4!\xf1\xc5\xec!\x83E\xf6!\x18\x83\x00"l\x88\x06"\x14;\r"\x1d\xa2\x14"~\xbf\x1c"\x9e\x8d%"<\xfe."\x18\xfa8"\xf5aC"\xe0\x0fN"n\xd9X"\xcc\x91c"&\x0cn"\xdc\x1dx""\xd0\x80"89\x85"\x12=\x89"S\xd2\x8c"u\xf3\x8f"\xae\x9e\x92"\xd8\xd5\x94"\xcb\x9d\x96"!\xfe\x97"\x90\x00\x99"0\xb0\x99" \x19\x9a"\xbeG\x9a"MH\x9a"P&\x9a"2\xec\x99"\x12\xa3\x99"bR\x99"\x86\xff\x98"h\xae\x98"\xa7`\x98"i\x14\x98"\x17\xcb\x97"'
p14
tp15
bag1
(g2
(I0
tp16
g4
tp17
Rp18
(I1
(I50
I72
tp19
g11
I01
S'\t\x15\xd9"\x90\xca\xc3"\xa9\xcb\xb0"\x9f\xfd\x9f"8?\x91"\xefi\x84"\xda\xa7r"\xfa\xa1_":hO"R\xa1A"\x9e\xf65"\xcd\x15,"<\xb2#"\xf6\x85\x1c"8R\x16"\xb9\xdf\x10"\xed\xfe\x0b"f\x87\x07"\xe3W\x03"\x12\xab\xfe!\xf1\xd6\xf6!\xdc\x13\xef!\xaaK\xe7!\x18p\xdf!ry\xd7!\xb6e\xcf!I7\xc7!h\xf4\xbe!6\xa6\xb6!@X\xae!\xf8\x17\xa6!<\xf4\x9d!2\xfd\x95!\xd1C\x8e!\xe5\xd9\x86!.\xa3\x7f!\x18{r!\x05af!\xacz[!6\xedQ!\x1d\xddI!\xb1mC!X\xc0>!\x7f\xf4;!k&;!\x17o<!\xa3\xe3?!.\x94E!a\x89M!\xfa\xccW!\t\x15\xd9"\x99\x8d\xc4"\x83.\xb2"j\xdc\xa1"\xdeu\x93"\xa9\xd4\x86"_\x9fw"\x04xd"a\xdcS"\xd0vE"\xf0\xf48"\x18\t."{k$"l\xdb\x1b"n\x1f\x14"\xf3\x05\r"\xd0d\x06"a\x19\x00"\xf2\x0f\xf4!\xa46\xe8!\xc3\x87\xdc!t\xee\xd0!\x84^\xc5!\x0f\xd3\xb9!CM\xae!\xc8\xd2\xa2!Xm\x97!\x1c)\x8c!X\x14\x81!\xf4|l!\xb4oW!F"C!\xee\xb5/!\xfeK\x1d!\xee\x04\x0c!<\x01\xf8 \xba\xbb\xda \x1cu\xc0 of\xa9 \xc4\xc6\x95 \xdc\xc9\x85 \xb4As \xbe\xf1b \n\xf6Z K\x97[ \xe4\x12e \xfd\x99w \x1e\xa7\x89 \x99\x1e\x9c \x936\xb3 \t\x15\xd9";w\xc5"4\xd9\xb3"\xc3 \xa4"\x93.\x96"\x07\xdf\x89"\xdc\x17~"\xdf\x1ak"\xe7vZ"K\xddK"{\x02?"\xab\x9f3"\xa9s)"-D "\xeb\xdd\x17"\xd9\x14\x10"Y\xc4\x08"\xa5\xce\x01"89\xf6!\x13:\xe9!5\x88\xdc!0\x15\xd0!Q\xda\xc3!6\xd7\xb7!\xae\x10\xac!\x1a\x8f\xa0!\xb2]\x95!J\x89\x8a!\x95\x1f\x80!\x8c]l!@\x89Y!\xf0\xdcG!\x87q7!\xfe](!N\xb7\x1a!/\x90\x0e!z\xf9\x03!\xf8\x03\xf6 \x04n\xe7 \xd9G\xdc n\xa5\xd4 \xeb\x97\xd0 \xbb-\xd0 zr\xd3 gn\xda \x9a&\xe5 \xc8\x9c\xf3 \xe4\xe6\x02!\x05\xd7\r! \x9b\x1a!\t\x15\xd9"K\x86\xc6"\x01\xca\xb5"o\xc9\xa6"8i\x99"?\x8a\x8d"\xf8\n\x83"\x0e\x91s"_?c"\xb4\xdbT"\xa8#H"\xd6\xd8<"\xfb\xc12"\xf1\xab)"|i!"\x17\xd4\x19"\x93\xcb\x12"\xe95\x0c"\xe7\xfe\x05"q\x17\x00"d\xea\xf4!X#\xea!l\xd3\xdf!\x96\xf9\xd5!\xa0\x98\xcc!D\xb6\xc3!\x18Z\xbb!\xa5\x8c\xb3!\x83V\xac!6\xc0\xa5!M\xd1\x9f![\x90\x9a!\xa8\x02\x96!C,\x92!\xd4\x0f\x8f!\xca\xae\x8c!q\t\x8b!\x0b\x1f\x8a!\x10\xee\x89!2t\x8a!q\xae\x8b!\xa2\x99\x8d!\xdc1\x90!Qs\x93!\x88Y\x97!\xb0\xdf\x9b!&\x01\xa1!B\xb8\xa6!F\xfd\xac!\x8c\xcd\xb3!\t\x15\xd9"\xfe\xb8\xc7"\xce\xfe\xb7"\x8d\xd4\xa9"Y$\x9d":\xd5\x91"\xb2\xcb\x87"?\xd6}"\x91,n"\x9e``"u:T"g\x85I"{\x10@"|\xaf7"\x15;0"\x1d\x91)"\x9e\x94#"e-\x1e"3H\x19"\xad\xd5\x14"\x81\xca\x10"?\x1e\r"o\xcb\t"D\xce\x06"\x01%\x04"\xad\xce\x01"N\x96\xff!@5\xfc!\xc0z\xf9!\x12g\xf7!\xd4\xf9\xf5!\xcf1\xf5!\xd4\x0c\xf5!\xa4\x87\xf5!!\x9e\xf6!BK\xf8!\x06\x89\xfa!\x1eQ\xfd!1N\x00"\xb41\x02"LO\x04"\t\xa3\x06"\xd5(\t"\xd7\xdc\x0b"\xfd\xba\x0e"1\xbf\x11"\x9e\xe5\x14"\xef)\x18"a\x86\x1b"!\xfa\x1e"\t\x15\xd9"\xd0\r\xc9"+u\xba"\x8d?\xad"\x9b]\xa1"*\xbd\x96"\xedI\x8d"2\xee\x84"\x04\'{"\x11Fn"\x1a\rc"\x02QY"\xf5\xe8P"#\xafI"&\x81C"\x9e?>"6\xcf9"\xaa\x176"P\x043"c\x830"\xe6\x85."h\xff,"e\xe5+"\x1d/+"R\xd5*"\xa2\xd1*"\xb9\x1e+"\xbc\xb7+"S\x98,"7\xbc-"\x8a\x1f/"m\xbe0"\x04\x952"E\x9f4"}\xd96"\xe2?9"}\xce;"\x97\x81>"BUA"\xdaED"\xcfOG"@oJ"\xb5\xa0M"\x88\xe0P"\xd3*T"\xe5{W"\x00\xd0Z"\xfa"^"\tna"\xc2\xb1d"\t\x15\xd9"b\x82\xca"7*\xbd"O\x07\xb1"^\x11\xa6"\x83=\x9c"\xf5~\x93"\x17\xc7\x8b"@\x06\x85"\xbfW~"[Nt"j\xcek"v\xb6d"\r\xe6^"\x1e>Z"\x1c\xa1V"\x08\xf3S"\n\x1aR"\x0c\xfeP"\x0b\x89P"\xaa\xa6P"EDQ"&QR"\x06\xbeS"D}U"[\x82W"<\xc2Y"\x133\\")\xcc^"\xc6\x85a"rYd":Ag"78j"\x98:m"\xebDp"\xb9Ts"\x89gv"5|y"^\x91|"\x0e\xa6\x7f"\xdd\\\x81"\xc8\xe5\x82"\x80m\x84"\x92\xf3\x85"pw\x87"J\xf8\x88"Uu\x8a"!\xed\x8b"\x9f\\\x8d"\x14\xc5\x8e"\t\x15\xd9"\xa6\x14\xcc"\x88\x1a\xc0"\xe1\'\xb5"\x1b;\xab"\x88P\xa2":b\x9a"\xadh\x93"pZ\x8d"\xd4,\x88"\xf8\xd3\x83"\xf4B\x80"e\xd8z",\x83v"\x11is"\xf0lq"Xqp"<Yp"0\x08q"\xa7br"\x14Nt"H\xb1v"\xb0ty"u\x82|"!\xc6\x7f"\xeb\x96\x81"\xbfT\x83"W\x15\x85"\x08\xd3\x86"\xd3\x88\x88"\xcc2\x8a";\xce\x8b"\x1bY\x8d"|\xd2\x8e"\x17:\x90"^\x90\x91"~\xd6\x92"\xd2\r\x94"o8\x95"ZX\x96"\xdao\x97"H\x81\x98"\xc3\x8e\x99"5\x9a\x9a"<\xa5\x9b"\xea\xb0\x9c"\x18\xbe\x9d"\xd3\xcc\x9e"\xbc\xda\x9f"D\xea\xa0"\t\x15\xd9"\xfe\xc1\xcd"lB\xc3"\xb9\x9c\xb9"\x87\xd5\xb0"=\xef\xa8">\xea\xa1"\xd5\xc4\x9b"/{\x96"\x8a\x07\x92"/b\x8e"\x95\x81\x8b"\x92Z\x89"\x8d\xe0\x87"\xa6\x05\x87"\xfb\xba\x86"\xc7\xf0\x86"\xfa\x96\x87"\x0e\x9d\x88"\xa4\xf2\x89"\x80\x87\x8b".L\x8d"\xcf1\x8f"\x93*\x91"\xe0)\x93"o$\x95"m\x10\x97"\x9b\xe5\x98"]\x9d\x9a"v2\x9c"\xa4\xa1\x9d"\xcc\xe8\x9e"\x8f\x07\xa0"\xa9\xfe\xa0"*\xd0\xa1"\x02\x7f\xa2":\x0f\xa3"L\x85\xa3"A\xe6\xa3"g7\xa4"?~\xa4"&\xc0\xa4"\x1e\x02\xa5"\xdfH\xa5"\x8b\x98\xa5"n\xf4\xa5"[_\xa6"\xdb\xda\xa6"\xeae\xa7"\xec\x03\xa8"\t\x15\xd9"\xd5\x87\xcf"x\x9d\xc6"\xa4`\xbe"u\xda\xb6"E\x12\xb0"\x12\r\xaa"\xda\xcd\xa4"\x06U\xa0"\xb5\xa0\x9c";\xac\x99"\xc0p\x97"\xf7\xe4\x95"k\xfd\x94"\x9b\xac\x94"\x80\xe3\x94"\x9b\x91\x95"\x86\xa5\x96"@\r\x98"x\xb6\x99"\x06\x8f\x9b"j\x85\x9d"\xce\x88\x9f"\xcf\x89\xa1"Tz\xa3"\xfeM\xa5"Y\xfa\xa6"\xf3v\xa8"K\xbd\xa9"\r\xc9\xaa"\xe6\x97\xab"r)\xac">\x7f\xac">\x9c\xac"\x13\x85\xac"~?\xac"P\xd2\xab"\rE\xab"\xd9\x9f\xaa"\x16\xeb\xa9"\x1b/\xa9"\x15t\xa8"\xd5\xc1\xa7"v\x1f\xa7"s\x93\xa6"\x00#\xa6"\xbc\xd2\xa5"\xbd\xa5\xa5"\x11\x9c\xa5"\x19\xba\xa5"\t\x15\xd9"+c\xd1"#\'\xca"\xd6m\xc3"lC\xbd"\xd2\xb1\xb7"D\xc1\xb2"\x88w\xae"\xc9\xd7\xaa"\x82\xe2\xa7"M\x95\xa5"\x07\xeb\xa3"\xcb\xdb\xa2"\x12]\xa2"\x01b\xa2"\xbe\xdb\xa2"\xdc\xb9\xa3"\x9a\xea\xa4"\x9f[\xa6"\x15\xfa\xa7"T\xb3\xa9"au\xab"5/\xad")\xd1\xae"[M\xb0"\xa3\x97\xb1"X\xa6\xb2"\xc8q\xb3"\xbd\xf4\xb3"S,\xb4"\xdd\x17\xb4"\xcb\xb8\xb3"\xc4\x12\xb3"\xe8*\xb2"\'\x08\xb1"v\xb2\xaf"*3\xae"\xf6\x93\xac"U\xdf\xaa"\xa8\x1f\xa9"{_\xa7"\xe6\xa8\xa5"z\x05\xa4"\xff}\xa2"E\x1a\xa1"\xfb\xe0\x9f"\xd5\xd7\x9e"\xeb\x02\x9e"=c\x9d"\xa5\xfd\x9c"\t\x15\xd9"\xf4P\xd3"\x03\xda\xcd"\xf0\xbd\xc8"\xf3\x08\xc4"\x07\xc6\xbf"\x1e\xfe\xbb"\xf0\xb7\xb8"\xaf\xf7\xb5"\xd2\xbe\xb3"\x13\x0c\xb2"8\xdb\xb0"S%\xb0"\xe8\xe0\xaf"2\x02\xb0"J{\xb0"\xe5<\xb1"L6\xb2"QV\xb3"u\x8b\xb4"k\xc4\xb5"\xd0\xf0\xb6"\x18\x01\xb8"{\xe7\xb8"\xc0\x97\xb9"\xc6\x07\xba"\xb6/\xba"\xe6\t\xba"@\x93\xb9"\xc0\xca\xb8"\x93\xb1\xb7"GK\xb6"\x01\x9d\xb4"\xd4\xad\xb2"\xf9\x85\xb0"\x13/\xae"{\xb3\xab"6\x1e\xa9"\x83z\xa6"\xb9\xd3\xa3"\x115\xa1"6\xa9\x9e"0:\x9c";\xf1\x99"\x8b\xd6\x97"\x13\xf1\x95"\xdeF\x94"[\xdc\x92"\x0e\xb3\x91"\xf6\xcf\x90"\t\x15\xd9"\xc3M\xd5"\xd7\xb0\xd1"\xd7I\xce"r#\xcb"\xf5F\xc8"\xd5\xbb\xc5"\xc7\x87\xc3"*\xae\xc1"\xf5/\xc0"\xb9\x0b\xbf"\xa6=\xbe"o\xbf\xbd"\xc3\x88\xbd"E\x8f\xbd"\x1e\xc7\xbd"P#\xbe"\xec\x95\xbe"\x86\x10\xbf"\xf9\x84\xbf"f\xe5\xbf"\xe6$\xc0"\xa77\xc0"D\x13\xc0"\x1a\xaf\xbf"\x88\x04\xbf"\xde\x0e\xbe"i\xcb\xbc"\x8e9\xbb"\xdfZ\xb9"g2\xb7"x\xc5\xb4"p\x1a\xb2"J9\xaf"\xde*\xac"\x13\xf9\xa8"B\xae\xa5"\x1eU\xa2"\x86\xf8\x9e"\x05\xa3\x9b"$_\x98"\xa56\x95"\xb32\x92"\xb8[\x8f"\n\xb9\x8c"\x00Q\x8a"\x05)\x88"1E\x86"\x0f\xa7\x84"lS\x83"\t\x15\xd9"\x0cV\xd7"I\xa5\xd5"\xfe\t\xd4"\xa2\x8a\xd2"\x90,\xd1"\xb5\xf3\xcf"\x8d\xe2\xce"\xc6\xf9\xcd"\x8f8\xcd"0\x9c\xcc"d \xcc"L\xbf\xcb"\xc1q\xcb"\x9d/\xcb"\xb2\xef\xca"\x82\xa8\xca";P\xca"B\xdd\xc9"LF\xc9"\xcb\x82\xc8"$\x8b\xc7"\x02Y\xc6"\x80\xe7\xc4"\xc62\xc3"\x029\xc1"\xb4\xf9\xbe"\xf4u\xbc"r\xb0\xb9"-\xad\xb6"aq\xb3"\x9a\x03\xb0"\x10k\xac"\xe4\xaf\xa8"\xc6\xda\xa4"\xaa\xf4\xa0"\xda\x06\x9d"\x8a\x1a\x99"\xc18\x95">j\x91"c\xb7\x8d"\xf0\'\x8a"\xfc\xc2\x86"\t\x8f\x83"\xb1\x91\x80"\x8b\x9f{"\x04\x9bv"\x1c\x1cr"]%n"o\xbfj"\t\x15\xd9"=f\xd9"\xf8\xb0\xd9"\x06\xf6\xd9"y5\xda"\x90n\xda"s\x9f\xda"\x93\xc5\xda"l\xdd\xda"\xb2\xe2\xda"w\xd0\xda"7\xa1\xda"\x17O\xda"*\xd4\xd9"\x8c*\xd9"\xa3L\xd8"\x1a5\xd7"\x83\xdf\xd5"\xf4G\xd4"\xc4k\xd2"\xf6H\xd0"\xf6\xde\xcd":.\xcb"%8\xc8"\x8f\xff\xc4" \x88\xc1"\x8d\xd6\xbd"Z\xf0\xb9"\xd5\xdb\xb5"\xd6\x9f\xb1"\xbaC\xad"$\xcf\xa8"\xe1I\xa4"\xd7\xbb\x9f"\xd4,\x9b"g\xa4\x96"\xf6)\x92"]\xc4\x8d"6z\x89"xQ\x85"\xaaO\x81"\x94\xf3z"\x94\xa8s"\x03\xc6l"\xd1Rf"\xb6T`"\xd2\xd0Z"s\xcbU"\xdbEQ"\xe7GM"\t\x15\xd9"~z\xdb"\xf7\xcc\xdd"\xe7\x04\xe0"9\x1a\xe2"\xee\x03\xe4"\xe3\xb8\xe5"\xa8/\xe7"\t_\xe8"\xef=\xe9"+\xc4\xe9"A\xea\xe9"\xd0\xa9\xe9"\xbf\xfd\xe8"\x95\xe2\xe7"\x19V\xe6"\xf8W\xe4"8\xe9\xe1"\xba\x0c\xdf"\xdb\xc6\xdb"]\x1d\xd8">\x17\xd4"\x96\xbc\xcf"V\x16\xcb"E.\xc6"}\x0e\xc1"s\xc1\xbb"\x96Q\xb6"H\xc9\xb0"\x8e2\xab"\xf7\x96\xa5"\xa8\xff\x9f"\xf8t\x9a"\x88\xfe\x94"J\xa3\x8f"Vi\x8a"\xfdU\x85"\xc9m\x80"?iw"^[n"\x18\xb7e"\xa8\x80]"_\xbbU"\x01jN"\xb6\x8eG"s+A"^B;"\x8f\xd55"\x8c\xe50"\\y,"\t\x15\xd9"\xe4\x8e\xdd"\xf0\xf1\xe1"\xe2,\xe6"\xf5-\xea"\xb3\xe2\xed"\xdc8\xf1"=\x1f\xf4"W\x85\xf6"m\\\xf8"\xef\x97\xf9"\x8f-\xfa"\xa9\x15\xfa"\x94K\xf9"l\xcd\xf7"f\x9c\xf5"\x9f\xbc\xf2"\xea4\xef"\xa1\x0e\xeb"OU\xe6"6\x16\xe1"Z`\xdb"\xacC\xd5"\xea\xd0\xce"\xf3\x18\xc8"\xc0,\xc1"\xce\x1c\xba"\xc8\xf8\xb2"\xa4\xcf\xab"\xf4\xae\xa4"&\xa3\x9d"\x00\xb7\x96"\x14\xf4\x8f"`b\x89"b\x08\x83"\xa6\xd6y" \x1en"\xe3\xecb"yFX"\xc4,N"h\xa0D"\x04\xa1;"\x8d-3"\xb4D+"J\xe5#">\x0e\x1d"\x91\xbf\x16"\x11\xfa\x10"+\xbe\x0b"x\x12\x07"\t\x15\xd9"S\x9f\xdf"\n\x18\xe6"hc\xec"\xc5d\xf2"N\xff\xf7"\xf4\x16\xfd"\xaa\xc8\x00#\r\xab\x02#\xfe\'\x04#~6\x05#\x9d\xcf\x05#~\xee\x05#u\x90\x05#-\xb5\x04#k^\x03#\x18\x90\x01#6\xa0\xfe"\xd6K\xf9"$5\xf3"\xa5p\xec"\x84\x14\xe5"&8\xdd"\x90\xf3\xd4"\xd1^\xcc"b\x91\xc3"\xfb\xa1\xba"\xd2\xa5\xb1"\x94\xb0\xa8"\xf9\xd3\x9f"\xc2\x1f\x97"}\xa1\x8e"\x87d\x86"h\xe4|"\x85\xa3m"i\x11_"Z5Q"\xd4\x13D"\xe8\xae7"~\x06,"\x0c\x19!"\xf6\xe3\x16",d\r"{\x96\x04"\x12\xf0\xf8!\x9e\r\xea!;\x84\xdc!<U\xd0!\x7f\x83\xc5!t\x1c\xbc!\t\x15\xd9"\xbe\xa7\xe1"P7\xea"\x12\x9d\xf2"\'\xb1\xfa"\xfe%\x01#\xb9\xa3\x04#\xad\xbf\x07#\x85i\n#\xe9\x92\x0c#\x000\x0e#q7\x0f#\x03\xa3\x0f#*o\x0f#\x81\x9b\x0e#y*\r#7!\x0b#N\x87\x08#\x8df\x05#\x8e\xca\x01#\xe6\x80\xfb"\xc9\xac\xf2"\xae6\xe9"\xe1<\xdf"\xc8\xdd\xd4")7\xca"{e\xbf"~\x83\xb4"\xce\xa9\xa9"\xc1\xee\x9e"\x0bf\x94"\xc9 \x8a"o-\x80"\xb7/m"\xf2\xd2Z"\xcaRI"\x90\xb98"\x18\x0e)"\x16T\x1a"\xde\x8c\x0c"@p\xff!v\xa8\xe7!6\xbe\xd1!\xec\xac\xbd!\xf4p\xab!\x96\x08\x9b!\xaft\x8c!`s\x7f!X\xbdi!s\xe5W!\t\x15\xd9"\xdf\xa3\xe3"\x1eG\xee"R\xcd\xf8"\xea\x81\x01#T\\\x06#\x9c\xdd\n#\xf8\xee\x0e#\xb6{\x12#\xd0q\x15#\x0b\xc2\x17#\xa3`\x19#6E\x1a#\x11k\x1a#%\xd1\x19#\xa7y\x18#Bj\x16#z\xab\x13#}H\x10#\xa2N\x0c#\x08\xcd\x07#:\xd4\x02#\xd4\xea\xfa"\xf6\x84\xef"w\x9a\xe3"\'N\xd7"\xea\xc1\xca"r\x15\xbe"\x92f\xb1"A\xd0\xa4"\xc0j\x98"\x84K\x8c"\x11\x85\x80"\x11Nj"\xe6|T"\xa6\xab?"\xba\xea+"\xc8F\x19"\x02\xc9\x07"\xae\xef\xee!z\xaf\xd0!O\xd7\xb4!Ck\x9b!\xb6n\x84!A\xcb_!j\xaa;!\xad\x89\x1c!\x92}\x02!r@\xdb \xd7,\xbc \t\x15\xd9"\xad\x8f\xe5"\xcb>\xf2" \xe7\xfe"$\xa6\x05#\r\x99\x0b#D/\x11#~M\x16#\xdb\xda\x1a#t\xc1\x1e#\xc9\xee!#@T$#!\xe7%#\xf6\xa0&#:\x7f&#~\x83%#\xf3\xb2##&\x16!#\xc4\xb8\x1d#\xda\xa8\x19#\xa9\xf6\x14#\x01\xb4\x0f#\xbc\xf3\t#f\xc9\x03#x\x91\xfa"\x94\n\xed"\x1e$\xdf"^\x02\xd1"\x8e\xc7\xc2"~\x93\xb4"\x1a\x83\xa6"\x9f\xb0\x98"^3\x8b"\x8d?|"\xfa\x0ec"m\xf3J"\x86\x064"\xb0]\x1e"\xd2\n\n"\xae9\xee!\xe6?\xcb!\xa2=\xab!2E\x8e!\x95\xceh!=h;!rw\x14!\xb8<\xe8 \xdc\x03\xb5 \x81\x93\x8f L\x8ep \t\x15\xd9"\xe6f\xe7">\x15\xf6"Fn\x02#\xcd\xbb\t#\xdb\xd0\x10#\x1e\x8c\x17#U\xce\x1d#\x8bz##Uw(#\xde\xae,#\x90\x0f0#\x16\x8c2#\xd0\x1b4#L\xba4#\xa6g4#\xdd\'3#\xc7\x021#\x8a\x03.#\x1a8*#\xd7\xb0%#\xe4\x7f #\xd3\xb8\x1a#\x1ep\x14#\xa8\xba\r#F\xad\x06#\x1e\xb9\xfe"\xd6\xb8\xef"\xd4\x7f\xe0"\x142\xd1"\x10\xf1\xc1"\xa2\xdb\xb2"6\x0e\xa4"D\xa2\x95"\xe2\xae\x87"\'\x91t"&\x03["\x12\xd4B"h ,"r\x01\x17"\x99\x8d\x03"\x11\xb2\xe3!\xcd\xeb\xc3!\xe6\xe9\xa7!r\xcb\x8f!\x9a[w!rZW!P\xca?!\xc6\xde0!\t\xd0*!\t\x15\xd9"\x9c%\xe9"}\xc1\xf9"bO\x05#\xae\xb8\r#\xd6\xf6\x15#\xf7\xe4\x1d#8`%#QH,#k\x802#\x9b\xef7#)\x81<#>%@#e\xd0B#\x1a|D#0&E#)\xd1D#.\x83C#\x12FA#\xea&>#B5:#\xee\x825#[#0#\x02+*#&\xaf##a\xc5\x1c#(\x83\x15#\x96\xfd\r#0I\x06#2\xf3\xfc"\xe6B\xed"\xc4\xa4\xdd"\x9c9\xce"\xde\x1f\xbf"\xc6s\xb0".O\xa2"\xd6\xc9\x94"d\xf9\x87"F\xe3w"2\x89a"|\x05M"Av:"\x14\xf7)"\x05\xa1\x1b"u\x8b\x0f"Q\xcb\x05"\x82\xe8\xfc!\xa6/\xf3!.\x89\xee!\xa2\x16\xef!\t\x15\xd9"\xcf\xc7\xea"R:\xfd"<\x0f\x08#\xc9\x91\x11#g\xfc\x1a#\x94\'$#\x81\xed,#&+5#\xa2\xc0<#\x14\x92C#\xfb\x87I#\x80\x8fN#\x7f\x9aR#\xd8\x9fU#\xd9\x9aW#\x8d\x8bX#9vX#\xb5bW#u\\U#\x99qR#\xcf\xb2N#\x942J#\x06\x05E#\xf6>?#\x0b\xf68#\x14@2#\xc02+#\x82\xe3##\x10g\x1c#\x8e\xd1\x14#%6\r#7\xa7\x05#\xe9k\xfc"^\xe5\xed" \xd9\xdf"\xb5c\xd2"\xac\x9f\xc5"u\xa5\xb9"\xf1\x8b\xae"$h\xa4"RM\x9b"FM\x93"Bx\x8c"\xd1\xdc\x86"\x0f\x88\x82"c\x0b\x7f"\x7f\xbf{"\x96:{"\xd9\x8f}"\t\x15\xd9"\xa4I\xec"P;\x00#\x00\xa6\n#[;\x15#\x82\xd1\x1f#\x07?*#&\\4#v\x03>#\xb6\x12G#(kO#\x8b\xf2V#\x0e\x93]#\xbf;c#r\xe0g#\xb2yk#\xc8\x04n#6\x83o#\x9c\xfao#\x04to#\xc5\xfbm#\xb2\xa0k#\x1cth#\xb6\x88d#\xab\xf2_#.\xc7Z#\xb6\x1bU#*\x06O#1\x9cH#J\xf3A#Y ;#\xbe74#\xf1L-#\xb2r&#\xce\xba\x1f#(6\x19#\xb9\xf4\x12#o\x05\r#Qv\x07#~T\x02#\x00X\xfb"\x13\x10\xf3"\x83\xe5\xeb"\xb9\xea\xe5"H0\xe1"M\xc4\xdd"\x96\xb3\xdb"I\x08\xdb"\xc9\xc7\xdb"\x13\xfd\xdd"\t\x15\xd9"\x8a\xa7\xed"\xc1\xb6\x01#\xc7\x0b\r#?\xa9\x18#\xc9d$#>\x140#r\x8e;#5\xacF#&IQ#.D[#<\x80d#\x91\xe4l#\xf9\\t#\'\xdaz#\xbf(\x80#q^\x82#q\r\x84#\t7\x85#x\xde\x85#\x8c\x08\x86#\xb2\xbb\x85#\x90\xff\x84#\xc2\xdc\x83#\xc6\\\x82#\xb0\x89\x80#\x00\xdc|#\xd6(x#\x96\x0fs#\xe4\xa5m#\x12\x01h#\x056b#\x04Y\\#\x9b}V#\x8b\xb6P#\xc0\x15K# \xacE#\xb8\x89@#v\xbd;#BU7#\x0c^3#\xbd\xe3/#\xff\xf0,#h\x8f*#`\xc7(#\x1c\xa0\'#\xb3\x1f\'#\xbdJ\'#\xf6"(#\n\xae)#\t\x15\xd9"1\xde\xee"C\x0b\x03#\xb78\x0f#\x03\xcf\x1b#U\xa4(#^\x8e5#\x84cB#H\xfbN#\x90/[#\x01\xddf#\xb6\xe3q#\xf6\'|#\x12\xc9\x82#\x91\x07\x87#_\xc8\x8a#\x97\x06\x8e#\x95\xbf\x90#\xf8\xf2\x92#:\xa2\x94#\xd1\xd0\x95#\xb4\x83\x96#i\xc1\x96#\x86\x91\x96#\xc6\xfc\x95#\x83\x0c\x95#\xe6\xca\x93#DB\x92#U}\x90#\xdd\x86\x8e#\xa2i\x8c#\'0\x8a#\xe1\xe4\x87#\xb8\x91\x85#e@\x83#\'\xfa\x80#R\x8f}#fby#\xfe|u#L\xedq#\x80\xc0n#\x82\x02l#\x02\xbei#d\xfcg#\x0b\xc6f#4!f#\xca\x13f#\xe0\xa1f#\x1e\xcbg#&\x96i#\t\x15\xd9"\x9d\xea\xef"\xca4\x04#@%\x11#R\xa0\x1e#\x9f},#\xa0\x93:#\xa1\xb8H#~\xc3V#\xae\x8cd#\x8c\xeeq#\x8f\xc6~#\xb3z\x85#\xe4/\x8b#Bw\x90#xG\x95#\x7f\x99\x99#sh\x9d#\xde\xb1\xa0#=u\xa3#\x13\xb4\xa5#\xbfq\xa7#U\xb3\xa8#.\x7f\xa9#\xf3\xdc\xa9#M\xd5\xa9#\xb3q\xa9#,\xbc\xa8#:\xbf\xa7#\x8d\x85\xa6#\xe6\x19\xa5#\x17\x87\xa3#\xa9\xd7\xa1#\xec\x15\xa0#\xd5K\x9e#\xe8\x82\x9c#\x1c\xc4\x9a#\x01\x18\x99#s\x86\x97#\xbe\x16\x96#\x8e\xcf\x94#\xdb\xb6\x93#\xf1\xd1\x92#\x82%\x92#_\xb5\x91#\xa2\x84\x91#\x05\x96\x91#$\xeb\x91#d\x83\x92#?b\x93#\t\x15\xd9"\x06\xca\xf0"\xa9/\x05#/\xca\x12#1\x11!#n\xde/#\xde\t?#FjN#A\xd6]#\xc8$m#F.|#\x93f\x85#Ao\x8c#_!\x93#\x03o\x99#>L\x9f#o\xaf\xa4#4\x91\xa9#\\\xec\xad#\x02\xbe\xb1#a\x05\xb5#\xd3\xc3\xb7#\x84\xfc\xb9#H\xb4\xbb#\x96\xf1\xbc#\x04\xbc\xbd#s\x1c\xbe#Z\x1c\xbe#\x16\xc6\xbd#J$\xbd#\x10B\xbc#h*\xbb#R\xe8\xb9#\xae\x86\xb8#\xf7\x0f\xb7#U\x8e\xb5#`\x0b\xb4#\x1d\x90\xb2#\x02%\xb1#\xd3\xd1\xaf#\xb0\x9d\xae#\xd5\x8e\xad#\xe8\xaa\xac#\xca\xf6\xab#\x80v\xab#J-\xab#\xe9\x1d\xab#\xfaI\xab#\xb7\xb0\xab#9V\xac#\t\x15\xd9".z\xf1"\x99\xf8\x05#\x10!\x14#{\x16##\x85\xb52#\x02\xd8B#\xbbUS#<\x05d#w\xbct#\xce\xa8\x82#\x0c\xce\x8a#\x80\xba\x92#\x02\\\x9a#\xf4\xa1\xa1#\x9f}\xa8#N\xe2\xae#~\xc5\xb4#\xf6\x1e\xba#\xf2\xe8\xbe#\xdc\x1f\xc3#i\xc2\xc6#\xa4\xd1\xc9#\x8cP\xcc#\xd1C\xce#\x0f\xb2\xcf#\x14\xa3\xd0#\x07 \xd1#\x013\xd1#\xca\xe6\xd0#\xeaF\xd0#\xf6^\xcf#\xcb:\xce#\x19\xe6\xcc#\xa6l\xcb#\xa4\xd9\xc9#\xc47\xc8#a\x91\xc6#\x1d\xf0\xc4#\xbd\\\xc3#\x8c\xdf\xc1#\xca\x7f\xc0#*D\xbf#J2\xbe#\x05O\xbd#V\x9e\xbc#\xa9#\xbc#L\xe1\xbb#\xb0\xd6\xbb#\xec\x08\xbc#\t\x15\xd9"&\xf9\xf1"\xe5\x8c\x06#\x13$\x15#$\xa6$#\xde\xf24#\x89\xe6E#YZW#\xd9$i#8\x1b{#\xd5\x88\x86# n\x8f#\x17(\x98#\x02\xa2\xa0#x\xc8\xa8#j\x89\xb0#\xd8\xd4\xb7#\xc8\x9c\xbe#|\xd5\xc4#\xb6u\xca#\xc2v\xcf#J\xd4\xd3#\xc1\x8c\xd7#\x9d\xa0\xda#\xf2\x12\xdd#\xa5\xe8\xde#\x9b(\xe0#k\xdb\xe0#\xfa\n\xe1#e\xc2\xe0#\xa6\r\xe0#`\xf9\xde#\xaa\x92\xdd#\xd4\xe6\xdb#\x0b\x03\xda#t\xf4\xd7#\xbc\xc7\xd5#\x1a\x89\xd3#4D\xd1#\xe4\x03\xcf#]\xd2\xcc#\xd3\xb8\xca#\xab\xbf\xc8#I\xee\xc6#OK\xc5#\x17\xdc\xc3#\x7f\xa5\xc2#"\xab\xc1#\xb5\xed\xc0#ls\xc0#\t\x15\xd9"\x8eE\xf2"V\xea\x06#\x86\xce\x15#\x88\xb7%#\xc0\x886#\xf1 H#\xdeZZ#\xcf\rm#\x16\x07\x80#&\x97\x89#\xca\x1f\x93#m\x89\x9c#\xe7\xbc\xa5#\xcc\xa3\xae#\xde(\xb7#z8\xbf#\xe4\xc0\xc6#\xbd\xb2\xcd#\xf9\x00\xd4#A\xa1\xd9#\x1c\x8c\xde#\xb0\xbc\xe2#\x071\xe6#\xdb\xe9\xe8#s\xea\xea#l8\xec#\xab\xdb\xec#\xe4\xdd\xec#wJ\xec#4.\xeb#\xe2\x96\xe9#(\x93\xe7#32\xe5#{\x83\xe2#p\x96\xdf#wz\xdc#o>\xd9#\xb6\xf0\xd5#\x1a\x9f\xd2#vV\xcf#\xd8"\xcc#B\x0f\xc9#\xbd%\xc6#Io\xc3#\xac\xf3\xc0#\xbd\xb9\xbe#V\xc7\xbc#\xd5\x1e\xbb##\xc8\xb9#\t\x15\xd9"[^\xf2"I\x0f\x07#\xc1\x1c\x16#\xf7C&#\xdfk7#\x03vI#\x0b?\\#\x1a\x9fo#%\xb5\x81#\xdc\xb8\x8b#\x10\xc2\x95#t\xb7\x9f#\x81\x7f\xa9#\x0e\x01\xb3#\xba#\xbc#k\xd0\xc4#\xc2\xf1\xcc#\x9at\xd4#(H\xdb#t^\xe1#w\xac\xe6# *\xeb#\xc3\xd2\xee#\xae\xa4\xf1#*\xa1\xf3#\x84\xcc\xf4#\xa0-\xf5#\xf9\xcd\xf4#*\xb9\xf3#\xa8\xfc\xf1#\x88\xa7\xef#$\xca\xec#\xbfu\xe9#\x16\xbc\xe5#~\xaf\xe1#Fb\xdd#X\xe6\xd8#\x88M\xd4#\xbd\xa8\xcf#]\x08\xcb#\x9a{\xc6#\xde\x10\xc2#E\xd5\xbd#\xdc\xd4\xb9#:\x1a\xb6#\x0c\xaf\xb2#n\x9b\xaf#i\xe4\xac#a\x93\xaa#\t\x15\xd9"JC\xf2"\xe1\xfa\x06#r\x0c\x16#\xb3F&#\x1a\x947#\t\xd9I#C\xf4\\#3\xbfp#!\x87\x82#\xe5\xd8\x8c#w;\x97#\x14\x94\xa1#\x85\xc7\xab#A\xba\xb5#;Q\xbf#cr\xc8##\x05\xd1#\xef\xf2\xd8#\x85\'\xe0#\x8f\x91\xe6#\xa9"\xec#\xe6\xcf\xf0#\x90\x91\xf4#\xa8c\xf7#hE\xf9#\xac9\xfa#KF\xfa#\x1ct\xf9#\xcd\xce\xf7#Ud\xf5#\xbbD\xf2#\xdb\x81\xee#\xc4.\xea#\x89_\xe5#\x00)\xe0#A\xa0\xda#^\xda\xd4#N\xec\xce#U\xea\xc8#\x18\xe8\xc2#L\xf8\xbc#\xa5,\xb7#~\x95\xb1#\x08B\xac#\xdd?\xa7#n\x9b\xa2#\x84_\x9e#\xcd\x93\x9a#hC\x97#\t\x15\xd9"Z\xf4\xf1"\xdf\xac\x06#\xa6\x9c\x15#a\xbd%#\xdc\xfc6#CBI#\xcen\\#o]p#\xddq\x82#\x13\xe9\x8c#\x9cz\x97#\x1a\x0b\xa2#\x13~\xac#\x82\xb6\xb6#\x9b\x97\xc0#\x0f\x05\xca#\xdf\xe3\xd2#\xd7\x1a\xdb#\x0c\x93\xe2#c8\xe9#\xbb\xf9\xee#w\xc9\xf3#\x80\x9d\xf7#\x8ao\xfa#\xff<\xfc#\x01\x07\xfd#c\xd2\xfc#\x18\xa7\xfb#n\x90\xf9#\\\x9c\xf6#\x90\xdb\xf2#\x84`\xee#\x94?\xe9#~\x8e\xe3#\xdac\xdd#\xf8\xd6\xd6#9\xff\xcf#\x18\xf4\xc8#\x82\xcc\xc1#\xe6\x9e\xba#\xb4\x80\xb3#f\x86\xac#,\xc3\xa5#\xd8H\x9f#\x9a\'\x99#zn\x93#x*\x8e#\xa4e\x89#\xc0,\x85#\t\x15\xd9"\x1ar\xf1"\xd6%\x06#\xd3\xcd\x14#\x17\xa8$#R\xa55#s\xafG#F\xaaZ#\xd6rn#>p\x81#\x92\xe2\x8b#\xf8v\x96#4\x12\xa1#\x86\x97\xab#\x8c\xe9\xb5#\x8d\xea\xbf#G}\xc9#g\x85\xd2#J\xe8\xda#M\x8d\xe2#\x84^\xe9#\xf8H\xef#9=\xf4#@/\xf8#\x0f\x17\xfb#T\xf0\xfc#\xc8\xba\xfd#\xd3y\xfd#o4\xfc#\x0f\xf5\xf9#\x18\xc9\xf6#\xd2\xc0\xf2#\xd1\xee\xed#\x8dg\xe8#MA\xe2#^\x93\xdb#\xeeu\xd4#\x81\x01\xcd#\xccN\xc5#2v\xbd#\x94\x8f\xb5#\x06\xb2\xad#\xa8\xf3\xa5#Mi\x9e#\x82&\x97#6=\x90#\xfa\xbd\x89#|\xb7\x83#\xefj|#\xd0\x8br#\t\x15\xd9"\xc5\xbd\xf0"\xfef\x05#\x03\xa2\x13#q\t##\x81\x903#\xe0#E#\xd0\xa9W#B\x02k#\xfe\x06\x7f#$\xc6\x89#\xca0\x94#\x1b\xa9\x9e#J\x13\xa9#\x82R\xb3#\x8cI\xbd#[\xdb\xc6#\xac\xeb\xcf#\x9f_\xd8#P\x1e\xe0#0\x11\xe7#\x80$\xed#\xeeG\xf2#qn\xf6#\xca\x8e\xf9#\x8e\xa3\xfb#\xfc\xaa\xfc#K\xa7\xfc# \x9e\xfb#\x94\x98\xf9#\xde\xa2\xf6#\x04\xcc\xf2#\x82%\xee#\xfc\xc2\xe8#\xa0\xb9\xe2#\x18 \xdc#\xe4\r\xd5#\x10\x9b\xcd#\xed\xdf\xc5#\x94\xf4\xbd#\xd4\xf0\xb5#\xbf\xeb\xad#\x80\xfb\xa5#,5\x9e#\x98\xac\x96#\x10t\x8f#\xb9\x9c\x88#\xbe5\x82#\x1b\x97x#~\xd9m#\t\x15\xd9"\xf0\xd8\xef"Ur\x04#\xa5\x1c\x12#\x99\xe6 #\x83\xc50#\x8a\xa8A#\xa7xS#\xbe\x18f#\x0ffy#\x13\x9c\x86#\x13\xb1\x90#\x8f\xd9\x9a#\x81\xfb\xa4#\xcc\xfb\xae#\xec\xbe\xb8#h)\xc2#h \xcb#7\x8a\xd3#\xc5N\xdb#UX\xe2#\xba\x93\xe8#\x88\xf0\xed#\x9ca\xf2#l\xdd\xf5#\xa9]\xf8#\xb6\xdf\xf9#td\xfa#\x1f\xf0\xf9#\x12\x8a\xf8#\xa7<\xf6#\xf8\x14\xf3#["\xef#:v\xea#\xac#\xe5#\xf0>\xdf#\x7f\xdd\xd8#\x1e\x15\xd2#\n\xfc\xca#g\xa8\xc3#*0\xbc#\xa2\xa8\xb4#d&\xad#.\xbd\xa5#\x8e\x7f\x9e#\xe0~\x97#P\xcb\x90#\x9as\x8a#\x8c\x83\x84#\xa2\x13~#\t\x15\xd9"\xcf\xc5\xee"\x88J\x03#\x81B\x10#\x11G\x1e# O-#\xf6K=#G)N#\\\xcd_#\x1f\x19r#Kt\x82#\xca\t\x8c#\x0c\xb7\x95#\xc7d\x9f#\x95\xfa\xa8#\xb8_\xb2#\\{\xbb#,5\xc4#\xe4u\xcc#\xac\'\xd4#\x936\xdb#\xbd\x90\xe1# \'\xe7#M\xed\xeb#\xdc\xd9\xef#a\xe6\xf2#\xa6\x0f\xf5#nU\xf6#h\xba\xf6#\x1cD\xf6#\xa6\xfa\xf4#x\xe8\xf2#\x07\x1a\xf0#\xaf\x9d\xec#\'\x83\xe8#Y\xdb\xe3#\x1e\xb8\xde#\xc8+\xd9#\x06I\xd3#\xa1"\xcd#\xf8\xca\xc6#^T\xc0#Y\xd0\xb9#\xc0O\xb3#\xac\xe2\xac#\n\x98\xa6#\x1f~\xa0#\xdc\xa1\x9a#\x85\r\x95#\x08\xcf\x8f#\t\x15\xd9"\xf8\x86\xed"\xf6\xf2\x01#\xdd\x19\x0e#\xbe4\x1b#\xb7;)#\xd2!8#\x8b\xd5G#c@X#wGi#\xb4\xcbz#*U\x86#\xd0^\x8f#\xa7n\x98#\xc7o\xa1#\xdfL\xaa#\x9d\xf0\xb2#"F\xbb#v9\xc3#\xad\xb7\xca#\x96\xaf\xd1#\xe1\x11\xd8#\x08\xd1\xdd#B\xe2\xe2#\xf1<\xe7#\x06\xdb\xea#\xf4\xb8\xed#\xaf\xd5\xef#\x982\xf1#G\xd3\xf1#`\xbd\xf1#\x90\xf8\xf0#\xfa\x8d\xef#T\x88\xed#\x96\xf3\xea#\x8c\xdc\xe7#\xa6P\xe4#\xff]\xe0#\xde\x12\xdc#\x8e}\xd7#d\xac\xd2#]\xad\xcd#\xfe\x8d\xc8#\x98[\xc3#\x8d"\xbe#\xa8\xee\xb8#b\xcb\xb3#\x08\xc3\xae#}\xdd\xa9#t\'\xa5#\t\x15\xd9"o\x1f\xec"\x87o\x00#\xef\xa9\x0b#y\xbb\x17#\xba\x9c$#\x7fB2#y\x9d@#\x84\x9aO#\x04#_#\xf2\x1co#ak\x7f#\x8f\xf7\x87#wC\x90#M\x88\x98#\x8b\xb4\xa0#\xee\xb6\xa8#]~\xb0#\x99\xfa\xb7#N\x1c\xbf#e\xd5\xc5#O\x19\xcc#\x12\xdd\xd1#\x94\x17\xd7#q\xc1\xdb#`\xd5\xdf#\xddO\xe3#l/\xe6#(t\xe8#\x03 \xea#r6\xeb#D\xbc\xeb#\x9e\xb7\xeb#\x92/\xeb#\x16,\xea#\xe5\xb5\xe8#*\xd6\xe6#]\x96\xe4#d\x00\xe2#\xf0\x1d\xdf#\xd4\xf8\xdb#\x9c\x9a\xd8#\xb1\x0c\xd5#0X\xd1#\xcb\x85\xcd#\xc4\x9d\xc9#$\xa8\xc5#\x7f\xac\xc1#\xd0\xaf\xbd#\x14\xbd\xb9#\t\x15\xd9"\xa0\x92\xea"\'\x89\xfd"\x1d\xfb\x08#\xb7\xe8\x13#m\x86\x1f#\x0c\xca+#o\xa68#\xb6\x0bF#\x1e\xe7S#\xac#b#4\xaap#\xd6a\x7f#Q\x18\x87#\xca}\x8e#\xe2\xd3\x95#"\r\x9d#\\\x1c\xa4#!\xf5\xaa#\xb0\x8b\xb1#9\xd5\xb7#\x06\xc8\xbd#\xa3[\xc3#\xd8\x88\xc8#\xdcI\xcd#\'\x9a\xd1#\xb0v\xd5#\x8f\xdd\xd8#-\xce\xdb#:I\xde#FP\xe0#\xe0\xe5\xe1#j\r\xe3#\x00\xcb\xe3#+#\xe4#\x1f\x1b\xe4#(\xb8\xe3#\xee\xff\xe2#*\xf8\xe1#\xad\xa6\xe0#?\x11\xdf#\x82=\xdd#\x081\xdb#2\xf1\xd8#4\x83\xd6#\xe9\xeb\xd3#d0\xd1#DU\xce#\xc4\\\xcb#\xe2O\xc8#\t\x15\xd9"0\xe4\xe8"\x17\xee\xf9"u\x16\x06#x\xcb\x0f#\xd2\x0e\x1a#}\xd7$#\x14\x1a0#c\xc9;#\x83\xd6G#\xcc0T#~\xc6`#\xa2\x84m#\xc9Wz#\n\x96\x83#\xb1\xf6\x89#&D\x90#\xcct\x96#\xaa\x7f\x9c#E\\\xa2#\xc4\x02\xa8#7l\xad#a\x92\xb2#\xf6o\xb7#\x9c\x00\xbc#\xc6@\xc0#\xde-\xc4#\x18\xc6\xc7#}\x08\xcb#\xb8\xf4\xcd#2\x8b\xd0#\xe5\xcc\xd2#A\xbb\xd4#\x19X\xd6#\xa6\xa5\xd7#P\xa6\xd8#\xb7\\\xd9#\x9c\xcb\xd9#\xc2\xf5\xd9#\xf8\xdd\xd9#\x12\x87\xd9#\xae\xf3\xd8#|&\xd8#\x0c"\xd7#\xca\xe8\xd5#\xf2|\xd4#\x0e\xe1\xd2#D\x17\xd1#\x93\x1f\xcf#\xe7\x00\xcd#\t\x15\xd9"I\x18\xe7"#\x18\xf6"\xb9\x05\x03#?s\x0b#qM\x14#\xc6\x8b\x1d#x$\'#\xc1\x0c1#\xc28;#\xe7\x9bE#\xf9(P#N\xd2Z#\xf4\x89e#\xfeAp#\x9b\xecz#8\xbe\x82#A\xf2\x87#N\x0c\x8d#\xa9\x06\x92#\x07\xdc\x96#\xae\x87\x9b#h\x05\xa0#\x8cQ\xa4#\xf6h\xa8#\x13I\xac#\xf0\xef\xaf#\xda[\xb3#\xde\x8b\xb6#H\x7f\xb9#\xe25\xbc#\xad\xaf\xbe#\x07\xed\xc0#\x9b\xee\xc2#\x1d\xb5\xc4#}A\xc6#\xc1\x94\xc7#\xef\xaf\xc8#.\x94\xc9#sB\xca#\xe4\xbb\xca#f\x01\xcb#\xd0\x13\xcb#\x08\xf4\xca#\xb4\xa2\xca#R \xca#\xacm\xc9#O\x8b\xc8#\x8dw\xc7#o7\xc6#\t\x15\xd9"\x133\xe5"\xdb\x11\xf2"{\xa5\xff"Y\xf0\x06#KZ\x0e#\xa8\x08\x16#\xfc\xf2\x1d#W\x10&#\xc2W.#\xc5\xbf6#\x0f??#H\xccG#\x04^P#)\xebX#\nka#\xf2\xd4i#\xf9 r#zGz#\xb2 \x81#\x15\x04\x85#\xec\xca\x88#\x89r\x8c#\x97\xf8\x8f#\x14[\x93#%\x98\x96#n\xae\x99#\xb8\x9c\x9c#,b\x9f#\x18\xfe\xa1#&p\xa4#:\xb8\xa6#&\xd6\xa8#8\xca\xaa#\xb2\x94\xac#\xf75\xae#x\xae\xaf#\xb3\xfe\xb0#-\'\xb2#Q(\xb3#\x8e\x02\xb4#)\xb6\xb4#^C\xb5#H\xaa\xb5#\xe9\xea\xb5#\xe5\x04\xb6##\xf8\xb5#8\xc4\xb5#\x9af\xb5#\xc1\xe2\xb4#\t\x15\xd9"\xef8\xe3"|\xe6\xed"\xa3\x0f\xf9"\xf8R\x02#NM\x08#|o\x0e#\'\xb2\x14#\x18\x0e\x1b#||!#\x8f\xf6\'#\xefu.#\xb6\xf44#\tm;#\xb0\xd9A#\x9e5H#\xf1{N#{\xa8T#\x00\xb7Z#\xa2\xa3`#\tkf#\xb4\tl#\xc1|q#d\xc1v#v\xd5{#J[\x80#\x9d\xb1\x82#\xe9\xec\x84#\xad\x0c\x87#\x83\x10\x89#K\xf8\x8a#\xec\xc3\x8c#\x99s\x8e#\xa7\x07\x90#l\x80\x91#~\xde\x92#b"\x94#\xc9L\x95#a^\x96#\xb8W\x97#b9\x98#\xd4\x03\x99#J\xb7\x99#\x05T\x9a#\xed\xd9\x9a#\x8eH\x9b#\x9a\x9f\x9b#U\xde\x9b#\xf7\x01\x9c#\xf8\x0c\x9c#\t\x15\xd9"\x81.\xe1"\xe0\xa0\xe9"y]\xf2"\x8cU\xfb"u=\x02#&\xe0\x06#q\x8c\x0b#\xc8<\x10#\xf0\xeb\x14#A\x95\x19#\xdd4\x1e#2\xc7"#PI\'#\xa2\xb8+#\xd6\x120#\x1eV4#\xa1\x808#\xe8\x90<#f\x85@#\xdc\\D#\xf4\x15H#r\xafK#@(O#A\x7fR#\xa8\xb3U#\x9e\xc4X#\x9c\xb1[#_z^#\xf6\x1ea#\xa0\x9fc#\x01\xfde#\x028h#\xeaQj#GLl#\xf6(n#\xd5\xe9o#\x1a\x91q#\xe7 s#B\x9bt#W\x02v#\xc6Ww#\t\x9dx#>\xd3y#\xb6\xfaz#W\x13|#\xe8\x1c}#\xe2\x15~#z\xf9~#\xdd\xca\x7f#\t\x15\xd9"7\x18\xdf"\tL\xe5"W\xa2\xeb"L\r\xf2"\x80\x80\xf8"\xf5\xef\xfe"\xb0\xa8\x02#\x0b\xce\x05#D\xe4\x08#u\xe8\x0b#T\xd8\x0e#K\xb2\x11#Eu\x14#\xc7 \x17#S\xb4\x19#/0\x1c#O\x94\x1e#.\xe1 #\xdf\x16##\xd95%#/>\'#\x1f0)#\x99\x0b+#\xcf\xd0,#\xe0\x7f.#\xc9\x180#\xeb\x9b1#\xa3\t3#\x8db4#\xa5\xa75#\xf5\xd96#\xfc\xfa7#\x90\x0c9#\xc0\x10:#\xc0\t;#6\xfa;#\xb4\xe4<#\xfe\xcb=#\xe6\xb2>#\xe3\x9b?#\x84\x89@#\xb4}A#QzB#V\x80C#^\x90D#q\xaaE#\xcd\xcdF#\xb2\xf6G#`\'I#\t\x15\xd9"\xa5\xfa\xdc"f\xf2\xe0"E\xf0\xe4"\xe3\xe8\xe8"\xea\xd1\xec"\xea\xa1\xf0"\x1dQ\xf4"\xeb\xd8\xf7"\x854\xfb"\x96`\xfe"[\xad\x00#L\x11\x02#E\\\x03#\xdd\x8e\x04#\x18\xaa\x05#T\xaf\x06#\xf5\x9f\x07#_}\x08#0I\t#\xb1\x04\n#K\xb1\n#\x08P\x0b#"\xe2\x0b#th\x0c#\xd8\xe3\x0c#\x1fU\r#.\xbd\r#\xe7\x1c\x0e#7u\x0e#o\xc7\x0e#\xc9\x14\x0f#\xc7^\x0f#@\xa7\x0f#H\xf0\x0f#\xe9;\x10#\x93\x8c\x10#\xe0\xe4\x10#BG\x11#`\xb6\x11#\xa34\x12#\x97\xc4\x12#"h\x13#\x06!\x14#\xbc\xf0\x14#\xf9\xd7\x15#0\xd7\x16#\x15\xee\x17#\xf2\x19\x19#\xb8\\\x1a#\t\x15\xd9"m\xda\xda"\x0e\x9e\xdc"\xefW\xde"\x8e\x00\xe0"\x8a\x90\xe1"\xef\x01\xe3"FO\xe4"\x9at\xe5"\xe0n\xe6"q<\xe7"\xe0\xdc\xe7"\xa3P\xe8"O\x99\xe8"i\xb9\xe8"\x01\xb4\xe8"\xb0\x8c\xe8"\x8eG\xe8"v\xe8\xe7"\xcds\xe7"\x8c\xed\xe6"\x80Y\xe6"\x85\xbb\xe5"\x9c\x16\xe5".n\xe4"\xca\xc4\xe3"\xe7\x1c\xe3"\x10y\xe2"\x8a\xdb\xe1"1F\xe1"n\xbb\xe0"\x8a=\xe0"\xe1\xce\xdf"\x03r\xdf"\xca)\xdf",\xf9\xde"-\xe3\xde"E\xeb\xde"\xbf\x14\xdf"\x13c\xdf"p\xd9\xdf"){\xe0"\xe2J\xe1"aK\xe2"\x90~\xe3"\x88\xe5\xe4"v\x81\xe6"\x0eR\xe8"\xe4S\xea"\x8c\x8a\xec"\t\x15\xd9"\xc9\xbb\xd8"pX\xd8"\x87\xe8\xd7"Yi\xd7"9\xd8\xd6"\x9e2\xd6"\x07v\xd5"\xda\xa0\xd4"\x88\xb1\xd3"\\\xa7\xd2"x\x82\xd1"$C\xd0"\xf8\xea\xce"\xaf{\xcd"\xe7\xf7\xcb"\x94b\xca"\xe7\xbe\xc8"\xb8\x10\xc7"\xcc[\xc5"\x08\xa4\xc3"&\xed\xc1"\xff:\xc0"=\x91\xbe" \xf3\xbc"\xbcc\xbb"\xd8\xe5\xb9"\xf1{\xb8"Q(\xb7"\xdb\xec\xb5"=\xcb\xb4"6\xc5\xb3"\xed\xdb\xb2"\xd5\x10\xb2"\xe0d\xb1"[\xd9\xb0"]o\xb0"\xd1\'\xb0"\x13\x04\xb0"\x12\x05\xb0"\xef+\xb0"\x92y\xb0"=\xef\xb0"\xa1\x8d\xb1"\x95U\xb2"\xb2G\xb3"\x89d\xb4"\x17\xac\xb5"\x96\x1c\xb7"\xa5\xb9\xb8"\t\x15\xd9"\x0f\xa3\xd6".*\xd4"\xf1\xae\xd1"\xbc4\xcf" \xbe\xcc"\xb8L\xca"O\xe1\xc7"&|\xc5"\xcb\x1c\xc3"\xd4\xc2\xc0"Nm\xbe"k\x1b\xbc"\x8f\xcc\xb9"7\x80\xb7"M6\xb5"\xf4\xee\xb2"\xf2\xaa\xb0"Dk\xae"N1\xac"\xec\xfe\xa9"\x0e\xd6\xa7"1\xb9\xa5"\x8c\xaa\xa3"\xb4\xac\xa1"-\xc2\x9f"\x14\xed\x9d"\xbc/\x9c"<\x8c\x9a"\x03\x04\x99"\xbc\x98\x97"xK\x96"\xfd\x1c\x95"\xee\r\x94"}\x1e\x93"\xd1N\x92"\xb1\x9e\x91"\x02\x0e\x91"Y\x9c\x90"DI\x90"|\x14\x90"\x8c\xfd\x8f"N\x04\x90"\x8a(\x90"Rj\x90"\xad\xc9\x90"+G\x91"E\xe3\x91"7\x9d\x92"\x10y\x93"\t\x15\xd9"d\x94\xd4"]\x1b\xd0"\x86\xb6\xcb"pp\xc7"\x81Q\xc3"\xc3_\xbf"R\x9f\xbb"\x14\x12\xb8";\xb8\xb4"N\x90\xb1"q\x97\xae"\xf6\xc9\xab"A#\xa9"u\x9e\xa6"\x996\xa4"\xa5\xe6\xa1"\x13\xaa\x9f"\xf7|\x9d"\xca[\x9b"\tD\x99"\xb53\x97"\xc3)\x95"\xb9%\x93"\xdb\'\x91"\xe80\x8f"\x11B\x8d"\xd4\\\x8b"\x0c\x83\x89"\x7f\xb6\x87"\xe0\xf8\x85"$L\x84"\xc4\xb1\x82"D+\x81"\x7fs\x7f"7\xbc|"k2z"\xe2\xd6w"v\xaau"\xa2\xads"\xe7\xe0q"hDp"\x07\xd9n"P\x9fm"\xa8\x98l"l\xc6k"S+k"\x00\xcaj"\xbf\xa3j"\n\xc2j"\t\x15\xd9"\x95\x93\xd2"\xf12\xcc"\x90\x08\xc6"\x83&\xc0"J\x9b\xba"\xe0q\xb5"/\xb1\xb0"\xb3\\\xac"Ct\xa8"\x9f\xf4\xa4"\xce\xd7\xa1"Y\x15\x9f"\x15\xa3\x9c"\xa4u\x9a"\xc3\x80\x98"\xeb\xb7\x96"\x08\x0f\x95"Jz\x93"\xf2\xee\x91"\xa0c\x90"/\xd0\x8e"\x06.\x8d"0x\x8b"!\xab\x89"\t\xc5\x87"H\xc5\x85"\x85\xac\x83"y|\x81"\x95o~"k\xc3y"R\xfct"\x94"p"\xf4>k"gZf"\xcc}a"\xd5\xb1\\"\xde\xfeW"\xd2lS"3\x03O"2\xc9J"\xa3\xc5F"\x13\xffB"\xa2{?"\xb0A<"BW9"\x01\xc36"(\x8b4"\x9f\xb42"LJ1"\t\x15\xd9"I\xa4\xd0"Gw\xc8"\x82\xac\xc0"|]\xb9"/\x9f\xb2"\xf8\x80\xac"\x9e\x0c\xa7"\x8dF\xa2"\xb2-\x9e"/\xbc\x9a"\x83\xe7\x97"{\xa1\x95"\xa4\xd8\x93"=y\x92"\x06n\x91"\xc6\xa0\x90"m\xfb\x8f"oh\x8f"\x90\xd3\x8e"P*\x8e"t\\\x8d"+\\\x8c"c\x1e\x8b"\xb0\x9a\x89"\xaa\xcb\x87"a\xae\x85"\x8cB\x83"4\x8a\x80"\xdc\x12{";\x8ct"H\x8fm"(-f"\xf3x^"\xc6\x86V"\x9fkN"\xec<F"\xe2\x0f>"`\xf95"\x94\r."\xfa_&"\xd3\x02\x1f"\x83\x07\x18"7~\x11"\x04v\x0b"\xb7\xfc\x05"=\x1f\x01"\xfa\xd2\xf9!\x88\xc9\xf2!f;\xed!\t\x15\xd9"\xe3\xc9\xce"\xe3\xed\xc4"\xd7\xa7\xbb"\t\x19\xb3"\xdb[\xab"\x0b\x84\xa4"\xcb\x9d\x9e"\xbe\xad\x99"\x93\xb1\x95"\x02\xa0\x92"Ni\x90"\x86\xf8\x8e"\xf33\x8e"x\xfe\x8d"R8\x8e"t\xc0\x8e"nu\x8f"p6\x90"J\xe4\x90"\x1fb\x91".\x96\x91"Aj\x91"\x18\xcc\x90"\xaa\xad\x8f"<\x05\x8e"V\xcd\x8b"\x82\x04\x89"`\xad\x85"\xe8\xcd\x81"\x94\xdez"\xf0:q"T\xcdf"\xca\xb5["\x0c\x17P"\xdc\x15D"\xe2\xd77"@\x83+"\x98=\x1f"\xc3+\x13"\x18q\x07"\x8c^\xf8!l\x0b\xe3!\x1c#\xcf!\x92\xda\xbc!ta\xac!*\xe2\x9d!R\x81\x91!r\\\x87!\x06 \x7f!\t\x15\xd9"\x86\x07\xcd"H\x9b\xc1"\xd4\xfe\xb6"\xe3Y\xad"\x0b\xcc\xa4"\x8dl\x9d":I\x97"\xe8f\x92"D\xc1\x8e"7K\x8c"\xc7\xef\x8a"\xcc\x92\x8a"\x19\x12\x8b"\xc8F\x8c"\x9c\x06\x8e"5%\x90"nu\x92"\xfd\xca\x94"S\xfb\x96"\xd8\xde\x98"\xe6Q\x9a"{5\x9b"\xddo\x9b"\xf1\xec\x9a"~\x9e\x99"&|\x97"D\x83\x94"\xbb\xb6\x90"}\x1e\x8c"\x15\xc7\x86"\x1e\xc1\x80"EAt"\xec\xf8e"0\xdbV"L\x1dG"0\xf66"\xbe\x9d&"rK\x16"\xc85\x06"A"\xed!\xa2\x1e\xcf!\xc3\xbd\xb2!GU\x98!\xa22\x80!;5U!\x84\x91/!\xa5\xde\x0f!1\xd9\xec \x11\xf7\xc6 \t\x15\xd9"+`\xcb"y\x83\xbe"B\xb4\xb2"\x02\x1f\xa8"\xb6\xe7\x9e"\xf9\'\x97"\xde\xee\x90"\xbd@\x8c"\x0f\x17\x89"&a\x87"\xa5\x04\x87"\xdb\xde\x87"\xac\xc5\x89"K\x89\x8c"\x9d\xf5\x8f"\xd2\xd3\x93":\xec\x97"\xd4\x07\x9c"t\xf1\x9f"\xa9w\xa3"\x94m\xa6"\xdc\xab\xa8"\xaa\x11\xaa"\x02\x85\xaa")\xf3\xa9"\xbcP\xa8"\x8a\x99\xa5"1\xd0\xa1"\x02\xfe\x9c"\x062\x97"\xa2\x80\x90"\xa5\x02\x89"\xa3\xd4\x80"",p"#\xd1]"3\xdeJ"\x82\x9a7"\x14M$"\xca;\x11"\xaaS\xfd!\x95\xae\xd9!\xb8\xff\xb7!\xd9\xb4\x98!\xccax!\x0c\x96E!\xf4\x9b\x19!\xe6\xde\xe9 \xe0\xe2\xaf H\xd4\x85 \t\x15\xd9"9\xd6\xc9"\xf1\xa9\xbb"\x92\xc9\xae"\xc6e\xa3"\xb3\xa4\x99"\xb0\xa1\x91"(l\x8b"S\x07\x87"\xbbj\x84"6\x82\x83"\xff.\x84"\xbcH\x86"\xd9\x9e\x89"\x19\xfa\x8d"\x8a\x1e\x93"\xfe\xcc\x98""\xc5\x9e":\xc7\xa4"\xad\x95\xaa"\xde\xf6\xaf"E\xb6\xb4"\xac\xa5\xb8"\x16\x9e\xbb"8\x80\xbd"D5\xbe"\x90\xae\xbd"\xdf\xe5\xbb"\xd4\xdc\xb8"\xb0\x9c\xb4"~5\xaf"\x7f\xbd\xa8"1P\xa1"\x8a\r\x99"\xfc\x18\x90"\x8d\x98\x86"\xeagy"\xa6\'e"\x94\xc1P"\xa7\x85<"\x18\xc1("z\xbd\x15"z\xbf\x03"X\x0c\xe6!\x92\x94\xc7!G{\xac!\xb4\x15\x95!\xa5\xa9\x81!v\xd8d!\x16\x0cO!\t\x15\xd9"Fl\xc8"9\x11\xb9"\xe4?\xab"l*\x9f"%\xf8\x94"\x88\xc4\x8c"c\x9e\x86"\xba\x87\x82"\xf6u\x80"\rR\x80"\xe3\xf9\x81"\x06A\x85"Y\xf2\x89"\xa5\xd1\x8f"\x9b\x9d\x96"\x88\x11\x9e"L\xe7\xa5"u\xd9\xad"\xbd\xa4\xb5"\xf4\t\xbd"E\xcf\xc3"e\xc1\xc9"\xd0\xb4\xce"\x12\x86\xd2"\x8e\x1a\xd5"\x8d`\xd6"\x08O\xd6"\x8c\xe5\xd4"\xcc+\xd2"\xa60\xce"\xcc\t\xc9"x\xd2\xc2"\xe2\xaa\xbb"$\xb7\xb3"\x0e\x1e\xab"\x9a\x08\xa2"\x9f\xa0\x98"P\x10\x8f"1\x81\x85"\x017x">\x0bf"\xd2\xc6T"\xc2\xabD"f\xf55"\xbe\xd7("V\x7f\x1d"u\x10\x14"\x93\xa5\x0c"2U\x07"\t\x15\xd9"1$\xc7"\xa4\xbb\xb6"V\x17\xa8"\x07i\x9b"Y\xd7\x90"c|\x88"\x87e\x82"\x06&}"V\xf0y"\x0c\xf8z"0\xf4\x7f"\xb3C\x84"v!\x8a"\xbdT\x91"\xdd\x99\x99"\xbb\xa9\xa2"\xe0;\xac"[\x08\xb6"z\xc9\xbf"h=\xc9"\xc8\'\xd2"\x93R\xda"b\x8f\xe1"\x00\xb8\xe7"\xb6\xae\xec"\xba^\xf0"\xf0\xbb\xf2"\xaa\xc2\xf3"@w\xf3"z\xe5\xf1"\xae\x1f\xef"\x04>\xeb"\x9a]\xe6"_\x9f\xe0"s\'\xda"\x00\x1c\xd3"P\xa4\xcb"<\xe8\xc3"\x04\x0f\xbc"\xfb>\xb4"\xac\x9c\xac"gJ\xa5"\xbag\x9e"\x16\x11\x98"u_\x92"Eh\x8d"\xe8<\x89"[\xe9\x85"\xe4y\x83"\t\x15\xd9"\xfe\xff\xc5"\x1a\xab\xb4"\xe0O\xa5"\xca\x1d\x98"\x868\x8d"\x82\xb7\x84"wK}"\xd7\x01v"Ius"\x86pu"\xa2\xa8{"y\xdf\x82"\x17\xa2\x89"\xd1\xdd\x91"\x84O\x9b"\xd0\xb0\xa5"\x0c\xba\xb0"\x18$\xbc"\xf1\xa9\xc7":\n\xd3"\x96\x08\xde"\xb4n\xe8"G\r\xf2"z\xbc\xfa"R.\x01#\x12k\x04#\xb2\x0c\x07#t\x0f\t#As\n#k;\x0b#\x83n\x0b#\xb2\x15\x0b#\x90<\n#\x8e\xf0\x08#\xac@\x07#\xed<\x05#\x03\xf6\x02#\xf2|\x00#F\xc5\xfb"Uo\xf6"\xcc\x17\xf1"\x98\xdc\xeb"n\xd9\xe6"8\'\xe2"\xea\xdb\xdd"\x8c\n\xda"\x82\xc2\xd6"d\r\xd4"<\xf8\xd1"\t\x15\xd9"7\x01\xc5"\xfa\xe0\xb2"\x82\xe9\xa2"GE\x95"\xa8\x13\x8a"\xd5g\x81"H\x92v"\x07eo"\x8b&m"\x8d\x9fo"\x88\x84v"\x1f\xbc\x80"R\x07\x88"\xd8\xe7\x90"e\x1d\x9b"\x00e\xa6"\x83z\xb2"\x83\x1a\xbf"Q\x03\xcc"\x98\xf6\xd8"w\xba\xe5"X\x1a\xf2"\xd6\xe7\xfd"\x82}\x04#\x89\x99\t##;\x0e#\xfaX\x12#(\xed\x15#\x12\xf5\x18#\x15q\x1b#Xd\x1d#k\xd4\x1e#\x0e\xc9\x1f#\x9bK #\xfff #\x0e\' #X\x98\x1f#\xe7\xc7\x1e#\xc0\xc2\x1d#\xce\x95\x1c#\x86M\x1b#\xba\xf5\x19#c\x99\x18#}B\x17#\xc3\xf9\x15#\x03\xc7\x14#a\xb0\x13#4\xb9\x12#0\xe8\x11#\t\x15\xd9"\x12)\xc4"\x92^\xb1"\xe2\xe3\xa0"\x03\xdd\x92"\x07c\x87">\x07}"\x89\x82p"\xf4&i"J\xcef"\x1f?i"[.p"\xf6A{"\x9b\t\x85"\xd1\x18\x8e"\xd5\x92\x98"\xdb9\xa4"V\xcf\xb0"X\x15\xbe"\x9c\xcf\xcb"\xdc\xc4\xd9"y\xbf\xe7"I\x8e\xf5"\xa6\x82\x01#\xf9\xfe\x07#\xab+\x0e#T\xfb\x13#Sc\x19#\xe5[\x1e#\xfd\xdf"#\x08\xed&#\xc5\x82*#\xfe\xa2-#LQ0#\xcb\x922#\xd1m4#\xcb\xe95#\xc5\x0e7#I\xe57#\x1av8#\x17\xca8#\xdc\xe98#\xac\xdd8#\\\xad8#\xfc_8#\xd0\xfb7#\x9f\x867#\xe2\x047#Dx6#z\xe75#\t\x15\xd9"\xc0x\xc3"\xce$\xb0"\x18?\x9f"\x8a\xe3\x90"T#\x85"_\x0bx"\x91\x0ek"\x866c"\x89W`"z5b"\xe2\x85h"y\xf2r"Q\x8d\x80"cK\x89"\x0f}\x93"\x91\xea\x9e"\xea[\xab"\xcd\x99\xb8"\xa6n\xc6"=\xa7\xd4"q\x13\xe3"\xc9\x86\xf1"\xeb\xd8\xff"\xd6\xf2\x06#\xb8\xc6\r#\x9cZ\x14#4\xa3\x1a#v\x97 #b0&#\xf3h+#\x0f>0# \xae4#&\xb98#J`<#\xed\xa5?#A\x8dB#:\x1aE#:QG#&7I#\xef\xd0J#\xa3#L#J4M#\x8f\x07N#\xe8\xa1N#C\x07O#Y;O#\x15AO#\xa8\x18O#\x8a\xc8N#\t\x15\xd9"\x19\xf1\xc2"\x914\xaf"\x85\xfb\x9d"~X\x8f"AT\x83"\x1c\xdcs"\x8f8f",\x9a]"\x85\xceY"\x0c\x96Z"N\xa6_"\xeb\xabh"\xa1Lu"\xb0\x94\x82"\x04\xf0\x8b"\xc1\x86\x96"\xa2\'\xa2"F\xa2\xae"\xe8\xc7\xbb"\xfek\xc9"\x83d\xd7"\\\x8a\xe5"\x87\xb9\xf3"\xaa\xe8\x00#F\xda\x07#\xa6\xa4\x0e#\x91<\x15#a\x98\x1b#\x16\xb0!#\'}\'#b\xfa,#\xf4#2#1\xf76#fr;#\xe3\x94?#\xbc^C#\xab\xd0F#\x03\xecI#m\xb2L#\x02&O#\xffHQ#\xb3\x1dS#\x8b\xa6T#\xbf\xe5U#]\xddV#\xa7\x8fW#(\xfeW#\xf7\'X#\n\x13X#\t\x15\xd9"\xe1\x92\xc2"f\x8e\xae"\x86\x19\x9d"\xb9<\x8e"\x92\xf7\x81".\x82p"[\x11b"CnX"\xd0^S"\xf9\x9eR"I\xe3U"n\xda\\"\x15/g"\xa4\x89t"\xe1H\x82"\xbfw\x8b"P\xa6\x95"\xd7\xaa\xa0")]\xac"7\x97\xb8"&5\xc5"b\x15\xd2"\xf3\x18\xdf"W#\xec"\xb3\x1a\xf9"\xc2\xf3\x02#|:\t#5X\x0f#\xdaD\x15#n\xf9\x1a#\x02p #\x95\xa3%#,\x90*#\x8b2/#E\x883#\xac\x8f7#\x93G;#s\xaf>##\xc7A#\xec\x8eD#:\x07G#\xe20I#\xc3\x0cK#\xd2\x9bL#\xe3\xdeM#<\xd7N#\x81\x85O#L\xe8O#\xeb\x04P#\t\x15\xd9"n^\xc2"\xea2\xae"\xeb\x99\x9c"\x0c\x92\x8d"\x83\x11\x81"\x12\x0en"L\xb6^"\xf3\xe1S"}NM"\x0b\xb3J"\xdd\xc1K"\x9b*P"h\x9bW"\x86\xc2a"\x93On"6\xf4|"y\xb2\x86"\xe8\xac\x8f"DG\x99"xa\xa3"\x82\xdd\xad"x\x9f\xb8"l\x8d\xc3"\xab\x8f\xce"W\x90\xd9"\x98{\xe4"}?\xef"\xb7\xcb\xf9"\xf3\x08\x02#\xa3\x02\x07#U\xcd\x0b#9d\x10#:\xc3\x14#\xf1\xe6\x18#\x93\xcc\x1c#\x05r #\x9f\xd5##A\xf6&#-\xd3)#\tl,#\xc2\xc0.#\x8a\xd10#\xc4\x9e2#\xdd(4#?p5#\xc6u6#\xcd97#\xdc\xba7#~\xfd7#\t\x15\xd9"\xebS\xc2":"\xae"\x8c}\x9c"\xe4Z\x8d"\xc8\xa7\x80"\x8a\x96l"7N\\"\xf91P"_\xf7G"\x02PC"\xa2\xebA"\xa9yC"\x85\xaaG"\xee0N"\xb7\xc2V"6\x19a"\t\xf2l"\xf4\x0ez"(\x1b\x84"O\x99\x8b"Ri\x93"\x97t\x9b"\x82\xa6\xa3"!\xec\xab"R4\xb4"\x8bo\xbc"\xba\x8f\xc4"F\x88\xcc"\x03N\xd4"\x04\xd7\xdb"\xc8\x1a\xe3"\xd7\x11\xea"\x0b\xb6\xf0"W\x02\xf7"\xb7\xf2\xfc"\nB\x01#4\xda\x03#(A\x06#\x95v\x08#\x8dz\n#MM\x0c#9\xef\r#\x00a\x0f#3\xa3\x10#q\xb6\x11#\x9e\x9b\x12#(S\x13#\x04\xdc\x13#\xe69\x14#\t\x15\xd9"ys\xc2"\x9a\\\xae"T\xc5\x9c"j\x9a\x8d"{\xc1\x80"\xea5l"V\x05["`\xa3M"k\xbeC"0\x03="\xbc\x1e9"6\xc07"\x98\x998"\x0ea;"C\xd1?"\x1d\xaaE"\xaa\xb0L"\x1d\xafT"\xdet]"\xff\xd5f"6\xabp"G\xd1z"l\x94\x82"\x06\xcb\x87"\x06\x00\x8d"\x98(\x92",;\x97"j/\x9c",\xfe\xa0"m\xa1\xa5"D\x14\xaa"\x93R\xae"sY\xb2"\xb4&\xb6"\x18\xb9\xb9"\x1f\x10\xbd"\xf9+\xc0"\x81\r\xc3"\x14\xb6\xc5"w\'\xc8"\xd0c\xca"mm\xcc"\xc0F\xce"2\xf2\xcf"\xe3q\xd1"5\xc8\xd2"\xcb\xf6\xd3"\xa3\xfc\xd4"\x80\xdf\xd5"\t\x15\xd9"\xb8\xbc\xc2"\xe4\xe1\xae"3r\x9d"\xacS\x8e"\xd8e\x81"\x85\x07m"\xb3\t["\x11}L"\x8f\nA"\x9b[8"\xb0\x1b2"\xbf\xf9-"\x9d\xa9+"\x97\xe4*"\xcdi+"\xba\xfe,"\xf1n/"\'\x8c2"\xb6-6"N0:"\x86u>"R\xe3B"\xadcG"\xf1\xe3K"\xa1TP"\x14\xa9T"\x06\xd7X"h\xd6\\"I\xa1`"p3d"{\x8ag"\x88\xa5j">\x85m"\x8d+p"\xc9\x9br"4\xdat"5\xecv"\xfb\xd7x"6\xa4z"NX|"\xa5\xfb}"\xec\x95\x7f"4\x97\x80"\x1df\x81"\xc5:\x82")\x18\x83"\x83\x00\x84"\x0e\xf4\x84"\xe4\xf6\x85"\t\x15\xd9"K/\xc3"\xc7\xb1\xaf"\xe6\x84\x9e"\xc5\x89\x8f"\xf0\x9b\x82"\xe3%o"\xb9\x86\\"-\x01M"y;@"\x95\xdd5"\xfc\x92-"%\x0c\'"8\xff!"\x0f)\x1e"KM\x1b"\xe26\x19"\x8c\xb7\x17"\xa6\xa7\x16"\xe7\xe5\x15"\x9bV\x15"W\xe3\x14"6z\x14"T\r\x14"R\x92\x13"\xdc\x01\x13"!W\x12"\x9e\x8f\x11"\xae\xaa\x10"O\xa9\x0f"\xfd\x8d\x0e"x\\\r"\x95\x19\x0c"9\xcb\n"\x17x\t"\xb2\'\x08",\xe2\x06"@\xb0\x05"\xef\x9a\x04"\x8c\xab\x03"\x84\xeb\x02"\x1fd\x02"q\x1e\x02"!#\x02"\x17z\x02"g*\x03"Z:\x04"\xd0\xae\x05"\xc5\x89\x07"T\xd0\t"'
p20
tp21
bag1
(g2
(I0
tp22
g4
tp23
Rp24
(I1
(I50
I72
tp25
g11
I01
S'^=0"\xe5\xb2\x18"\x12\xf2\x02">*\xde!\xc6Z\xba!b\x87\x9a!\xd1a}!\xe0\x90M!\xb6`%!\xfb{\x04!\x9b\xec\xd4 \xf5\x9e\xad \xe2\xef\x91 \x18\xa8\x80 \xd9\x01q \xa9Up \x15\xab| 9\xb6\x89 \x94\r\x99 D-\xab u\xfc\xbe |{\xd3 \x85\xc6\xe7 r\x17\xfb \x1bd\x06!h(\x0e!\xbb\xa4\x14!:\xb4\x19!^@\x1d!\xf8?\x1f!1\xb6\x1f! \xb1\x1e!pH\x1c!\xe6\x9b\x18!\xbc\xd1\x13!\x88\x15\x0e!o\x96\x07!\xf0\x85\x00!\x18-\xf2 \x11\xf5\xe2 \xa0\xc5\xd3 \x13\xfc\xc4 :\xef\xb6 \xc3\xed\xa9 8=\x9e s\x18\x94 \\\xaf\x8b \xbe%\x85 \xad\x91\x80 |\x01| ^=0"\x98?\x18"\x16\x1b\x02"\xe0\xd4\xdb!\xbe~\xb7!\xcaD\x97!\xebNv!r-F!\x10\xe7\x1d!#F\xfa Z\xe2\xc6 m\x9b\xa0 \x02J\x86 \xc8^m O\xfb` o\xbdd \n\xf8u 9\x05\x89 a6\x9b \x88\\\xb0 \x92[\xc7 \x1a0\xdf \x96\xf3\xf6 \xac\xee\x06!\x00\xa2\x11!\x96N\x1b!!\xbf#!\xf8\xcc*!\x04`0!\xeal4!\xad\xf46!\xf5\x028!\xc0\xac7!\xca\x0e6!^L3!\xbb\x8d/!\xa4\xfe*! \xcd%!\x16( !e>\x1a!r=\x14!\xb0P\x0e!0\xa0\x08!\x86P\x03!U\x03\xfd @\x9d\xf4 \xb9\x9a\xed \x1b\x1c\xe8 \xb63\xe4 z\xef\xe1 ^=0"\x10\xfb\x17"\x99\x9d\x01"\xf0\x7f\xda!\xb8\xe7\xb5!\xc0\x83\x95!F\xa8r!\xf9\x90B!\xe6\x82\x1a!\xfeH\xf4 b\t\xc2 \xc4=\x9d q\xbd\x84 \x8e\x91n \xf4!g \x0c\x7fp \x81\xfd\x83 Tz\x95 \xfcq\xab \xda\xb1\xc4 \x88\x1c\xe0 (\xae\xfc 5\xbf\x0c!L\xe1\x1a!\x11g(![\t5!C\x90@!\x0f\xd2J!\xbc\xb2S!\x02#[!\xea\x1ea!\xb2\xace!\x94\xdbh!&\xc2j!2}k!\x06.k!\xa4\xf9i!\xd7\x06h!\xc6}e!E\x86b!HG_!\xb8\xe5[!\x06\x84X!!AU!`8R!b\x80O!\xab+M!\x9aGK!l\xdaI!\xc1\xebH!^=0"t\xe5\x17"\x08z\x01"]+\xda!6\x94\xb5!&@\x95!x^r!\x92\xa3B!\xa2\x11\x1b!\xab\xa1\xf6 \x82\xe3\xc5 \x90\xe3\xa2 \xf3}\x8c \x9cw\x81 \x8e\x86\x80 \x1cY\x88 >\x9d\x97 \xe2\x06\xad tU\xc7 3Y\xe5 b\xfb\x02!\xad\x15\x14!\xee\x86%!\xd0\xe86!*\xe3G!m,X!\xf4\x88g!\xe0\xcau!uh\x81!\xe9B\x87!ro\x8c!\x92\xed\x90!\xca\xc0\x94!F\xf0\x97!\xe9\x85\x9a!\xd7\x8d\x9c!\xec\x15\x9e!\xea,\x9f!\\\xe2\x9f!\xa3E\xa0!\rf\xa0!\xeeQ\xa0!\xbd\x16\xa0!\x8e\xc0\x9f!\x01Z\x9f!\xae\xeb\x9e!\xd7|\x9e!|\x12\x9e!\xca\xad\x9d!OS\x9d!^=0"(\xff\x17"J\xb0\x01"\xf9\xd5\xda!\xb1\x81\xb6!\xfdt\x96!\xe2au!\xfbLF!\x93p\x1f!\xe8w\x00!+\xef\xd1 \x04\xe3\xb0 ,\xb0\x9c ]%\x94 \xc6\x01\x96 \x0c\xfd\xa0 z\xcd\xb3 [.\xcd \xf4\xe5\xeb \xb6d\x07!\x9b`\x1a!\xf8e.!\x82\x00C!\xaa\xc8W!\x84dl!\xa8C\x80!\xb4\xf8\x89!\xf17\x93!\xcd\xed\x9b!6\x0c\xa4!\x10\x8a\xab!\xa1b\xb2!\x11\x95\xb8!\xd4#\xbe!\xf4\x13\xc3!\xc3l\xc7!\x027\xcb!\x8f|\xce!8H\xd1!r\xa4\xd3!R\x9c\xd5!\xe09\xd7!\xb7\x86\xd8!v\x8b\xd9!\x9eO\xda!,\xd9\xda!K-\xdb!0O\xdb!a>\xdb!M\x00\xdb!^=0"\xa8G\x18"\xb8?\x02"\xcc}\xdc!\x98\xac\xb8!:\x1d\x99!\xb7\xa2{!\x96vM!7\x7f\'!\xa7l\t!\xf6\xb1\xe5 \xbe\x97\xc6 \x8a|\xb4 \\;\xae \x1d\xa0\xb2 \xf9m\xc0 ]f\xd6 \x91N\xf3 ;\xfa\n!\xf0\x99\x1e!\xf2\xfc3!\xd4\xa3J!0\x1ab!\xec\xf7y!f\xf0\x88!\x9a\xc2\x94!\xa6P\xa0!\x9c~\xab!\xf35\xb6!6e\xc0!\xa1\xff\xc9!\x99\xfc\xd2!\xe6V\xdb!\xbc\x0c\xe3!\xbe\x1e\xea!\x89\x8f\xf0!\x82c\xf6!\x1c\xa0\xfb!\xdc%\x00"~6\x02"_\x05\x04"\xd9\x95\x05"\x04\xeb\x06"\xb5\x07\x08"k\xee\x08"\x06\xa1\t"L!\n"+p\n"\xb2\x8c\n"\xf9y\n"^=0"\x98\xbe\x18"S\'\x03"\xa2\x1f\xdf!\xc2\x10\xbc!$3\x9d!\xfa\x88\x82!\x13\x0cX!\xfb!3!\xe3\x08\x16!Ta\x00!\xc4s\xe3 \xfe$\xd3 \x14\xc0\xce %\x1f\xd5 \xc5\x12\xe5 \xd4h\xfd \x87x\x0e!\x82A!!\xcb\x806!l\xafM!\x8aOf!=\xed\x7f!\xe8\x0f\x8d!\xb0D\x9a!\xcck\xa7!\xa6a\xb4!9\x08\xc1!GF\xcd!\xcf\x07\xd9!\xcf<\xe4!t\xd9\xee!N\xd5\xf8!\x91\x15\x01"\xf2k\x05"}m\t"\xa8\x1a\r"\x9bt\x10"\xe8|\x13"m5\x16"F\xa0\x18"}\xbf\x1a"\x1d\x95\x1c"\x08#\x1e"\xd4j\x1f"\xb6m "\x04-!"5\xa9!"\xeb\xe0!"\xc0\xd7!"^=0"\xf6b\x19"\x94e\x04"h\xb7\xe2!\\\xa9\xc0!C\xb1\xa2!]\xd1\x88!g\xfde!\xd3CB!\x860&!>j\x11!\x99\x86\x03!\x1b\x1a\xf8 \xd8\xf3\xf4 \x82\x83\xfc \xff\xd3\x06!\xf1\x9d\x13!f\r$!\xf7\x927!\x1b\xa4M!\xff\xbce!\xb2a\x7f!\xc6\x0f\x8d!\xea\xc6\x9a!\xea\xa6\xa8!\xf3\x85\xb6!L?\xc4!Y\xb3\xd1!{\xc7\xde!\x9be\xeb!\xe0{\xf7!\'~\x01"E\xee\x06"p\n\x0c"U\xd0\x10"\x8e>\x15"\xa4T\x19"\xde\x12\x1d"\x07z "H\x8b#"\x1aH&"\x03\xb2("\x94\xca*"4\x93,"U\r."\xed9/"\x1a\x1a0"b\xae0"<\xf50"\xb1\xf20"^=0"\xc93\x1a"\x8f\xf8\x05"X@\xe7!\xfcp\xc6!\xe2\x91\xa9!\xfc\xa4\x90!d?w!z\xd8T!\x89\xd49!\xa2\xdf%!7\x96\x18!\xb3\x86\x11!\xe94\x10!\xc2\x1c\x14!\xd7\xb4\x1c!Bq)!\xcb\xc59!\x9d(M!\xee\x13c!\x9b\x07{!gE\x8a!\x7f\x96\x97!oC\xa5!Z\x1d\xb3!P\xfa\xc0!\x93\xb5\xce!\x17/\xdc!\xbfK\xe9!\xd4\xf4\xf5!\xe3\x0b\x01"\x07\xd3\x06"/J\x0c"pm\x11"\x07:\x16"i\xae\x1a"\xfe\xc9\x1e"\xf5\x8c""\x0c\xf8%"k\x0c)"\xad\xcb+"i7."\\Q0"/\x1b2"n\x963"[\xc44"S\xa65"\x13=6"1\x876"\x1f\x896"^=0"t/\x1b"\xb4\xdd\x07"#\xb4\xec!ca\xcd!\xba\xcf\xb1!Y\xff\x99!\x13\xe6\x85!C\xddj!\x99\xf4P!\xfb\xc2=!\x1a\xea0!\x1c\xff)!\x98\x8c(!\xb0\x15,!\x0e\x184!\xe7\x0e@!\xc1tO!\x0b\xc6a!r\x82v!\xa3\x97\x86!\xff\xab\x92!\x0bH\x9f!\xb99\xac!\xbcS\xb9!Lm\xc6!\xb9b\xd3!\xd9\x14\xe0!\\i\xec!]J\xf8!\x00\xd3\x01"@7\x07"\xb8L\x0c"\xcc\x0f\x11"E~\x15"\x12\x97\x19"\x15Z\x1d"\x18\xc8 "h\xe2#"\xe3\xaa&"\xa9#)"\xf1N+"//-"\x8f\xc6."F\x170"\x0f#1"\xc5\xeb1"\xacr2"\xb8\xb62"\x8d\xbc2"^=0"iT\x1c"0\x12\n"#\x0c\xf3!\xe3s\xd5!\xaed\xbb!\x11\xdd\xa4!N\xd1\x91!N,\x82!\xa5\x9fk!\xce+Y!\xfe\xa2L!\xa3\x9fE!\xcb\xb2C!/fF!\xe9>M!n\xbfW!\xc5ie!\xbe\xc1u!8\'\x84!\xd3M\x8e!\xdc\x1d\x99!\x0fd\xa4!|\xf1\xaf!L\x9b\xbb!\x8b;\xc7!\xd4\xb0\xd2!q\xde\xdd!1\xac\xe8!b\x06\xf3!R\xdd\xfc!\x93\x12\x03"\xd3j\x07"\xcat\x0b"A/\x0f")\x9a\x12"v\xb6\x15"\xe1\x85\x18"\xc4\n\x1b"\xe5G\x1d"[@\x1f"b\xf7 "\x1ap""\xb2\xad#"\t\xb3$"\x87\x82%"\xb4\x1e&"F\x89&"\xd2\xc1&"\x01\xcd&"^=0"\x89\xa0\x1d"\xa5\x92\x0c"\x1e@\xfa!a\xa0\xde!\xe9J\xc6!\x1a;\xb1!Ec\x9f!\xc6\xac\x90![\xf9\x84!\x1dGx!\x9a\xffk!\xa6\xbad!\xa9\x0eb!\xbc\x8bc!c\xbeh!\xcc0q!\xa1m|!\x9f\x00\x85!\xd7\xbd\x8c!\xf08\x95!u?\x9e!\xaa\xa2\xa7!\xd67\xb1!q\xd8\xba!\x97b\xc4!\xcd\xb8\xcd!\x14\xc2\xd6!\x11j\xdf!_\xa0\xe7!\xabX\xef!l\x8a\xf6!P0\xfd!\t\xa4\x01"\x10i\x04"\x86\xe8\x06"\xa9$\t"j \x0b"B\xdf\x0c"\x19e\x0e"\x14\xb6\x0f"V\xd6\x10"\xf9\xc9\x11"\xe6\x94\x12"\xcb:\x13"\xcf\xbe\x13"\xeb#\x14"rl\x14"~\x98\x14"\xb1\xac\x14"^=0"\x85\x11\x1f"@[\x0f"\x86#\x01"\x11\xde\xe8!n{\xd2!\xb0\x16\xbf!\xa0\x9e\xae!\x98\xfa\xa0!\x03\x0b\x96!\x14\xaa\x8d!\x91\xac\x87!R\xe3\x83!\x99\x1b\x82!} \x82!\xad\xbb\x83!\x8e\xb6\x86!\x06\xdb\x8a!c\xf4\x8f!\xf4\xcf\x95!\xb2=\x9c!\x04\x11\xa3!\xc6 \xaa!\x15H\xb1!\'f\xb8!\x89^\xbf!(\x19\xc6!T\x82\xcc!o\x8a\xd2!\xec%\xd8!\xe4L\xdd!\xe3\xfa\xe1!x.\xe6!\x01\xe9\xe9!4.\xed!\xac\x03\xf0!\x8fp\xf2!f}\xf4!\x823\xf6!\xc0\x9c\xf7!5\xc3\xf8!\x07\xb1\xf9!\xcco\xfa!\xd0\x08\xfb!\x98\x84\xfb!\x85\xea\xfb!}A\xfc!\xd0\x8e\xfc!\xff\xd3\xfc!\xbc\x19\xfd!^=0"\xef\xa4 "\x98g\x12",\x8b\x05"\x91"\xf4!%\xee\xdf!\xdbk\xce!t\x86\xbf!\x16"\xb3!\xb2\x1c\xa9!BO\xa1!F\x8e\x9b!(\xab\x97!\xact\x95!\x93\xb8\x94!\x04D\x95!s\xe4\x96!\xcfh\x99!\xe6\xa1\x9c!\x04c\xa0!\xaa\x82\xa4!\xee\xda\xa8!\xb6I\xad!\x06\xb1\xb1!\x0c\xf7\xb5!3\x06\xba!8\xcd\xbd!\xbb>\xc1!LQ\xc4!\x12\xff\xc6!\x89E\xc9!(%\xcb!\x11\xa1\xcc!\xaf\xbe\xcd!_\x85\xce!\xf2\xfd\xce!\x922\xcf!/.\xcf!C\xfc\xce!\x80\xa8\xce!\xaf>\xce!6\xca\xcd!\xe3U\xcd!\xf8\xeb\xcc!\xd6\x95\xcc!\x99[\xcc!\xb7D\xcc!\xf9V\xcc!\xe4\x94\xcc!f\x06\xcd!^=0"\xdeW""\xed\xb2\x15"\x1bQ\n"\xd70\x00"\x1a\x99\xee!K5\xdf!x\x1c\xd2!\xc9.\xc7!\x00G\xbe!\xc8;\xb7!\x92\xe0\xb1![\x06\xae!&}\xab!p\x14\xaa!x\x9c\xa9!\xd0\xe6\xa9!\x1c\xc7\xaa!\xf2\x13\xac!\x0e\xa7\xad!\xd9]\xaf!\xd2\x19\xb1!\x9d\xc0\xb2!\x12<\xb4!fz\xb5!\xdcm\xb6!\xe0\x0c\xb7!\x85Q\xb7!j9\xb7!c\xc5\xb6!\x17\xf9\xb5!\xaa\xda\xb4!Yr\xb3!6\xca\xb1!\x8a\xed\xaf!\xbd\xe8\xad!\x00\xc9\xab!\xd7\x9b\xa9!\xcan\xa7!vO\xa5!\xe7J\xa3!\xa9m\xa1!\x93\xc3\x9f!\x8dW\x9e!v3\x9d!\xef_\x9c!\xba\xe4\x9b!\x01\xc8\x9b!\xf8\x0c\x9c!\x9f\xba\x9c!^=0"W\'$"\xf47\x19"\x9fn\x0f"\xe3\xc6\x06"\xb5o\xfe!\x9cj\xf1!n_\xe6!\xa4)\xdd!:\xa0\xd5!\xc9\x96\xcf!\xb9\xde\xca!0H\xc7!2\xa3\xc4!\xb8\xc0\xc2!\x18s\xc1!z\x8f\xc0!\x08\xee\xbf!\x94j\xbf!>\xe5\xbe!RB\xbe!\xcej\xbd!NL\xbc!\xf8\xd8\xba!c\x07\xb9!:\xd2\xb6!<8\xb4!\xa0;\xb1!\xc8\xe1\xad!\xdc2\xaa!k9\xa6!\xe4\x01\xa2!\\\x9a\x9d!\xf5\x11\x99!\xa0x\x94!\xc2\xde\x8f!\xf8T\x8b!\x9a\xeb\x86!\xc6\xb2\x82!\xc6s}!|\x1fv!\x16\x84o!R\xbbi!_\xdcd!$\xfc`!\xd1,^!A~\\!l\xfd[!\xef\xb1\\!$\xa8^!^=0"$\x10&"\xe1\xf0\x1c"l\xdc\x14"\x12\xcb\r"L\xb1\x07"\xed\x7f\x02"\x90I\xfc!;\x16\xf5!\xab8\xef!\xee\x80\xea!\xcf\xbd\xe6!\xa2\xbd\xe3!\xb9O\xe1!oE\xdf!\xb4r\xdd!*\xaf\xdb!\x89\xd6\xd9!c\xc9\xd7!Bm\xd5!\xcc\xac\xd2!\x06x\xcf!\x0e\xc4\xcb!\x1a\x8b\xc7!\x00\xcc\xc2!\xe7\x89\xbd!\xf2\xcb\xb7!\xb2\x9c\xb1!\xa8\t\xab!\xca"\xa4!\x11\xfa\x9c!\xea\xa2\x95!\xb81\x8e!\x90\xbb\x86!T\xab~!R*p!\x95\x1db!\'\xadT!R\xffG!N8<!\xecy1!j\xe3\'!>\x91\x1f!\x04\x9d\x18!x\x1d\x13!8&\x0f!\x1b\xc8\x0c!\xb5\x10\x0c!\x11\t\r!\xdd\xbb\x0f!^=0"\xa3\x0e("\x84\xd7 "\n\x92\x1a"!4\x15"^\xaf\x10"\x0b\xf2\x0c"J\xe7\t"\x1cx\x07"\x96\x8b\x05"\xed\x07\x04"\xe0\xd2\x02"\x84\xd2\x01"\xca\xed\x00"\xfe\x0c\x00"\xbe4\xfe!\xea\x04\xfc!\xafh\xf9!\xf6C\xf6!~\x80\xf2!)\x0e\xee!\xda\xe2\xe8!4\xfa\xe2!\x8eU\xdc!4\xfb\xd4!\x1e\xf6\xcc!\x85U\xc4!\x0b,\xbb!5\x8f\xb1!\xe7\x96\xa7!\xce\\\x9d!\xa8\xfb\x92!\xe8\x8e\x88!_d|!\xb0\x01h!S+T!\x06\x15A!\xfb\xef.!\xe4\xea\x1d!C1\x0e!Z\xd6\xff \x14{\xe6 \xba\x92\xd0 \xaaX\xbe \xa1\x00\xb0 )\xb7\xa5 \xa0\xa1\x9f B\xde\x9d \xba\x81\xa0 X\x9f\xa7 ^=0"[\x1f*"\x11\xe5$"\x89\x86 "A\xf7\x1c"\x8a&\x1a"<\x00\x18"Om\x16"tT\x15"\xb4\x9a\x14"j$\x14"\x9f\xd5\x13"\x12\x93\x13"\xadB\x13"\x04\xcc\x12"\x15\x19\x12"p\x16\x11"\xac\xb3\x0f"\xc4\xe3\r"\xec\x9c\x0b"\xc6\xd8\x08"y\x94\x05"O\xd0\x01"v\x1f\xfb!\x02\xb2\xf1!\xe6i\xe7!=]\xdc!\x04\xa6\xd0!Ga\xc4!s\xae\xb7!\xba\xae\xaa!l\x84\x9d!GR\x90!\x0c;\x83!\xdb\xc1l!H\xcaS!\x8b\xcf;!I\x0e%!\xa0\xbf\x0f!\xb21\xf8 \xa2\x95\xd4 _\x04\xb5 \xff\xcd\x99 \xa19\x83 (\nc x\xcaI t\x0b; \x88\x127 a\x10> \x13*P ^=0"b>,"\x88\x12)"\xf4\xaf&"L\x08%"\xfe\x08$"\x06\x9c#">\xa8#"\xaa\x12$"{\xbe$"c\x8e%"\xc5d&"\r%\'"\xc7\xb3\'"\xbe\xf7\'"\x06\xda\'"\xceF\'"\x82-&"M\x81$"\xcd8""\xa0N\x1f"\x16\xc1\x1b"\xf4\x91\x17"\x9e\xc6\x12"{g\r"\xd9\x7f\x07"\x8e\x1d\x01"&\xa1\xf4!\x1dU\xe6!B}\xd7!\xafA\xc8!\xc0\xcb\xb8!\x85E\xa9!\xeb\xd8\x99!M\xaf\x8a!\xf4\xe1w!\x86\x89[!D\x9f@!\x8eh\'!\x92&\x10!\xf0)\xf6 \xc8\xd4\xd0 \xb8\xaf\xb0 c\x11\x96 ^E\x81 h\x17e \x9a1T \'+P $<Y i\x8co ^=0"\x99g."*X-"m\x03-"\xabY-"\xc8F."<\xb3/"\xb0\x841"\x8f\x9e3"\xc5\xe25"w28"\xfen:"Sz<"\xe37>">\x8d?"\x9ab@"1\xa3@"\xdd=@"4%?"\x99O="\x99\xb7:"\xd0[7"\xa0>3"4f."4\xdc("[\xad""b\xe9\x1b"6\xa2\x14"\xfe\xeb\x0c"r\xdc\x04"\xe4\x14\xf9!\x94\x1b\xe8!X\xfd\xd6!\xda\xea\xc5!R\x14\xb5!\xd2\xa8\xa4!.\xd6\x94!\x10\xc8\x85!\xd2Oo!\xf88U!P\x93=!\x90\xa0(!\xe9\x9b\x16!\xd2\xb9\x07!|O\xf8 \x8a\x18\xe8 \xa3\r\xdf \xfe^\xdd \x9b+\xe3 Z\x8b\xf0 ^=0"\x17\x970"$\xae1"\x98u3"l\xdc5"\x90\xcd8"\x820<"\x0e\xea?"\xa6\xdcC"O\xe9G"n\xf0K">\xd2O"\xf2oS"\xc7\xabV"|jY"\t\x93["\xd7\x0f]"\x9f\xce]"\x18\xc1]"\xd5\xdc\\"\xb0\x1b["\xb4{X"\x02\xffT"\xa1\xabP"k\x8bK"\x9f\xabE"\x9f\x1c?"\x88\xf17"\xc4?0"\xba\x1e("X\xa7\x1f"\x8b\xf3\x16"\xf4\x1d\x0e"\xa9A\x05"\x06\xf3\xf8!\x18\xc0\xe7!`\x1e\xd7!\xa7?\xc7!OS\xb8!,\x86\xaa!\xb8\x01\x9e!=\xec\x92!(h\x89!;\x94\x81!\t\x16w!\xeb\xc5n!\xde\\j!\x81\xf6i!\xb5\xa2m!\xcapu!^=0"\xb0\xc82"9\x0c6"\x1d\xfa9"9\x80>"\xde\x88C"\xfc\xfaH"\xbb\xbaN"c\xaaT"~\xaaZ"\xe6\x9a`"\x9a[f"\x06\xcdk"\x19\xd1p"\x8aKu"\xbc"y"\x08@|""\x90~"\xe1\x01\x80"\xb5G\x80"\xdb\x15\x80"\xdd\xd5~"\xce\x8e|"\xe8[y"AFu"\xa3Zp"9\xa9j"\x12Ed"\xe5C]"\xbb\xbdU"6\xccM"l\x8aE"d\x14="\xb8\x864" \xfe+"%\x97#"\xbam\x1b"\x11\x9d\x13"\x11?\x0c"_l\x05"\xf3w\xfe!\xe7\x85\xf3!Z)\xea!P\x84\xe2!\x91\xb4\xdc!\xf3\xd2\xd8!\xf1\xf3\xd6!\x86&\xd7!mr\xd9!I\xe1\xdd!^=0"\r\xf84"\xeei:"\x1f\x84@"\xa73G"BbN"\xbc\xf6U"\xdb\xd4]"\xe2\xdee"T\xf5m"X\xf8u"\x9c\xc7}"\xdd\xa1\x82"&\'\x86"qe\x89"\xb1O\x8c";\xda\x8e"\x18\xfb\x90"\x14\xaa\x92"\xfc\xe0\x93"\x91\x9b\x94"\xa9\xd7\x94"8\x95\x94"D\xd6\x93"\xa8\x9e\x92"9\xf4\x90"\x84\xde\x8e"\x8af\x8c"\xd8\x96\x89"\x11{\x86"\xea\x1f\x83"\xa5%\x7f"\xa7\xc3w"\xa56p"\r\x9ch"\xdc\x10a"\xdf\xb1Y":\x9bR"\xc8\xe7K"B\xb1E"\xd7\x0f@"\xa7\x19;"\t\xe36"\xf3}3"\xfb\xf90"Qd/"\x90\xc7."\xa9+/"n\x930"`\x053"^=0"\xf9 7"\xb0\xbe>"d\x06G"\x7f\xe4O"\x1dBY"t\x05c"\xa0\x12m"\xbaKw"\xc8\xc8\x80"I\xe2\x85"\x83\xe2\x8a"\xd3\xb9\x8f" Y\x94"K\xb2\x98"H\xb8\x9c"g_\xa0"`\x9d\xa3"\xd0i\xa6"\x0e\xbe\xa8"s\x95\xaa"J\xed\xab"\xc2\xc4\xac"7\x1d\xad"\xbf\xf9\xac"l_\xac"\xe2T\xab"p\xe2\xa9"\xb7\x11\xa8"\xa3\xed\xa5"\x1f\x82\xa3"\xff\xdb\xa0"\xa3\x08\x9e"\xf0\x15\x9b"\x0e\x12\x98"\x11\x0b\x95"\x18\x0f\x92"\xde+\x8f"\xa2n\x8c"\x14\xe4\x89"\x1e\x98\x87"\xbd\x95\x85"\xf8\xe6\x83"\xb3\x94\x82"\xc5\xa6\x81"y#\x81",\x10\x81"\x99p\x81"\xa4E\x82"1\x93\x83"^=0"\x10?9"\x8d\x01C"`sM"\xba\x7fX"\x01\x0fd"\xf1\x06p"_K|"1_\x84"\x8c\xa0\x8a"\x12\xda\x90"\x1a\xfc\x96"<\xf7\x9c"\xbc\xbc\xa2"\x9e>\xa8"\x04p\xad"SE\xb2"\\\xb4\xb6"\xab\xb4\xba"^?\xbe"\x89O\xc1"\x06\xe2\xc3"\x97\xf5\xc5"\xed\x8a\xc7"`\xa4\xc8"*F\xc9"\x0bv\xc9"H;\xc9"\x82\x9e\xc8"\x8a\xa9\xc7"*g\xc6"\x1e\xe3\xc4"\xa2)\xc3"jG\xc1"\x96I\xbf"2=\xbd"A/\xbb"\x87,\xb9"\x80A\xb7"\xb8y\xb5"v\xe0\xb3"\xf8\x7f\xb2"\x84a\xb1"n\x8d\xb0"\xe9\n\xb0"\xc3\xdf\xaf"\xec\x10\xb0"\xc7\xa1\xb0"R\x92\xb1"V\xe7\xb2"^=0"7N;"\xe6)G"3\xbdS"\x04\xf2`"H\xafn"\xf7\xd9|"\x8f\xaa\x85">\x01\x8d"qa\x94"y\xbb\x9b"\xe1\xff\xa2"J\x1f\xaa"0\x0b\xb1"\xdc\xb5\xb7"\xb0\x12\xbe">\x16\xc4"\x8a\xb6\xc9"8\xeb\xce"|\xad\xd3",\xf8\xd7"0\xc8\xdb"\xe3\x1b\xdf"|\xf3\xe1"\xceP\xe4"g7\xe6"4\xac\xe7"\x86\xb5\xe8"\xecZ\xe9"9\xa5\xe9"\xbb\x9d\xe9"\xeeN\xe9"\xc2\xc3\xe8"{\x07\xe8"\xab%\xe7"\x01*\xe6"\t \xe5"*\x13\xe4"@\x0e\xe3"\xb7\x1b\xe2"vE\xe1"\x94\x94\xe0"7\x11\xe0"\x92\xc2\xdf"!\xaf\xdf"\x95\xdb\xdf"\x96L\xe0"\xb0\x04\xe1"-\x03\xe2"\x87M\xe3"^=0"5J="\xec.K"3\xd6Y"\xc7\'i"\xfe\x08y"\x84\xae\x84"\xc8\x02\x8d"\x8fq\x95"\xdb\xea\x9d"\x9f^\xa6"\x1d\xbd\xae"\xd6\xf6\xb6"e\xfd\xbe"\xe7\xc2\xc6"\xff:\xce"[Z\xd5"8\x17\xdc"Mi\xe2"\xfcI\xe8"K\xb4\xed"\xfb\xa4\xf2"|\x1a\xf7"\xcd\x14\xfb"q\x95\xfe"\xd5\xcf\x00#\xe1\x1b\x02#\xb81\x03#\xbf\x14\x04#\xc6\xc8\x04#!R\x05#^\xb5\x05#V\xf7\x05#\x03\x1d\x06#x+\x06#\xc7\'\x06#\x15\x17\x06#1\xfe\x05#\xea\xe1\x05#\xb3\xc6\x05#\xd1\xb0\x05#\x13\xa4\x05#\x02\xa4\x05#\xa9\xb3\x05#\xba\xd5\x05#8\x0c\x06#\xfdX\x06#$\xbd\x06#\xdc7\x07#^\xcc\x07#^=0"\x04/?"\x1c\x08O"\xad\xb0_"\xec\rq"?\x81\x81"\x98\xb7\x8a"\xb0\x19\x94"\xab\x96\x9d"\x80\x1d\xa7"n\x9d\xb0"\xb8\x05\xba"\x9bF\xc3"\xeaP\xcc"\x98\x16\xd5"\x08\x8b\xdd"\xb6\xa2\xe5"\xe6S\xed"W\x96\xf4"\x90c\xfb"b\xdb\x00#a\xc6\x03#\x0br\x06#}\xde\x08#x\x0c\x0b#\x96\xfd\x0c#\xf5\xb3\x0e#W2\x10#\xed{\x11#o\x94\x12#\xd6\x7f\x13#`B\x14#\x8b\xe0\x14#\xf0^\x15#*\xc2\x15#\xd8\x0e\x16#tI\x16#hv\x16#\xf4\x99\x16#\x10\xb8\x16#X\xd4\x16#9\xf2\x16#\xb7\x14\x17#\x82>\x17#\xddq\x17#|\xb0\x17#\x16\xfc\x17#\x8eU\x18#\xcb\xbb\x18#n2\x19#^=0"\xc6\xf8@"\x19\xadR"c?e"\x96\x91x"{A\x86"vx\x90"\xaa\xdb\x9a"\x9bX\xa5"\xba\xdc\xaf"\x87U\xba"1\xb1\xc4"l\xde\xce"#\xcd\xd8"Wn\xe2"\x80\xb4\xeb"\xa6\x93\xf4"\xa5\x01\xfd"\x08{\x02#\x195\x06#\xa7\xac\t#+\xe0\x0c#!\xcf\x0f#\xbey\x12#\xf6\xe0\x14#\x96\x06\x17#\xeb\xec\x18#\xfe\x96\x1a#)\x08\x1c#@D\x1d#tO\x1e#\x16.\x1f#\xbc\xe4\x1f#\x0fx #\x9c\xec #\xfeF!#\xc3\x8b!#+\xbf!#V\xe5!#\x11\x02"#\x0b\x19"#\x84-"#SB"#!Z"#!w"#\x00\x9b"#t\xc7"#r\xfd"#\xe6;##\xc7\x86##^=0"\xb4\xa3B"\xf4\x15V"\x9fuj"\xd5\xa0\x7f"l\xb9\x8a"K\xe2\x95"\xc66\xa1"\x11\xa2\xac"k\x0f\xb8"\x15j\xc3"\'\x9e\xce"L\x98\xd9"\x9fF\xe4"\x9f\x98\xee"B\x7f\xf8"\xc2\xf6\x00#\x12l\x05#\x04\x9b\t#\x12\x80\r#\xbe\x18\x11#\x91c\x14#\x1a`\x17#\xce\x0e\x1a#\x04q\x1c#\xda\x88\x1e#:Y #\x95\xe5!#\xeb1##\xaaB$#\xa2\x1c%#\xd4\xc4%#q@&#\xc8\x94&#\n\xc7&#x\xdc&#\x16\xda&#\xcb\xc4&#3\xa1&#\xb0s&#]@&#\xcf\n&#\x8e\xd6%#u\xa6%##}%#\xaa\\%#\x11G%#\xa7=%#\xad?%#rQ%#^=0"V,D"\x15;Y"QGo"`\x15\x83"\r\xde\x8e"\x8d\xe7\x9a"\xe9\x1a\xa7"\x8b`\xb3"\xc2\xa0\xbf"\x1b\xc4\xcb"\xbf\xb3\xd7"\xd2Y\xe3"\xde\xa1\xee"\xddx\xf9"\xf1\xe6\x01#\xfa\xc8\x06#,\\\x0b#i\x9b\x0f#\xad\x82\x13#P\x0f\x17#\xbd?\x1a#\x9d\x13\x1d#\xa2\x8b\x1f#\xac\xa9!#Zp##V\xe3$#\xe8\x06&#\x10\xe0&#Mt\'#\x83\xc9\'#\xfa\xe5\'#\x18\xd0\'#f\x8e\'#w\'\'#\xbc\xa1&#\xa8\x03&#FS%#w\x96$#\xc7\xd2##k\r###K"#Y\x90!#\xf3\xe0 #]@ #\x8e\xb1\x1f#87\x1f#W\xd3\x1e#\xc5\x85\x1e#2S\x1e#^=0"y\x8fE"q\x15\\"\x07\xa9s"\xc9\x0f\x86".\xa5\x92"\xed{\x9f"\xdby\xac"U\x84\xb9"O\x80\xc6"\xeeR\xd3"\x11\xe2\xdf"\x9b\x14\xec"\xea\xd2\xf7"\x84\x83\x01#\xb1\xce\x06#N\xc2\x0b#\xf7V\x10#\xb2\x86\x14#\xf1L\x18#\x86\xa6\x1b#\xc4\x91\x1e#V\x0e!#F\x1d##\xd4\xc0$#r\xfc%#\xac\xd4&#\xeeN\'#vq\'#6C\'#\xac\xcb&#\xb8\x12&#\x9c %#\xb6\xfd##q\xb2"#/G!#:\xc4\x1f#\x8c1\x1e#\xe3\x96\x1c#\x86\xfb\x1a#vf\x19#\x0e\xde\x17#Eh\x16#o\n\x15#X\xc9\x13#\x15\xa9\x12#t\xad\x11#Y\xd9\x10#\x8c-\x10#\x15\xaf\x0f#^=0"(\xcaF"\x8f\x9e^"\x91\x90w"d\xb8\x88"\xd4\x05\x96"\xaf\x94\xa3"\xbbG\xb1"\xec\x00\xbf"\xb0\xa1\xcc"\xa7\x0b\xda"\xe9 \xe7"\xb7\xc4\xf3"\r\xdc\xff"\xdb\xa6\x05#r\x01\x0b#\xb8\xf3\x0f#5u\x14#\xd1~\x18#E\x0b\x1c#\xdf\x16\x1f#\xb7\x9f!#_\xa5##8)%#\x02.&#\x02\xb8&#\xb4\xcc&#\xe5r&#2\xb2%#P\x93$#\x87\x1f##\xce`!#ia\x1f#\xf0+\x1d#\x18\xcb\x1a#\x9aI\x18#\r\xb2\x15#\xb8\x0e\x13#\xa6i\x10#N\xcc\r#\xd6?\x0b#\x96\xcc\x08#tz\x06#\x8bP\x04#EU\x02#0\x8e\x00#\x9d\x00\xfe"Z_\xfb"U<\xf9":\xa2\xf7"^=0"\xc8\xd9G"\xa4\xd0`"z\xf4z"\xe5\x08\x8b"\xbb\xf7\x98"S(\xa7"Sz\xb5"B\xcc\xc3".\xfc\xd1"\xef\xe7\xdf"0n\xed"\x90n\xfa"/e\x03#\x812\t#X\x92\x0e#/y\x13#7\xdd\x17#n\xb6\x1b#\x9d\xfe\x1e#\x99\xb1!#\x10\xcd##\x9dP%#\xda=&#\x0e\x98&#:d&#\xf9\xa8%#=n$#V\xbd"#\x9c\xa0 #A#\x1e#XQ\x1b#R7\x18#\x12\xe2\x14#\xc3^\x11#u\xba\r#.\x02\n#\xb5B\x06#l\x88\x02#Y\xbe\xfd"x\xa4\xf6"w\xd8\xef"\xe8m\xe9"\xc3v\xe3"X\x03\xde"\xaf!\xd9"\x92\xde\xd4"ED\xd1"\x0bY\xce"\xc8\'\xcc"^=0"\xf7\xbbH"z\xa6b"\xa1\xcc}"a\xfb\x8c"\xe8s\x9b"\xca.\xaa"\x0e\t\xb9"*\xde\xc7"5\x89\xd6"\xa1\xe4\xe4"\xae\xcb\xf2"v\r\x00#\'X\x06#\x1a6\x0c#\xe5\x98\x11#\xc9s\x16#\xca\xbb\x1a#\xd8g\x1e#\x18q!#\xc7\xd2##A\x8a%#*\x97&#,\xfb&#$\xba&#\xc0\xd9%#\x85a$#\xa4Z"#\xbe\xcf\x1f#\xc2\xcc\x1c#\xa6^\x19#U\x93\x15#Ly\x11#\x8e\x1f\r#Y\x95\x08#\x06\xea\x03#\x86Y\xfe"0\xd9\xf4"\x03p\xeb"\x01:\xe2"\xc9Q\xd9"B\xd0\xd0"\xc4\xcc\xc8"\xa6\\\xc1"\x1a\x93\xba"\x12\x81\xb4"\x8c5\xaf"\x01\xbd\xaa"\x9a\x1f\xa7"\xadh\xa4"^=0"\xc4nI"\n\x1cd"\xf8\x08\x80")\x8b\x8e"Lt\x9d",\xa1\xac"\xbb\xec\xbb"\x1b0\xcb"\xabC\xda"{\xff\xe8"\'<\xf7"\xa9i\x02#K\xd0\x08#\xe2\xc0\x0e#\xe5+\x14#z\x03\x19#\xb0;\x1d#\xd5\xca #L\xa9##\xfe\xd1%#\x00B\'#\xef\xf8\'#\xb6\xf8\'#lE\'#\\\xe5%#\xca\xe0##\xddA!#B\x14\x1e#,e\x1a#\xcaB\x16#\x93\xbc\x11#\x86\xe2\x0c#E\xc5\x07#\xb5u\x02#\x8e\t\xfa"\xd4\x06\xef"`\x04\xe4"\xa8"\xd9"\xaa\x80\xce"\xf2;\xc4"sp\xba"\x058\xb1"x\xaa\xa8"J\xdd\xa0"o\xe3\x99"\x9e\xcd\x93"\xcc\xa9\x8e"\xb9\x81\x8a"\x15a\x87"^=0"\xb9\xf0I"U-e"K\xdf\x80"!\xb4\x8f"\xaf\xf3\x9e"\x9by\xae"$\x1f\xbe"\x04\xbc\xcd"\xed&\xdd":6\xec"\xc0\xc0\xfa"\'O\x04#\x84\xd4\n#k\xde\x10#\xb7\\\x16#\xbf@\x1b#%~\x1f#\x8c\n###\xde%#p\xf3\'#zG)#\xd0\xd9)#r\xac)#\xc5\xc3(#r&\'#\x19\xdd$#|\xf2!#\xdcr\x1e#\x1el\x1a#Z\xed\x15#\xb5\x06\x11# \xc9\x0b#\x0bF\x06#F\x8f\x00#>m\xf5"\xe5\x9b\xe9"\\\xcd\xdd"\xa4#\xd2"j\xbf\xc6"\xbf\xbf\xbb"\xf7A\xb1"Oa\xa7"\xc86\x9e"\xfc\xd8\x95"\xe2[\x8e"\x1a\xd1\x87"UG\x82"`\x92{"\n\xc5t"^=0"\xaa@J"\xfc\xd7e"!g\x81"&s\x90" \xee\x9f"\x1b\xb3\xaf"\xd5\x9a\xbf"r|\xcf"\xd3-\xdf"\xa2\x84\xee" W\xfd"5\xbe\x05#\xfcf\x0c#\x9b\x93\x12#z3\x18#\xfb7\x1d#E\x94!#\n>%#:-(#\\\\*#Y\xc8+#\xd1p,#\xccW,#\xaa\x81+#3\xf5)#!\xbb\'#S\xde$#\x1ak!#zo\x1d#\xa6\xfa\x18#\xda\x1c\x14#\x00\xe7\x0e#\xaaj\t#\xa2\xb9\x03#k\xcb\xfb"\x84\x01\xf0"d8\xe4"\xd1\x91\xd8"d.\xcd"\x04-\xc2"\xd8\xaa\xb7"\x02\xc3\xad"P\x8e\xa4"4#\x9c"\x95\x95\x94"\xf7\xf6\x8d"\x08V\x88"`\xbd\x83"\r9\x80"^=0"\xcb]J"T\x1af"\xe1\x9e\x81"\xec\xc5\x90"|`\xa0"\xdfI\xb0".[\xc0"\xd1k\xd0"\x01R\xe0"\n\xe4\xef"K\xf8\xfe"?\xb3\x06#4\x84\r#\xed\xdc\x13#%\xad\x19#E\xe6\x1e#\xe3{##\x94c\'#\x9c\x95*#r\x0c-#"\xc5.#3\xbf/#\x98\xfc/#\xa6\x81/#\xccT.#\x8a~,#J\t*#\x0e\x01\'#.s##Vn\x1f#\x12\x02\x1b#\x98>\x16#\xa64\x11#9\xf5\x0b#K\x91\x06#\xc7\x19\x01#J>\xf7"\xf0b\xec"<\xc0\xe1"ns\xd7"\xec\x97\xcd";G\xc4"\xd9\x98\xbb"\xce\xa1\xb3"\xe3t\xac"\xac"\xa6"\xfd\xb8\xa0"\x97A\x9c"\xb7\xc8\x98"^=0"\xe4GJ"+\xf3e"\xdb\x85\x81" \xab\x90"\xb1H\xa0"\xea:\xb0"\x13\\\xc0"\xb6\x84\xd0"\x8b\x8c\xe0"\x1aK\xf0"0\x98\xff"\x9b&\x07#r"\x0e#v\xae\x14#\xd6\xba\x1a#\x9a9 #\xbc\x1e%#o`)#\x18\xf7,#w\xdd/#\x98\x102#\xf4\x8f3#R]4#\x82|4#\x8b\xf33#D\xca2#9\n1#l\xbe.#<\xf3+#\xfd\xb5(#\x06\x15%#\x0e\x1f!#h\xe3\x1c#vq\x18#\xaa\xd8\x13#J(\x0f#Do\n#\xfb\xbb\x05#N\x1c\x01#\xbe:\xf9"\xe8\x96\xf0"\x03d\xe8"\xf5\xb6\xe0"\xa5\xa2\xd9"\xcf7\xd3"`\x85\xcd"\xd7\x97\xc8"ew\xc4"t0\xc1"^=0"%\xffI"\xf5be"\xcf\x1b\x81"`"\x90"\xe1\xa5\x9f"\x89\x84\xaf"U\x9a\xbf"\x19\xc2\xcf"\x94\xd5\xdf"y\xae\xef"\xdc&\xff"B\r\x07#\x193\x0e#\xc7\xf4\x14#\x87C\x1b#"\x12!#]U&#\xf5\x03+#\xa6\x16/#v\x882#eV5#\xe8\x7f7#<\x069#\xb0\xec9#x8:#q\xf09#\xf6\x1c9#\xa8\xc77#v\xfb5#\xf6\xc33#\x9d-1#nE.#\x9f\x18+#\x9e\xb4\'#\xb8&$#9| #\xee\xc1\x1c#D\x04\x19#\x1aO\x15#\xb4\xad\x11#\x8e*\x0e#f\xcf\n#A\xa5\x07#\x1a\xb4\x04#\x15\x03\x02#R1\xff"C\xf4\xfa"VU\xf7"\x04a\xf4"^=0"\xc9\x83I"~jd"|a\x80"B,\x8f"Zx\x9e"\x18&\xae"\x1a\x14\xbe"\xc8\x1f\xce"\x97%\xde"&\x02\xee"O\x92\xfd"/Z\x06#\xff\xa3\r#\xa4\x97\x14#o\'\x1b#3G!#f\xec&#u\x0e,#\x96\xa60#\xe3\xaf4#_\'8#6\x0c;#\x16_=#\x8e"?#\xd8Z@#\x89\rA#\xa0AA#\x1b\xff@#\tO@#C;?#)\xce=#w\x12<#Q\x13:#\xde\xdb7#2w5#@\xf02#\xafQ0#\xc3\xa5-#1\xf6*#XL(#\xc4\xb0%#m+##\xc5\xc3 #]\x80\x1e#\xe5f\x1c#\xc4|\x1a#z\xc6\x18#\xebE\x17#\x8f\x01\x16#^=0"\x1d\xd7H"\xc3\x0bc"\xa0\xb0~"\x83\xca\x8d"\x9c\xc1\x9c"\x9a \xac"\x08\xc9\xbb"\x1a\x9b\xcb"jv\xdb"\xcc:\xeb" \xc8\xfa"\xe0\xff\x04#\x01b\x0c#\xed|\x13#\xfcC\x1a#\xf2\xab #l\xab&#\xfb9,#gQ1#\xd7\xec5#I\t:#D\xa5=#\xfc\xc0@#\x10^C#\xb0\x7fE#\x05*G#\x96bH#\xbf/I#\xaa\x98I#.\xa5I#\xb3]I#\xd2\xcaH#\x80\xf5G#\xaa\xe6F#A\xa7E#\x1b@D#\xaa\xb9B#0\x1cA#xo?#\xfe\xba=#\x8a\x05<#\x8cU:#\xcf\xb08#\x9a\x1c7#u\x9d5#\xc274#\xea\xee2#\x03\xc41#i\xbd0#^=0"c\xfaG"\xdbIa"\xed\x04|"\xb5\xff\x8b"\x93\x84\x9a"\xc3v\xa9"\xa3\xba\xb8"\x973\xc8"\x81\xc4\xd7"\x1bP\xe7"\x95\xb9\xf6"\x82\xf2\x02#\xe2[\n#e\x8c\x11#\xadx\x18#|\x16\x1f#\xaf\\%#\xbcC+#u\xc50#\x0f\xdd5#<\x87:#,\xc2>#>\x8dB#@\xe9E#\x1a\xd8H#\xd6\\K#p{M#\xb48O#\x15\x9aP#\x90\xa5Q#\xdfaR#t\xd5R#\x9c\x07S#=\xffR#Y\xc3R#\x03[R#\xef\xccQ#\xa1\x1fQ#DYP#\xb6\x7fO#s\x98N#u\xa8M#V\xb4L#Y\xc0K#\xfb\xcfJ#\x9c\xe6I#!\x07I#x1H#AlG#^=0"m\xefF"k(_"\x97\xc5x"\xed\xcf\x89"\xd4\xc5\x97"%-\xa6"7\xed\xb4":\xec\xc3"\x10\x10\xd3"\x85>\xe2"\x82]\xf1"\xf3)\x00#\x95\x84\x07#m\xb3\x0e#\xda\xab\x15#fd\x1c#{\xd4"#\xdf\xf4(#\x7f\xbf.#\x7f/4#JA9#t\xf2=#\xcdAB#(/F#\x91\xbbI#\xca\xe8L#\x98\xb9O#Y1R#@TT#\xc0&V#\xe1\xadW#\xfc\xeeX#v\xefY#\x03\xb5Z#.E[#\x80\xa5[#|\xdb[#\x87\xec[#U\xdd[#\xe2\xb2[#vq[#Q\x1d[#\x04\xbaZ#\x0eKZ#%\xd3Y#,UY#R\xd3X#\xf2LX#i\xc8W#^=0"v\xb8E"?\xac\\"3\xfat"\xe9?\x87":\x8b\x94"|J\xa2"ng\xb0"\'\xcb\xbe"*^\xcd"\x93\x08\xdc"\xeb\xb2\xea"\x0cF\xf9"\xee\xd5\x03#\x8a\xe7\n#\x18\xce\x11#\x80\x80\x18#\xd0\xf6\x1e#\xc2)%#Z\x13+#\x92\xae0#\x89\xf75#[\xeb:#>\x88?#_\xcdC#\xd3\xbaG#\x9fQK#z\x93N#\xd9\x82Q#\xb9"T#\xa4vV#\x93\x82X#\xceJZ#\xbc\xd3[#\x18"]#\x97:^#\xe5!_#\x9c\xdc_#Vo`#B\xde`#\x8e-a# aa#[|a#\x8e\x82a#\x97va#\xdbZa#\xc31a#\n\xfd`#\xac\xbb`#\xfbs`#^=0"\x08XD"\xb6\xdaY"7\xabp"\xadU\x84"\x87\xdc\x90"\xb9\xd7\x9d"\x7f3\xab"7\xdb\xb8"i\xb9\xc6"]\xb8\xd4"\x85\xc2\xe2"l\xc2\xf0"C\xa3\xfe"\x9c(\x06#\xdb\xdc\x0c#\x8ae\x13#\xfd\xba\x19#\x02\xd6\x1f#\xab\xb0%#\xa5E+#\xf3\x900#"\x8f5#\x14>:#\x80\x9c>#\xdd\xa9B#\xa1fF#\xe6\xd3I#\x83\xf3L#\xca\xc7O#\xd3SR#\xd3\x9aT#\xa2\xa0V#?iX#\xcd\xf8Y#\x9eS[#\x06~\\#%|]#iR^#\xd0\x04_#\x1b\x97_#\xf9\x0c`#\xc5i`#\x7f\xb0`#\xde\xe3`#\x07\x06a#B\x19a#\x14\x1fa#C\x16a#\xc2\x04a#^=0"\xf8\xd0B"S\xbaV"\xf1\xe2k"P\x18\x81"\xa0\xc2\x8c"\xf9\xdf\x98"\x85^\xa5"%+\xb2"k2\xbf"\n`\xcc"\xb8\x9f\xd9"S\xdd\xe6"\xcd\x04\xf4"\xb9\x81\x00#\x83\xe3\x06#]\x1f\r#W-\x13#\xa0\x06\x19#\x12\xa5\x1e#L\x03$#\x00\x1d)#\xc8\xee-#Nv2#\xaf\xb16#|\xa0:#\xbcB>#L\x99A#\xd8\xa5D#kjG#\x04\xeaI#\xb4\'L#2\'N#Y\xecO#U{Q#b\xd8R#\xed\x07T#:\x0eU#\x95\xefU#\x05\xb0V#\x8bSW#\xcf\xddW#>RX#\xde\xb3X#m\x05Y#&IY#0\x81Y#\xf4\xaeY#S\xd1Y#\xcf\xedY#^=0"\x9b&A"\xf7QS"\x99\xacf"\x88\x1f{"\'H\x88"}p\x93"[\xf8\x9e"J\xce\xaa"\x9d\xdf\xb6"t\x19\xc3")h\xcf"\x84\xb8\xdb"F\xf7\xe7"\xdb\x11\xf4"}\xf6\xff";\xca\x05#"n\x0b#\x10\xe0\x10#\xef\x19\x16#U\x16\x1b#\xfb\xd0\x1f#cF$#)t(#\xa2X,#\x12\xf3/#\xb7C3#\x91K6#G\x0c9#C\x88;#X\xc2=#\x16\xbe?#2\x7fA#\x0b\nC#\xd6bD#8\x8eE#\xcc\x90F#7oG#\x17.H#\x9b\xd1H#,^I#\x88\xd7I#\x86AJ#\'\x9fJ#x\xf3J#\xb3@K#\x08\x89K# \xceK#\xb7\x0eL#\x0ePL#^=0"J\\?"5\xa9O"c\x14a"\xf2\x89s"\xe7x\x83"Y\x98\x8d"\xf5\x13\x98"T\xdb\xa2"\x98\xdc\xad"h\x05\xb9"\xfcB\xc4"N\x82\xcf"\x89\xb0\xda"K\xbb\xe5")\x91\xf0"q!\xfb"s\xae\x02#\xf1\x9a\x07#\x18P\x0c#\xbc\xc8\x10#\x9e\x00\x15#_\xf4\x18#\xd2\xa1\x1c#\x9b\x07 #1%##\x15\xfb%#\x95\x8a(#\xd5\xd5*#i\xdf,#\xb7\xaa.#\xbe;0#\xa6\x961#\x04\xc02#\xcd\xbc3#\xf7\x914#kD5#w\xd95#\xdeU6#`\xbe6#\x9e\x177#\xcde7#\xba\xac7#\x03\xf07#\xb628#,w8#\xdb\xbf8#[\x0e9#\xaaa9#\x90\xbe9#^=0"\xe5u="l\xc8K"\xd7\'["\xb1\x82k"e\xc3|"&h\x87"]\xc6\x90"ml\x9a"\x1cI\xa4"\xb6J\xae"\x95^\xb8"\xf1q\xc2"hr\xcc"\xa8M\xd6"m\xf2\xdf"LP\xe9"LX\xf2"\xe7\xfc\xfa"\'\x99\x01#Nw\x05#\xea\x14\t#\xffn\x0c#\x8b\x83\x0f#\xa5Q\x12#\'\xd9\x14#"\x1b\x17#Q\x19\x19#$\xd6\x1a#\x04U\x1c#\xc0\x99\x1d#\xbf\xa8\x1e#\xb8\x86\x1f#\xe28 #\x90\xc4 #+/!#S~!#`\xb7!#\xb8\xdf!#b\xfc!#^\x12"#\x13&"#\xbe;"#\x04W"#E{"#\xf7\xaa"#\xa9\xe8"#\xe95###\x92##\x99\x01$#^=0"Xw;"\x0e\xb8G"\xc7\xf4T"!\x1ec"d r"\xc8\xf1\x80"$&\x89"\xe4\x9d\x91"TH\x9a"\xf6\x13\xa3"|\xee\xab"\x90\xc5\xb4"\xc9\x86\xbd"\x1f \xc6"\xcf\x80\xce"\x80\x98\xd6"\xaaX\xde"-\xb4\xe5"\xce\x9f\xec";\x12\xf3"\x15\x04\xf9"Fp\xfe"\xcb\xa9\x01#\x7f\xd6\x03#\xb1\xbe\x05#\xcdc\x07#.\xc8\x08#\xdd\xee\t#\x96\xdb\n#\xce\x92\x0b#\\\x19\x0c#yt\x0c#\xdd\xa9\x0c#H\xbf\x0c#\x89\xba\x0c#\x90\xa1\x0c#\x0cz\x0c#\xddI\x0c#!\x16\x0c##\xe4\x0b#\x8f\xb8\x0b#\xb1\x97\x0b#v\x85\x0b#C\x85\x0b#\xcd\x99\x0b#\xab\xc5\x0b#}\n\x0c#\xe0g\x0c#\xa8\xe1\x0c#^=0"\xbbd9"#\x81C"\xd6\x89N"JqZ"p%g"\xc1\x8ft"\x0cK\x81"O\x8d\x88"\x9b\xfe\x8f"\x9f\x8d\x97"\xb3(\x9f"\xa1\xbd\xa6"c:\xae"\x91\x8d\xb5"V\xa6\xbc"=u\xc3"\x1b\xec\xc9"g\xfe\xcf"r\xa1\xd5"\xb7\xcc\xda"sy\xdf"p\xa3\xe3"VH\xe7"-h\xea"h\x04\xed"+!\xef"\xac\xc3\xf0"\x1f\xf3\xf1"\xd1\xb7\xf2"W\x1b\xf3"v(\xf3"\x0b\xea\xf2"sl\xf2"X\xbb\xf1"J\xe3\xf0"i\xf0\xef"\xb8\xee\xee"\xda\xe9\xed"\xd6\xec\xec"0\x02\xec"\x883\xeb"\xb8\x89\xea"\x91\x0c\xea"$\xc3\xe9"\xf9\xb2\xe9"\xff\xe0\xe9"\xe4P\xea"i\x02\xeb"\x1b\xfc\xeb"^=0"pB7"\xd4,?"\xbd\xf5G"k\x91Q"[\xef["x\xfaf"\xd6\x99r"/\xb1~"\xad\x90\x85"z\xe4\x8b"\xc1B\x92"\x06\x9a\x98"\xc7\xd8\x9e"\x19\xee\xa4"\xd1\xc9\xaa"\x05]\xb0"\x16\x9a\xb5"Ju\xba"\x95\xe4\xbe"\t\xe0\xc2"\xf4a\xc6"~f\xc9"\x12\xec\xcb"@\xf3\xcd"\xa2~\xcf"\x82\x92\xd0"\x075\xd1"\xc3m\xd1"\xa9E\xd1"\xa9\xc6\xd0"\xcd\xfb\xcf"\xb2\xf0\xce"s\xb1\xcd"\\J\xcc"\xe7\xc7\xca"r6\xc9"\xe4\xa1\xc7"\x14\x16\xc6"\xe7\x9d\xc4"\xeaC\xc3"\xcf\x11\xc2"3\x10\xc1"\x06G\xc0"7\xbd\xbf"Kx\xbf"<}\xbf"\xa1\xcf\xbf"\xbco\xc0"jc\xc1"^=0"\xcb\x145"~\xc4:"\xaaGA"\x0b\x94H"\xfe\x9aP"\nIY"\xca\x86b"\xa69l"\x15Dv"#C\x80"\xabo\x85"\xe0\x96\x8a"\n\xa8\x8f"\x0e\x93\x94"pH\x99"\x1b\xba\x9d"\x1e\xdb\xa1"T\xa0\xa5"\x84\x00\xa9")\xf4\xab"5v\xae"K\x83\xb0"^\x1a\xb2"j<\xb3"\x1a\xec\xb3"5.\xb4"\xe3\x08\xb4"\xf7\x83\xb3"S\xa8\xb2"\x16\x80\xb1"\x02\x16\xb0"\xb1u\xae"\xde\xaa\xac"\xe7\xc1\xaa"\xd2\xc6\xa8"\xb3\xc5\xa6"b\xca\xa4".\xe0\xa2"\xba\x11\xa1"bi\x9f"Z\xf0\x9d"F\xaf\x9c"\xa8\xad\x9b"Z\xf2\x9a"\xc8\x82\x9a"\xcdc\x9a"\xfb\x98\x9a"\x04#\x9b"\xbd\x06\x9c"^=0"\x11\xe02"\x8cQ6"e\x8e:"]\x8e?"\x9aDE"p\x9fK"\xd3\x89R"\x02\xebY"`\xa7a"{\xa1i"u\xbaq"\xa1\xd2y"h\xe5\x80"7\xc2\x84":q\x88"\x1c\xe5\x8b"\xb5\x11\x8f"\x9a\xec\x91"\xe2l\x94"\xc4\x8b\x96"*D\x98"S\x93\x99"\x06x\x9a"M\xf3\x9a"\xd1\x07\x9b"\x06\xba\x9a"\xd4\x0f\x9a"\xaa\x10\x99"\xe8\xc4\x97"66\x96"\xc7n\x94"zy\x92"\x90a\x90"\x932\x8e"\x14\xf8\x8b"e\xbd\x89"\xb1\x8d\x87"\x9fs\x85"ky\x83"\xc8\xa8\x81"{\n\x80"`M}";\t{"\x81Uy"\x98<x"\xfe\xc7w"b\xfew"D\xe2x"\xdf{z"^=0"\xed\xa80"@\xdd1"\x9b\xd83"\xe7\x946"\x10\x07:"! >"\n\xcdB"\xa3\xf7G"\xe2\x86M"\xd3_S"$fY"\xa6|_"`\x86e"\x03gk"c\x03q"xBv"\x8b\r{"\x9eP\x7f"\x8c}\x81"\xb6\xff\x82"\x02*\x84"B\xf9\x84"9l\x85"p\x83\x85"\x0fA\x85"\xe5\xa8\x84"\xf6\xbf\x83"\xdd\x8c\x82"\x1a\x17\x81"f\xce~"\xa8\x0c{"\xc1\xfcv"\x12\xb3r"RDn"\xd5\xc5i"\x12Le"\x92\xeb`"\xcd\xb7\\"\xc3\xc3X"(!U"9\xe0Q"\x0c\x10O"E\xbeL"\xd5\xf6J"\xc3\xc3I"\xc8-I"\x9d;I"\x00\xf0I"\x17RK"^=0"\xb7s."\x92p-"z4-"1\xbb-"\x03\xfc."\x87\xea0"^v3":\x8c6"\xef\x15:"r\xfb="\x12#B"\x95rF"l\xcfJ"X\x1fO"zIS"b6W"L\xd0Z"y\x04^"k\xc2`"\xaf\xfcb"^\xa9d"X\xc1e"\xce@f"D\'f"7we"\xe85d"Vkb"\xc6!`"\xade]"\x1aEZ"\xc7\xcfV"`\x16S"]*O"\x08\x1eK"c\x03G"\xc9\xecB"?\xec>"&\x13;"\x17r7"\xf8\x184"\x91\x161"\x8ax."\x07K,"\x12\x99*"\x16l)"\xfb\xcb("\x06\xbf("5H)"An*"^=0"\xbaD,"\xca\x14)"\xbf\xaf&"\xe5\x13%"\x10;$"k\x1b$"\xa9\xa7$"R\xcf%"d\x7f\'"\xc8\xa2)"\xd5","\xee\xe7."\x12\xda1"H\xe14"f\xe67"r\xd3:"\xd2\x93="\x10\x15@"\xefFB"\xb6\x1bD"6\x88E".\x84F"=\nG"s\x17G"\xf4\xabF"2\xcaE"LwD"8\xbaB"\xf7\x9b@"}\'>"\xafh;"&m8"\xbbB5"e\xf81"P\x9d."\x93@+"\x82\xf1\'"\xb9\xbe$"\xa9\xb6!"\xfd\xe6\x1e"w\\\x1c"&#\x1a"\xc2E\x18"\x07\xce\x16"o\xc4\x15"<0\x15"<\x17\x15";|\x15"\xa5e\x16"^=0"I *"\x1a\xd2$"@W "7\xb0\x1c"}\xd9\x19"9\xcc\x17"\xd5}\x16"\xe0\xe0\x15"\x82\xe5\x15"hy\x16"\xbb\x88\x17"I\xfe\x18"\x94\xc4\x1a"s\xc5\x1c"Q\xeb\x1e"Z!!"\x88S#"\xa5o%"!e\'"e%)"3\xa4*"z\xd7+"\x8c\xb7,"N?-"\xcfk-"\xad<-"F\xb3,"V\xd3+"F\xa2*"\x08\')"%j\'"0u%"\xb3R#"\xda\r!"\x9c\xb2\x1e"\xd4L\x1c"\xbb\xe8\x19";\x92\x17""U\x15"\xb4<\x13"\xd1S\x11"r\xa4\x0f"\xe17\x0e"n\x16\r"xG\x0c"s\xd1\x0b"\xa3\xb9\x0b"m\x02\x0c"\x0c\xb2\x0c"^=0"\x82\n("\xd9\xb0 "\x077\x1a"\xdd\x9f\x14"\xae\xea\x0f"\x19\x13\x0c"U\x11\t"\xf1\xda\x06"\x81b\x05"V\x98\x04"\x18k\x04"\xc2\xc7\x04"n\x9a\x05"\x92\xce\x06"\xbcO\x08"\x94\t\n"\x92\xe8\x0b"&\xda\r"(\xcd\x0f"\xc8\xb1\x11"Rz\x13"\xca\x1a\x15"C\x89\x16"\xec\xbd\x17"\xf6\xb2\x18"\xbcd\x19"b\xd1\x19" \xf9\x19"\xb1\xdd\x19"x\x82\x19"K\xec\x18"\x03!\x18"\xa8\'\x17"\x07\x08\x16"\x93\xca\x14"\x1ax\x13"\xc0\x19\x12"\xd2\xb8\x10"f^\x0f"q\x13\x0e"\xa7\xe0\x0c"\x17\xce\x0b"~\xe3\n"\xaf\'\n"\xe3\xa0\t"\xafT\t"\x8dG\t"\xa1{\t"\xbb\xf6\t"^=0"^\x07&"\xa8\xb8\x1c"7Z\x14"N\xf1\x0c"d\x7f\x06"\xce\x02\x01"\xa9\xec\xf8!=\xa3\xf1!\xb2\x12\xec!g \xe8!\x99\xac\xe5!6\x94\xe4!/\xb2\xe4!\xdc\xde\xe5!_\xf2\xe7!:\xc4\xea!\xf0,\xee!\x05\x06\xf2!\r+\xf6!\xeby\xfa!\x98\xd3\xfe!\x17\x8e\x01"\x9a\x9d\x03"\xfc\x8d\x05"\x99V\x07"\xfb\xf0\x08"#X\n"\xf6\x88\x0b"0\x82\x0c"\xb6C\r"#\xcf\r",\'\x0e"\x94O\x0e"\x04M\x0e"\x03%\x0e"\x80\xdd\r"\xf8|\r"+\n\r"\xcb\x8b\x0c"\xba\x08\x0c"\x81\x87\x0b"\xb3\x0e\x0b"9\xa4\n"\xb7M\n"5\x10\n"R\xf0\t"\xdd\xf1\t"n\x16\n"\xb0c\n"^=0"\xa1\x1a$"\xc0\xf0\x18"\x0b\xcb\x0e"\xda\xb0\x05"zL\xfb!\xa3V\xed!iy\xe1!\xd3\xa7\xd7!\x8d\xce\xcf!\xbd\xd4\xc9!\xf6\x9c\xc5!\x96\x05\xc3!\t\xea\xc1!\xec"\xc2!\xf0\x87\xc3!\x8f\xef\xc5!\\0\xc9!\xf3!\xcd!!\x9d\xd1!\x8a|\xd6!v\x9d\xdb!\x16\xe0\xe0!\xc7\'\xe6!\xc3Z\xeb!\x86c\xf0!z/\xf5!\xef\xaf\xf9!m\xd9\xfd!\xe2\xd1\x00"\xf5\x84\x02"\xe5\x04\x04"\xbbQ\x05"\xdfl\x06"\x8fX\x07"\xdc\x17\x08"\xa6\xae\x08"\x1d!\t"\x19t\t"k\xac\t"5\xcf\t"\x87\xe1\t"=\xe8\t"&\xe8\t"\xcf\xe5\t"\x0c\xe5\t"\xe1\xe9\t"W\xf7\t"\x9f\x0e\n"\r5\n"^=0"\xeeG""\xd5_\x15"\xb2\x92\t"1\xd4\xfd!N\xd7\xea!}2\xda!\xac\xe1\xcb!\xb3\xd9\xbf!\x90\x08\xb6!^V\xae!\x99\xa5\xa8!D\xd4\xa4!\xab\xbc\xa2!\x0c6\xa2!\xc9\x15\xa3!\x020\xa5!\xa3X\xa8!\xdfc\xac!!\'\xb1!\x9fy\xb6!\xc84\xbc!\xd44\xc2!\x1fY\xc8!S\x84\xce!\xa3\x9c\xd4!\xa8\x8b\xda!\xe0>\xe0!4\xa7\xe5!\xbe\xb8\xea!\xdej\xef!\x10\xb8\xf3!5\x9d\xf7!\xda\x19\xfb!\x89/\xfe!\xcep\x00"u\x9a\x01"\xb2\x97\x02"\x0cl\x03"J\x1b\x04"[\xa9\x04"e\x1a\x05"Pr\x05"\x1e\xb5\x05"t\xe6\x05"\xa3\t\x06"\xfd!\x06"\x1d2\x06"\xda:\x06" A\x06"^=0"\x9a\x92 "\xf4\x0b\x12"{\xb9\x04"\xbeL\xf1!\xc8\xb3\xdb!\xac\xad\xc8!\xb07\xb8!<G\xaa!\xe4\xc9\x9e!\xac\xa6\x95!\x92\xbe\x8e!\x12\xed\x89!\xc0\t\x87!\xa1\xe8\x85!^[\x86!|2\x88!\xac=\x8b!0M\x8f!t2\x94!g\xc0\x99!\x17\xcd\x9f!\xae0\xa6!%\xc7\xac!\x04p\xb3!w\x0e\xba!\x8a\x89\xc0!3\xcc\xc6!0\xc5\xcc!\xd7f\xd2!\xe9\xa6\xd7!f~\xdc!\xf7\xe8\xe0!(\xe5\xe4!ys\xe8!{\x96\xeb!~R\xee!\xab\xac\xf0!\x86\xab\xf2!\tV\xf4!\xb2\xb3\xf5!\xf6\xcb\xf6!\x8f\xa6\xf7!\xafJ\xf8!1\xbf\xf8!v\n\xf9!D2\xf9!s;\xf9!z\'\xf9!!\xff\xf8!^=0"\x93\xfd\x1e"\xb2\xfa\x0e"{F\x00"\xf7\xdb\xe5!\x8a\xf2\xcd!\xc5\xd7\xb8!\x91\x88\xa6!Z\xf9\x96!\r\x16\x8a!\xe0\x85\x7f!\xe8\xbao!\xbazd!dk]!y+Z!\xb6TZ!\xab}]!\xfd;c!\x9d&k!\xcb\xd6t!n\xea\x7f!n\x02\x86!4h\x8c!f\xff\x92!\xd6\xa4\x99!\xc59\xa0!\xd6\xa3\xa6!\xd8\xcc\xac!\xec\xa2\xb2!J\x18\xb8!\xd8"\xbd!\xea\xbb\xc1!(\xe0\xc5!\x0e\x8f\xc9!9\xca\xcc!m\x95\xcf!|\xf6\xd1!\xcc\xf3\xd3!2\x95\xd5!(\xe3\xd6!#\xe6\xd7!\xe9\xa6\xd8!\xe8-\xd9!T\x83\xd9!\xc2\xae\xd9!\x80\xb6\xd9!!\xa1\xd9!Cs\xd9!\x9c.\xd9!\x1a\xdb\xd8!^=0"\xe7\x8b\x1d"\xd90\x0c"\x0f\x80\xf8!+\x8f\xdb!\xe3\xa0\xc1!\xdf\xbb\xaa!D\xdc\x96!?\xf4\x85!\xf0\xd8o!YJY!p\xeeG!Gj;!qX3!\xfbK/!\x9b\xd2.!+w1!\x18\xc46!UE>!,\x8aG!\x07(R!\x10\xba]!4\xe4i!\xedRv!;^\x81!Dp\x87!\x84D\x8d!\x19\xc5\x92!\x90\xe0\x97!j\x8a\x9c!"\xba\xa0!Pk\xa4!\xcd\x9c\xa7!\xb1P\xaa!\xbb\x8b\xac!\xbbT\xae!\x1f\xb4\xaf!\xed\xb3\xb0!\xaa^\xb1!\xac\xbf\xb1!N\xe2\xb1!\xad\xd1\xb1!\x93\x98\xb1!3A\xb1!\x86\xd4\xb0!\x9fZ\xb0!\x8f\xda\xaf!\xc9Y\xaf!\xd5\xda\xae!Ad\xae!^=0"\x07@\x1c"\xcf\xb2\t"\x9fV\xf1!eq\xd2!V\xc8\xb6!\x7fa\x9e!\x077\x89!\xf4on!\xe6\x91P!\xc1\x8a8!:\x01&!\x10\x8e\x18!\x8a\xbf\x0f!k\x1b\x0b!\xd1"\n!\xd4S\x0c!\x97,\x11!B.\x18!^\xde !\xce\xc8*!\xe0\x815!\\\xa7@!T\xe1K!\xf4\xe2V!\xc4ja!\x04Ck!4At!\xafE|!\xa7\x9d\x81!2\x8b\x84!\x10\xea\x86!\xac\xbc\x88!\xcb\x08\x8a!\r\xd7\x8a!\x8a2\x8b!\xc4\'\x8b!\xe3\xc4\x8a!\x8b\x18\x8a!\xf31\x89!- \x88!\xca\xf1\x86!\xa9\xb4\x85!\xa5u\x84!&@\x83!=\x1e\x82!W\x18\x81!\n5\x80!X\xef~!\x9f\xcb}!^=0"%\x1c\x1b"O\x84\x07"\x8a\x19\xeb!=\x8b\xca!\x1ap\xad!\xef\xcc\x93!\x103{!\xb6\x82U!QI6!43\x1d!k\xdb\t!\xd2\x9c\xf7 \x14\x1b\xe5 y#\xdb \xdf\x9d\xd8 \xf2m\xdc \x82y\xe5 g\xac\xf2 \x96\x7f\x01!\x88\xbc\n!\x9a\x9a\x14!9\xb2\x1e!\xc7\xa7(!?,2!\xb5\xfd:!\xf1\xe6B!\xfd\xbfI!\x9dlO!\x88\xdcS!\xcb\tW!N\xf8X!Y\xb4Y!\x86QY!\xa0\xe9W!H\x9bU!\xab\x88R!\xa0\xd6N!f\xabJ!f-F!\xca\x82A!\x01\xd0<!G78!t\xd83!2\xcf/!\x084,!\xd3\x1a)!\x02\x93&!\x8b\xa5$!\x05\\#!^=0"W"\x1a"g\xa8\x05"\xcd\xcf\xe5!\xe6\xe2\xc3!!\x9c\xa5!8\xff\x8a!?\x02h!\xcf\x13A!\xf2\xea !\xcf)\x07!D\xc1\xe6 \x82 \xca \x82\\\xb7 \xcbN\xad \x95\xc8\xaa f\x97\xae \xab\x8b\xb7 2\x7f\xc4 \xb6Y\xd4 5\x14\xe6 \'\xbe\xf8 \xd8\xbf\x05!\xbb\xcd\x0e!\x0e8\x17!L\xbc\x1e!\x9a&%!\xbbP*!\xdd!.!\xec\x8d0!\xee\x931!\xac=1!\xcc\x9d/!\xf8\xce,!\x1e\xf2(!\\-$!p\xaa\x1e!\x9a\x95\x18!_\x1c\x12!al\x0b!3\xb2\x04!\x1e1\xfc \xc4\x8e\xef \x80\xc6\xe3 \xcf\x18\xd9 \x14\xbd\xcf \x13\xe1\xc7 \x1d\xa7\xc1 \xda$\xbd Xj\xba ^=0"&T\x19"\xaa!\x04"\xac~\xe1!s|\xbe!\x98N\x9f!\x03\xf7\x83!c\xd1X!\x9a\x101!4\\\x10!\xc4\x9b\xec \xe6\xd8\xc4 \x91^\xa8 \\\x03\x96 o\x8e\x8c }\xbd\x8a \x16L\x8f \xdc\xfa\x98 d\x94\xa6 2\xf3\xb6 \x93\x05\xc9 \xf1\xd1\xdb py\xee \x02\x1d\x00!\xb57\x08!\xe3I\x0f!\x14 \x15!g\x95\x19!\x1d\x93\x1c!z\x0f\x1e!*\r\x1e!p\x99\x1c!\x11\xcb\x19!\t\xc1\x15!\xc8\xa0\x10!$\x95\n!Z\xcc\x03!\xce\xee\xf8 L\x90\xe9 \xc4\xe0\xd9 \xa0A\xca F\x0f\xbb \x91\xa0\xac \xf1C\x9f .?\x93 c\xcd\x88 6\x1f\x80 \xc4\xb1r ?#i o\xafc '
p26
tp27
ba.

==> anc/tests/test_farfield_scattering.py <==
# encoding: utf-8

import numpy as np


from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear

print "\n\n----------------- pyGDM Farfield pattern test -----------------"




# =============================================================================
# setup simulation
# =============================================================================
## ---------- Setup structure
mesh = 'cube'
step = 30.0
geometry = structures.hexagon(step, NSIDE=8,H=3, mesh=mesh)
geometry.T[2] += step
geometry = structures.center_struct(geometry)

material = materials.gold()

n1, n2 = 1.0, 1.0  # constant environment
struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))


## ---------- Setup incident field
field_generator = fields.dipole_electric
kwargs = dict(x0=400.,y0=50.,z0=70., mx=1.,my=0.5,mz=0.3)

wavelengths = [400,600,800]                     # one single wavelength
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- initialize and run sim
sim = core.simulation(struct, efield)

EFIELD = core.scatter(sim)


#%%
#==============================================================================
# Compare Fields calc/reference
#==============================================================================
R=10000.; Nteta=50; Nphi=72
tetamax = np.pi/2.

## --- load reference data
import pickle
ff_scat_ref = []
ff_scat = pickle.load(open("test_farfield_scattering.pcl","rb"))


print "\naverage, max., min. deviation"
error_level = 0
for i in range(3):
    tetalist, philist, I_sc, I_tot, I0 = linear.farfield(
                                sim, field_index=i,
                                r=R, tetamin=0, tetamax=tetamax, Nteta=Nteta, Nphi=Nphi, 
                                polarizerangle='none')
    
    ff_scat_ref.append(I_sc)
    D = (ff_scat[i] - I_sc) / ff_scat[i]
    print "wavelength #{}: {:.5g}, {:.5g}, {:.5g}".format(i, 
                                       np.average(D), np.max(D), np.min(D))

    if 1E-6 >= np.max(D) > 0:
        error_level = 1
        print "             minor deviation"
    if 1E-4 >= np.max(D) >= 1E-6:
        error_level = 2
        print "             small deviation"
    if np.max(D) > 1E-4:
        error_level = 3
        print "             !! Large deviation detected !!"
    
    

if error_level == 1:
    print "Minor deviations occurred. This is a normal consequence of a different processor architecture, a different fortran compiler or a double precision compilation (reference is single precision)."
elif error_level == 2:
    print "Small deviations occurred. Probably due to a different processor architecture, fortran compiler or a double precision compilation."
elif error_level == 3:
    raise ValueError("Significant deviations between reference and calculation occurred (> 1E-4) !!!")

if error_level in [0,1,2]:
    print "\nFarfield pattern test finished succesfully."



#import pickle
#pickle.dump(ff_scat, open("test_farfield_scattering.pcl","wb"))





==> anc/tests/test_nearfield.pcl <==
(lp0
(lp1
cnumpy.core.multiarray
_reconstruct
p2
(cnumpy
ndarray
p3
(I0
tp4
S'b'
p5
tp6
Rp7
(I1
(I100
I6
tp8
cnumpy
dtype
p9
(S'c8'
p10
I0
I1
tp11
Rp12
(I3
S'<'
p13
NNNI-1
I-1
I0
tp14
bI01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\xd4\x9a\xda=E\xf5\xe1\xbcy\x87V=r\x89\xb2\xbd\\\xa8\xe0\xbc\xff\xba\xbe\xbd\xb9\r\xbc\xbd\x1a\xc4_\xbd$\x15\xfa\xbd\xb3Xp\xbc\x1d\x15\xfa\xbd\xbbXp\xbc\xb7\r\xbc\xbd$\xc4_\xbdo\xa8\xe0\xbc\x04\xbb\xbe\xbdw\x87V=~\x89\xb2\xbd\xd6\x9a\xda=f\xf5\xe1\xbc0\xfa\xed=\xc7\xf0\xbf\xbd\x9c\xacz<7\xdb\x12\xbe;\x18\xc1\xbd\xe1\xa6\xcf\xbd\\;\x1c\xbem\x1b\xfb;\xb0\xdc\x1f\xbe\xe6\x06\xd5=\xb5\xdc\x1f\xbe\xe5\x06\xd5=b;\x1c\xbek\x1b\xfb;B\x18\xc1\xbd\xe1\xa6\xcf\xbd\x90\xacz<9\xdb\x12\xbe1\xfa\xed=\xc9\xf0\xbf\xbd\x19q\xd7=\x14\xbf+\xbe\xe2\x9b6\xbd@\x85M\xbe\xde{6\xbe\x10F\xd4\xbd,\xd9N\xbe\x95\xb7\xb6=\xc44\xf5\xbdU\xc6\x88>\xc54\xf5\xbdX\xc6\x88>.\xd9N\xbe\x8f\xb7\xb6=\xe2{6\xbe\x0fF\xd4\xbd\xea\x9b6\xbd>\x85M\xbe\x17q\xd7=\x17\xbf+\xbe\x84\xb5\xa6=\xec\xa9o\xbe]\x03\xec\xbd\xe2%\x82\xbe>\xc5\x90\xbe\x1e\t\xf9\xbdJ8\x9c\xbeS\x99\xe9=\x1aO\x1c\xbe\xda\xc5\xb0>\x17O\x1c\xbe\xde\xc5\xb0>L8\x9c\xbeW\x99\xe9=F\xc5\x90\xbe\x18\t\xf9\xbdj\x03\xec\xbd\xe1%\x82\xbe\x81\xb5\xa6=\xed\xa9o\xbeO\x04}=A]\x8c\xbe\xa8\xdb*\xbe\xc9U\x94\xbe\x00{\xbe\xbe\xaa\x15\x1a\xbe\x0bQ\xee\xbe\xb5\xecI=\x14\xcc\xf3\xbe\xa4$\xe3=\x12\xcc\xf3\xbe\xb5$\xe3=\x0bQ\xee\xbe\xc9\xecI=\x00{\xbe\xbe\xa6\x15\x1a\xbe\xab\xdb*\xbe\xc6U\x94\xbeC\x04}=A]\x8c\xbeP\x04}=>]\x8c\xbe\xb0\xdb*\xbe\xc8U\x94\xbe\x02{\xbe\xbe\xb3\x15\x1a\xbe\xffP\xee\xbe\xb2\xecI=\x08\xcc\xf3\xbe\xa8$\xe3=\x0c\xcc\xf3\xbe\xaf$\xe3=\xfeP\xee\xbe\xc5\xecI=\x05{\xbe\xbe\xb3\x15\x1a\xbe\xb6\xdb*\xbe\xc8U\x94\xbeC\x04}=E]\x8c\xbe\x81\xb5\xa6=\xee\xa9o\xbed\x03\xec\xbd\xe1%\x82\xbe=\xc5\x90\xbe\x14\t\xf9\xbdT8\x9c\xbeM\x99\xe9=\x11O\x1c\xbe\xd4\xc5\xb0>\x18O\x1c\xbe\xd3\xc5\xb0>Q8\x9c\xbeR\x99\xe9=C\xc5\x90\xbe\x1a\t\xf9\xbdh\x03\xec\xbd\xe3%\x82\xbe\x86\xb5\xa6=\xf5\xa9o\xbe\x12q\xd7=\x19\xbf+\xbe\xdc\x9b6\xbd;\x85M\xbe\xdf{6\xbe\x12F\xd4\xbd1\xd9N\xbe\x91\xb7\xb6=\xc34\xf5\xbd]\xc6\x88>\xc64\xf5\xbd[\xc6\x88>/\xd9N\xbe\x8f\xb7\xb6=\xe0{6\xbe\x17F\xd4\xbd\xe4\x9b6\xbdC\x85M\xbe\x16q\xd7=\x17\xbf+\xbe5\xfa\xed=\xbf\xf0\xbf\xbdy\xacz<4\xdb\x12\xbeE\x18\xc1\xbd\xe2\xa6\xcf\xbda;\x1c\xbe\x93\x1b\xfb;\xac\xdc\x1f\xbe\xe9\x06\xd5=\xab\xdc\x1f\xbe\xe6\x06\xd5=c;\x1c\xbe`\x1b\xfb;C\x18\xc1\xbd\xe0\xa6\xcf\xbdz\xacz<8\xdb\x12\xbe5\xfa\xed=\xc5\xf0\xbf\xbd\xd1\x9a\xda=K\xf5\xe1\xbc|\x87V=m\x89\xb2\xbdo\xa8\xe0\xbc\xfa\xba\xbe\xbd\xaf\r\xbc\xbd\x18\xc4_\xbd%\x15\xfa\xbd\xa5Xp\xbc"\x15\xfa\xbd\xb2Xp\xbc\xad\r\xbc\xbd\x16\xc4_\xbds\xa8\xe0\xbc\xff\xba\xbe\xbd\x83\x87V=q\x89\xb2\xbd\xd5\x9a\xda=V\xf5\xe1\xbc\x87`\xcd\xbd\x8cx3\xbd\xb5\xe9\xef\xbd\x07 \\<\x8b5\xc8\xbdx\xa3t=\xb5\xack\xbd\xda\xcc\x89=\x7f2\x90\xbc\xd3J\xf0<q2\x90<\xe6J\xf0\xbc\xaf\xack=\xe6\xcc\x89\xbd\x8a5\xc8={\xa3t\xbd\xbe\xe9\xef=) \\\xbc\x90`\xcd=\x86x3=1\x18\xf2\xbd\x02\xcc\x14<m\x95\xe4\xbd{G\xad=\xd8\xeb\x85\xbdq\xb3\r>\n\xef<\xbc\x80\x9f\t>\xa3$\xc7;\xd9\x17j=\x13%\xc7\xbb\xe1\x17j\xbd\xd2\xee<<\x83\x9f\t\xbe\xd7\xeb\x85=s\xb3\r\xbes\x95\xe4=vG\xad\xbd1\x18\xf2=\'\xcc\x14\xbce\xcb\xd1\xbd\xd6\x82Q=\x00Q\x93\xbdd[\x07>\xa30p;\xf7=E>\xf2\xd6\xab=\x98?G>\x13~\x83=V\xa2\xb9=\x18~\x83\xbdM\xa2\xb9\xbd\xf8\xd6\xab\xbd\x9a?G\xbe;1p\xbb\xf8=E\xbe\xfbP\x93=e[\x07\xbec\xcb\xd1=\xe0\x82Q\xbd\xb0\xcd\x84\xbd\xf28m=\x9em\xd8\xbc\xab\xfa\xfc=\x94\xa1u=\xf1\x01:>\x81G;>\xa8\xdf]>\xab\x06,>v\xe5\x0f>\xaf\x06,\xbem\xe5\x0f\xbe\x85G;\xbe\xa2\xdf]\xbe\xa2\xa1u\xbd\xf1\x01:\xbe\x94m\xd8<\xab\xfa\xfc\xbd\xaf\xcd\x84=\xf78m\xbd\xfe\xc2\xaf\xbc\x1d\xa2\xcd<\xdc\ng\xbbnrP=\x9aY\x19=\xf0\xf5\x9d=\xf9[\xd9= L\xd9=\x17\xbd\xcf=\xebC\xb3=\x1e\xbd\xcf\xbd\xddC\xb3\xbd\xfe[\xd9\xbd,L\xd9\xbd\x9eY\x19\xbd\xf4\xf5\x9d\xbd\xaf\ng;srP\xbd\xfa\xc2\xaf<\x1f\xa2\xcd\xbc\xfb\xc2\xaf<\x12\xa2\xcd\xbc\xe9\ng;trP\xbd\x8dY\x19\xbd\xf7\xf5\x9d\xbd\xff[\xd9\xbd%L\xd9\xbd&\xbd\xcf\xbd\xeaC\xb3\xbd(\xbd\xcf=\xd9C\xb3=\x05\\\xd9= L\xd9=\x96Y\x19=\xf5\xf5\x9d=\xc0\ng\xbbprP=\xfa\xc2\xaf\xbc\x17\xa2\xcd<\xae\xcd\x84=\xef8m\xbd\x9dm\xd8<\x9b\xfa\xfc\xbd\x99\xa1u\xbd\xed\x01:\xbe\x84G;\xbe\xa1\xdf]\xbe\xac\x06,\xbeq\xe5\x0f\xbe\xae\x06,>m\xe5\x0f>\x8cG;>\x9e\xdf]>\xa6\xa1u=\xed\x01:>\x92m\xd8\xbc\xa8\xfa\xfc=\xaf\xcd\x84\xbd\xf98m=l\xcb\xd1=\xdb\x82Q\xbd\xfdP\x93=][\x07\xbe\xba0p\xbb\xf9=E\xbe\xf0\xd6\xab\xbd\xa0?G\xbe\x0c~\x83\xbdQ\xa2\xb9\xbd\x19~\x83=S\xa2\xb9=\xfc\xd6\xab=\x9d?G>\xa41p;\xf8=E>\xf3P\x93\xbd^[\x07>h\xcb\xd1\xbd\xdf\x82Q=@\x18\xf2=\x0b\xcc\x14\xbcv\x95\xe4=pG\xad\xbd\xdd\xeb\x85=p\xb3\r\xbe\x10\xef<<\x82\x9f\t\xbe\x8d$\xc7\xbb\xec\x17j\xbd&%\xc7;\xe6\x17j=\xda\xee<\xbc\x85\x9f\t>\xd7\xeb\x85\xbdu\xb3\r>v\x95\xe4\xbdtG\xad=?\x18\xf2\xbd$\xcc\x14<\x93`\xcd=\x8ex3=\xbb\xe9\xef=\x13 \\\xbc\x915\xc8=m\xa3t\xbd\xb7\xack=\xd8\xcc\x89\xbd|2\x90<\xc5J\xf0\xbck2\x90\xbc\xe9J\xf0<\xad\xack\xbd\xe1\xcc\x89=\x935\xc8\xbdx\xa3t=\xb7\xe9\xef\xbd? \\<\x93`\xcd\xbd\x8bx3\xbd3\xe8\x94\xbbf\x05\x11=\xad9\xbf<\x85\xd9%=s\xda[=3\xb7\xed<\x08d\x9c=\xeao\xd4;99\xb2=\x80JE\xbc69\xb2=\x86JE\xbc\x0bd\x9c=\xe6o\xd4;x\xda[=4\xb7\xed<\xb09\xbf<\x85\xd9%=D\xe8\x94\xbbb\x05\x11=\x18w\x8e<\xac\xf2\x06=\x0f(O=\xf6@\x9b<\xa2m\x9e=6\x13\xb1\xbc\xdb\xb1\xad=\xa0\x9b\xa3\xbd\xfff\x9e=\xe0\xe9\x01\xbe\x00g\x9e=\xdf\xe9\x01\xbe\xde\xb1\xad=\xa0\x9b\xa3\xbd\x9em\x9e=2\x13\xb1\xbc\x11(O=\xfa@\x9b<\x18w\x8e<\xab\xf2\x06=\xe3\x9b\xf0<\xf5\xfe\xa0<\xcb\x12h=\x1f\xb7<\xbc\xed\xa4\x82=-\xe2\xa3\xbdb\xc2\xbc<\x7f~>\xbeD\xffi\xbd\xc5.\x95\xbeL\xffi\xbd\xc7.\x95\xbe`\xc2\xbc<z~>\xbe\xe9\xa4\x82=/\xe2\xa3\xbd\xcc\x12h=\x18\xb7<\xbc\xe1\x9b\xf0<\xf1\xfe\xa0<\x81k\xd4<\x1b7\xd3;\xa7<\'=&*\xde\xbc\x93\x16\xd7<{*\xce\xbd\xd6\x9b\xa5\xbd9\xedy\xbeq\xb3\xc1\xbe\xf7)\xfb\xbep\xb3\xc1\xbe\xf6)\xfb\xbe\xd3\x9b\xa5\xbd>\xedy\xbe\x8b\x16\xd7<y*\xce\xbd\xa5<\'=\x1f*\xde\xbc\x7fk\xd4<\x007\xd3;\xaf\x0c&<(12:\\Mi<\xf3\xf1e\xbcp\xf5I;m,B\xbdV8\x80\xbd\x8f3\xfe\xbd\x04\x0e\x82\xbee\xe7\x9a\xbe\x06\x0e\x82\xbek\xe7\x9a\xbe[8\x80\xbd\x943\xfe\xbdw\xf5I;s,B\xbdXMi<\x05\xf2e\xbc\x89\x0c&<`12:\xa2\x0c&\xbc\xf602\xbaVMi\xbc\xed\xf1e<\xed\xf4I\xbbj,B=H8\x80=\x993\xfe=\x05\x0e\x82>`\xe7\x9a>\x06\x0e\x82>b\xe7\x9a>K8\x80=\x8a3\xfe=p\xf5I\xbbp,B=`Mi\xbc\xf6\xf1e<\xa6\x0c&\xbc\x9002\xbawk\xd4\xbc\x067\xd3\xbb\xa4<\'\xbd\x16*\xde<\x94\x16\xd7\xbco*\xce=\xd2\x9b\xa5=N\xedy>q\xb3\xc1>\xf8)\xfb>r\xb3\xc1>\xf4)\xfb>\xce\x9b\xa5=N\xedy>\x8f\x16\xd7\xbcx*\xce=\xa8<\'\xbd *\xde<sk\xd4\xbc\x007\xd3\xbb\xd5\x9b\xf0\xbc\xf5\xfe\xa0\xbc\xd1\x12h\xbd\x13\xb7<<\xef\xa4\x82\xbd0\xe2\xa3=X\xc2\xbc\xbc{~>>B\xffi=\xcc.\x95>8\xffi=\xc5.\x95>b\xc2\xbc\xbc|~>>\xea\xa4\x82\xbd4\xe2\xa3=\xce\x12h\xbd\xeb\xb6<<\xde\x9b\xf0\xbc\xf2\xfe\xa0\xbc\x0bw\x8e\xbc\xb6\xf2\x06\xbd\t(O\xbd\xf8@\x9b\xbc\xa5m\x9e\xbd/\x13\xb1<\xdc\xb1\xad\xbd\xa4\x9b\xa3=\xfcf\x9e\xbd\xe7\xe9\x01>\x01g\x9e\xbd\xe7\xe9\x01>\xd7\xb1\xad\xbd\xa0\x9b\xa3=\xa4m\x9e\xbd<\x13\xb1<\x04(O\xbd\xf8@\x9b\xbc\x14w\x8e\xbc\xb5\xf2\x06\xbd/\xe8\x94;i\x05\x11\xbd\xc09\xbf\xbc\x8e\xd9%\xbdl\xda[\xbd7\xb7\xed\xbc\x08d\x9c\xbd\xc8o\xd4\xbb59\xb2\xbd\x7fJE<89\xb2\xbd\x93JE<\td\x9c\xbd\xd4o\xd4\xbbw\xda[\xbd4\xb7\xed\xbc\xc79\xbf\xbc\x92\xd9%\xbd0\xe8\x94;g\x05\x11\xbd'
p15
tp16
bag2
(g3
(I0
tp17
g5
tp18
Rp19
(I1
(I100
I6
tp20
g12
I01
S"\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\xce\x9a\xda=\xd5\x87\x83\xbfm\x87V=\x97(\x8b\xbfs\xa8\xe0\xbc\xb0\xeb\x8b\xbf\xbf\r\xbc\xbd!\xfe\x86\xbf*\x15\xfa\xbd\xb1\xe0\x81\xbf#\x15\xfa\xbd\xb1\xe0\x81\xbf\xbd\r\xbc\xbd!\xfe\x86\xbf\x86\xa8\xe0\xbc\xb0\xeb\x8b\xbfk\x87V=\x98(\x8b\xbf\xd0\x9a\xda=\xd6\x87\x83\xbf*\xfa\xed=\x0c\xff\x8b\xbfm\xacz<g[\x92\xbfA\x18\xc1\xbdn\xfa\x8c\xbf_;\x1c\xbe\xc9\t~\xbf\xb3\xdc\x1f\xbe#_e\xbf\xb8\xdc\x1f\xbe#_e\xbfe;\x1c\xbe\xc9\t~\xbfH\x18\xc1\xbdn\xfa\x8c\xbfa\xacz<g[\x92\xbf+\xfa\xed=\r\xff\x8b\xbf\x13q\xd7=\xe2w\x95\xbf\xee\x9b6\xbd\xa8\xb0\x99\xbf\xe1{6\xbeaD\x8d\xbf/\xd9N\xbe\r)i\xbf\xca4\xf5\xbd\xd6\x9c;\xbf\xcb4\xf5\xbd\xd4\x9c;\xbf1\xd9N\xbe\x0e)i\xbf\xe5{6\xbeaD\x8d\xbf\xf6\x9b6\xbd\xa8\xb0\x99\xbf\x11q\xd7=\xe3w\x95\xbf~\xb5\xa6=>\xf5\x9d\xbfc\x03\xec\xbdx\x89\xa0\xbf?\xc5\x90\xbe\x92\x90\x8f\xbfK8\x9c\xbe\xd6\xccb\xbf\x1dO\x1c\xbe\x13\x9d'\xbf\x1aO\x1c\xbe\x11\x9d'\xbfM8\x9c\xbe\xd5\xccb\xbfG\xc5\x90\xbe\x92\x90\x8f\xbfp\x03\xec\xbdx\x89\xa0\xbf{\xb5\xa6=>\xf5\x9d\xbfC\x04}=P\x17\xa3\xbf\xab\xdb*\xber\x15\xa5\xbf\x01{\xbe\xbe\xb5B\x93\xbf\x0cQ\xee\xbe5as\xbf\x15\xcc\xf3\xbel\x9bc\xbf\x13\xcc\xf3\xbei\x9bc\xbf\x0cQ\xee\xbe3as\xbf\x01{\xbe\xbe\xb5B\x93\xbf\xae\xdb*\xber\x15\xa5\xbf7\x04}=P\x17\xa3\xbfD\x04}=P\x17\xa3\xbf\xb3\xdb*\xber\x15\xa5\xbf\x03{\xbe\xbe\xb6B\x93\xbf\x00Q\xee\xbe5as\xbf\t\xcc\xf3\xbek\x9bc\xbf\r\xcc\xf3\xbej\x9bc\xbf\xffP\xee\xbe4as\xbf\x06{\xbe\xbe\xb6B\x93\xbf\xb9\xdb*\xber\x15\xa5\xbf7\x04}=Q\x17\xa3\xbf{\xb5\xa6=>\xf5\x9d\xbfj\x03\xec\xbdx\x89\xa0\xbf>\xc5\x90\xbe\x91\x90\x8f\xbfU8\x9c\xbe\xd6\xccb\xbf\x14O\x1c\xbe\x16\x9d'\xbf\x1bO\x1c\xbe\x16\x9d'\xbfR8\x9c\xbe\xd6\xccb\xbfD\xc5\x90\xbe\x92\x90\x8f\xbfn\x03\xec\xbdy\x89\xa0\xbf\x80\xb5\xa6=?\xf5\x9d\xbf\x0cq\xd7=\xe3w\x95\xbf\xe8\x9b6\xbd\xa7\xb0\x99\xbf\xe2{6\xbeaD\x8d\xbf4\xd9N\xbe\x0e)i\xbf\xc94\xf5\xbd\xd2\x9c;\xbf\xcc4\xf5\xbd\xd2\x9c;\xbf2\xd9N\xbe\x0e)i\xbf\xe3{6\xbeaD\x8d\xbf\xf0\x9b6\xbd\xa8\xb0\x99\xbf\x10q\xd7=\xe3w\x95\xbf/\xfa\xed=\x0c\xff\x8b\xbfJ\xacz<f[\x92\xbfK\x18\xc1\xbdn\xfa\x8c\xbfd;\x1c\xbe\xc9\t~\xbf\xaf\xdc\x1f\xbe#_e\xbf\xae\xdc\x1f\xbe#_e\xbff;\x1c\xbe\xc9\t~\xbfI\x18\xc1\xbdn\xfa\x8c\xbfK\xacz<g[\x92\xbf/\xfa\xed=\x0c\xff\x8b\xbf\xcb\x9a\xda=\xd5\x87\x83\xbfp\x87V=\x97(\x8b\xbf\x86\xa8\xe0\xbc\xb0\xeb\x8b\xbf\xb5\r\xbc\xbd!\xfe\x86\xbf+\x15\xfa\xbd\xb1\xe0\x81\xbf(\x15\xfa\xbd\xb1\xe0\x81\xbf\xb3\r\xbc\xbd!\xfe\x86\xbf\x8a\xa8\xe0\xbc\xb0\xeb\x8b\xbfw\x87V=\x97(\x8b\xbf\xcf\x9a\xda=\xd5\x87\x83\xbf\x87`\xcd\xbd\x8cx3\xbd\xb5\xe9\xef\xbd\x07 \\<\x8b5\xc8\xbdx\xa3t=\xb5\xack\xbd\xda\xcc\x89=\x7f2\x90\xbc\xd3J\xf0<q2\x90<\xe6J\xf0\xbc\xaf\xack=\xe6\xcc\x89\xbd\x8a5\xc8={\xa3t\xbd\xbe\xe9\xef=) \\\xbc\x90`\xcd=\x86x3=1\x18\xf2\xbd\x02\xcc\x14<m\x95\xe4\xbd{G\xad=\xd8\xeb\x85\xbdq\xb3\r>\n\xef<\xbc\x80\x9f\t>\xa3$\xc7;\xd9\x17j=\x13%\xc7\xbb\xe1\x17j\xbd\xd2\xee<<\x83\x9f\t\xbe\xd7\xeb\x85=s\xb3\r\xbes\x95\xe4=vG\xad\xbd1\x18\xf2='\xcc\x14\xbce\xcb\xd1\xbd\xd6\x82Q=\x00Q\x93\xbdd[\x07>\xa30p;\xf7=E>\xf2\xd6\xab=\x98?G>\x13~\x83=V\xa2\xb9=\x18~\x83\xbdM\xa2\xb9\xbd\xf8\xd6\xab\xbd\x9a?G\xbe;1p\xbb\xf8=E\xbe\xfbP\x93=e[\x07\xbec\xcb\xd1=\xe0\x82Q\xbd\xb0\xcd\x84\xbd\xf28m=\x9em\xd8\xbc\xab\xfa\xfc=\x94\xa1u=\xf1\x01:>\x81G;>\xa8\xdf]>\xab\x06,>v\xe5\x0f>\xaf\x06,\xbem\xe5\x0f\xbe\x85G;\xbe\xa2\xdf]\xbe\xa2\xa1u\xbd\xf1\x01:\xbe\x94m\xd8<\xab\xfa\xfc\xbd\xaf\xcd\x84=\xf78m\xbd\xfe\xc2\xaf\xbc\x1d\xa2\xcd<\xdc\ng\xbbnrP=\x9aY\x19=\xf0\xf5\x9d=\xf9[\xd9= L\xd9=\x17\xbd\xcf=\xebC\xb3=\x1e\xbd\xcf\xbd\xddC\xb3\xbd\xfe[\xd9\xbd,L\xd9\xbd\x9eY\x19\xbd\xf4\xf5\x9d\xbd\xaf\ng;srP\xbd\xfa\xc2\xaf<\x1f\xa2\xcd\xbc\xfb\xc2\xaf<\x12\xa2\xcd\xbc\xe9\ng;trP\xbd\x8dY\x19\xbd\xf7\xf5\x9d\xbd\xff[\xd9\xbd%L\xd9\xbd&\xbd\xcf\xbd\xeaC\xb3\xbd(\xbd\xcf=\xd9C\xb3=\x05\\\xd9= L\xd9=\x96Y\x19=\xf5\xf5\x9d=\xc0\ng\xbbprP=\xfa\xc2\xaf\xbc\x17\xa2\xcd<\xae\xcd\x84=\xef8m\xbd\x9dm\xd8<\x9b\xfa\xfc\xbd\x99\xa1u\xbd\xed\x01:\xbe\x84G;\xbe\xa1\xdf]\xbe\xac\x06,\xbeq\xe5\x0f\xbe\xae\x06,>m\xe5\x0f>\x8cG;>\x9e\xdf]>\xa6\xa1u=\xed\x01:>\x92m\xd8\xbc\xa8\xfa\xfc=\xaf\xcd\x84\xbd\xf98m=l\xcb\xd1=\xdb\x82Q\xbd\xfdP\x93=][\x07\xbe\xba0p\xbb\xf9=E\xbe\xf0\xd6\xab\xbd\xa0?G\xbe\x0c~\x83\xbdQ\xa2\xb9\xbd\x19~\x83=S\xa2\xb9=\xfc\xd6\xab=\x9d?G>\xa41p;\xf8=E>\xf3P\x93\xbd^[\x07>h\xcb\xd1\xbd\xdf\x82Q=@\x18\xf2=\x0b\xcc\x14\xbcv\x95\xe4=pG\xad\xbd\xdd\xeb\x85=p\xb3\r\xbe\x10\xef<<\x82\x9f\t\xbe\x8d$\xc7\xbb\xec\x17j\xbd&%\xc7;\xe6\x17j=\xda\xee<\xbc\x85\x9f\t>\xd7\xeb\x85\xbdu\xb3\r>v\x95\xe4\xbdtG\xad=?\x18\xf2\xbd$\xcc\x14<\x93`\xcd=\x8ex3=\xbb\xe9\xef=\x13 \\\xbc\x915\xc8=m\xa3t\xbd\xb7\xack=\xd8\xcc\x89\xbd|2\x90<\xc5J\xf0\xbck2\x90\xbc\xe9J\xf0<\xad\xack\xbd\xe1\xcc\x89=\x935\xc8\xbdx\xa3t=\xb7\xe9\xef\xbd? \\<\x93`\xcd\xbd\x8bx3\xbd3\xe8\x94\xbbf\x05\x11=\xad9\xbf<\x85\xd9%=s\xda[=3\xb7\xed<\x08d\x9c=\xeao\xd4;99\xb2=\x80JE\xbc69\xb2=\x86JE\xbc\x0bd\x9c=\xe6o\xd4;x\xda[=4\xb7\xed<\xb09\xbf<\x85\xd9%=D\xe8\x94\xbbb\x05\x11=\x18w\x8e<\xac\xf2\x06=\x0f(O=\xf6@\x9b<\xa2m\x9e=6\x13\xb1\xbc\xdb\xb1\xad=\xa0\x9b\xa3\xbd\xfff\x9e=\xe0\xe9\x01\xbe\x00g\x9e=\xdf\xe9\x01\xbe\xde\xb1\xad=\xa0\x9b\xa3\xbd\x9em\x9e=2\x13\xb1\xbc\x11(O=\xfa@\x9b<\x18w\x8e<\xab\xf2\x06=\xe3\x9b\xf0<\xf5\xfe\xa0<\xcb\x12h=\x1f\xb7<\xbc\xed\xa4\x82=-\xe2\xa3\xbdb\xc2\xbc<\x7f~>\xbeD\xffi\xbd\xc5.\x95\xbeL\xffi\xbd\xc7.\x95\xbe`\xc2\xbc<z~>\xbe\xe9\xa4\x82=/\xe2\xa3\xbd\xcc\x12h=\x18\xb7<\xbc\xe1\x9b\xf0<\xf1\xfe\xa0<\x81k\xd4<\x1b7\xd3;\xa7<'=&*\xde\xbc\x93\x16\xd7<{*\xce\xbd\xd6\x9b\xa5\xbd9\xedy\xbeq\xb3\xc1\xbe\xf7)\xfb\xbep\xb3\xc1\xbe\xf6)\xfb\xbe\xd3\x9b\xa5\xbd>\xedy\xbe\x8b\x16\xd7<y*\xce\xbd\xa5<'=\x1f*\xde\xbc\x7fk\xd4<\x007\xd3;\xaf\x0c&<(12:\\Mi<\xf3\xf1e\xbcp\xf5I;m,B\xbdV8\x80\xbd\x8f3\xfe\xbd\x04\x0e\x82\xbee\xe7\x9a\xbe\x06\x0e\x82\xbek\xe7\x9a\xbe[8\x80\xbd\x943\xfe\xbdw\xf5I;s,B\xbdXMi<\x05\xf2e\xbc\x89\x0c&<`12:\xa2\x0c&\xbc\xf602\xbaVMi\xbc\xed\xf1e<\xed\xf4I\xbbj,B=H8\x80=\x993\xfe=\x05\x0e\x82>`\xe7\x9a>\x06\x0e\x82>b\xe7\x9a>K8\x80=\x8a3\xfe=p\xf5I\xbbp,B=`Mi\xbc\xf6\xf1e<\xa6\x0c&\xbc\x9002\xbawk\xd4\xbc\x067\xd3\xbb\xa4<'\xbd\x16*\xde<\x94\x16\xd7\xbco*\xce=\xd2\x9b\xa5=N\xedy>q\xb3\xc1>\xf8)\xfb>r\xb3\xc1>\xf4)\xfb>\xce\x9b\xa5=N\xedy>\x8f\x16\xd7\xbcx*\xce=\xa8<'\xbd *\xde<sk\xd4\xbc\x007\xd3\xbb\xd5\x9b\xf0\xbc\xf5\xfe\xa0\xbc\xd1\x12h\xbd\x13\xb7<<\xef\xa4\x82\xbd0\xe2\xa3=X\xc2\xbc\xbc{~>>B\xffi=\xcc.\x95>8\xffi=\xc5.\x95>b\xc2\xbc\xbc|~>>\xea\xa4\x82\xbd4\xe2\xa3=\xce\x12h\xbd\xeb\xb6<<\xde\x9b\xf0\xbc\xf2\xfe\xa0\xbc\x0bw\x8e\xbc\xb6\xf2\x06\xbd\t(O\xbd\xf8@\x9b\xbc\xa5m\x9e\xbd/\x13\xb1<\xdc\xb1\xad\xbd\xa4\x9b\xa3=\xfcf\x9e\xbd\xe7\xe9\x01>\x01g\x9e\xbd\xe7\xe9\x01>\xd7\xb1\xad\xbd\xa0\x9b\xa3=\xa4m\x9e\xbd<\x13\xb1<\x04(O\xbd\xf8@\x9b\xbc\x14w\x8e\xbc\xb5\xf2\x06\xbd/\xe8\x94;i\x05\x11\xbd\xc09\xbf\xbc\x8e\xd9%\xbdl\xda[\xbd7\xb7\xed\xbc\x08d\x9c\xbd\xc8o\xd4\xbb59\xb2\xbd\x7fJE<89\xb2\xbd\x93JE<\td\x9c\xbd\xd4o\xd4\xbbw\xda[\xbd4\xb7\xed\xbc\xc79\xbf\xbc\x92\xd9%\xbd0\xe8\x94;g\x05\x11\xbd"
p21
tp22
bag2
(g3
(I0
tp23
g5
tp24
Rp25
(I1
(I100
I6
tp26
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x000\x94\xe7<\xce\xaf\xf9\xbb\xa8\xda\xb6<\x94!\xb7\xbc\xbf\xc0.<l\xde\xeb\xbc\xc2\x07\x8a:\x9e\n\xc2\xbc\x98\x1a\x8f\xbah\xe0\x14\xbc\xa0\x1a\x8f:t\xe0\x14<\xd4\x07\x8a\xba\xa1\n\xc2<\xc1\xc0.\xbcl\xde\xeb<\xb5\xda\xb6\xbc\x95!\xb7<.\x94\xe7\xbc\xc3\xaf\xf9;\xf2\xdb\xbc<\xacO\xb2\xbc<$\x15<\x17%\x15\xbd\xab\xd3\x19\xbc\xf0\xa1#\xbd\xc8#\xa2\xbc\xe2Q\xf7\xbc\x83u.\xbc\xed\x025\xbc\x9du.<\xf4\x025<\xcc#\xa2<\xf2Q\xf7<\xb1\xd3\x19<\xf1\xa1#=D$\x15\xbc\x15%\x15=\xe3\xdb\xbc\xbc\xb0O\xb2<\xb9\x7fM<]\x04\xe5\xbc\xa3\xa2\xf5\xbb\xfb\xbf"\xbd*\xed\x08\xbd\xb0\xa9"\xbd]{M\xbd\x86x\xdc\xbcA\x82\xe8\xbc\x8d\xa2\r\xbcX\x82\xe8<\x93\xa2\r<`{M=\x9ex\xdc<0\xed\x08=\xb1\xa9"=\xa4\xa2\xf5;\xf9\xbf"=\xb2\x7fM\xbcb\x04\xe5<S\xd1c;\xef\xc7\xbc\xbcd\xfc\x81\xbc\xe3\x8e\xf7\xbc}\xb85\xbd\x1cl\xe2\xbc\x08t\x9c\xbd\x96^c\xbc\xbc\x7fm\xbd\xbc\\\xe7\xba\xd3\x7fm=\xb9\\\xe7:\x0ct\x9c=\xb9^c<\x81\xb85=\x1bl\xe2<a\xfc\x81<\xec\x8e\xf7<,\xd1c\xbb\xf2\xc7\xbc<\x90\x9c\xcd8\x19=\x11\xbc[:\x06\xbc\x8267\xbc\xd2[\xb3\xbcq\xd8\x1b\xbc\xff\xac1\xbdB\xb3)\xbb\xdbH#\xbd\xce,\xb7:\xe2H#=\x03,\xb7\xba!\xad1=2\xb3);\xd6[\xb3<~\xd8\x1b<P:\x06<[67<\xc0\xa6\xcd\xb8\x15=\x11<\x10\xa7\xcd\xb8\x1d=\x11<O:\x06<k67<\xd3[\xb3<d\xd8\x1b<\x02\xad1=\xfc\xb2);\xd2H#=,,\xb7\xba\xe3H#\xbdu-\xb7:\t\xad1\xbdP\xb3)\xbb\xdc[\xb3\xbcS\xd8\x1b\xbcq:\x06\xbc\x8067\xbc\x9c\xa4\xcd8\x17=\x11\xbcZ\xd1c\xbb\xf0\xc7\xbc<b\xfc\x81<\xe0\x8e\xf7<|\xb85=\x07l\xe2<\xffs\x9c=\x99^c<\xbd\x7fm=E\\\xe7:\xd6\x7fm\xbdj\\\xe7\xba\x04t\x9c\xbd\xac^c\xbc~\xb85\xbd\x02l\xe2\xbca\xfc\x81\xbc\xec\x8e\xf7\xbcJ\xd1c;\xf5\xc7\xbc\xbc\x92\x7fM\xbc^\x04\xe5<\x91\xa2\xf5;\xfa\xbf"=3\xed\x08=\xaa\xa9"=_{M=zx\xdc<M\x82\xe8<w\xa2\r<c\x82\xe8\xbc\x81\xa2\r\xbcd{M\xbd\x81x\xdc\xbc8\xed\x08\xbd\xae\xa9"\xbd\xb8\xa2\xf5\xbb\xfc\xbf"\xbd\xa3\x7fM<^\x04\xe5\xbc\xdf\xdb\xbc\xbc\xaaO\xb2<5$\x15\xbc\x0f%\x15=\xb7\xd3\x19<\xeb\xa1#=\xcb#\xa2<\xf0Q\xf7<\x89u.<\xe6\x025<\x9cu.\xbc\xf6\x025\xbc\xd1#\xa2\xbc\xf7Q\xf7\xbc\xbe\xd3\x19\xbc\xef\xa1#\xbd)$\x15<\x13%\x15\xbd\xea\xdb\xbc<\xa8O\xb2\xbc$\x94\xe7\xbc\xb9\xaf\xf9;\xa9\xda\xb6\xbc\x94!\xb7<\xc0\xc0.\xbch\xde\xeb<\xa6\x07\x8a\xba\xa3\n\xc2<\xaf\x1a\x8f:a\xe0\x14<\xd5\x1a\x8f\xbaq\xe0\x14\xbc\x85\x07\x8a:\xa8\n\xc2\xbc\xc1\xc0.<p\xde\xeb\xbc\xa9\xda\xb6<\x9b!\xb7\xbc(\x94\xe7<\xb3\xaf\xf9\xbb\xd0\xeb\xd5<\xe8h\xd0<}\x0e!=..:<T{5=t\xee\x94\xbb\\M3=\xcb\xd0\x84\xbc\xda\x1d-=w\xdc\xb0\xbc\xd6\x1d-=~\xdc\xb0\xbcVM3=\xcd\xd0\x84\xbcO{5=\x87\xee\x94\xbbz\x0e!=$.:<\xd4\xeb\xd5<\xe7h\xd0<\x14\xc9T= \xf9\xef:\xa8\x05X=\x9a\xfe\x06\xbd%\xaa\x0f=\xfa\x96\x80\xbd\xd8\x94-<\x11\x9c\x9e\xbd\xb2,\xa7\xbb\xd9\xa1\xa2\xbd\x95,\xa7\xbb\xdd\xa1\xa2\xbd\xd9\x94-<\x14\x9c\x9e\xbd"\xaa\x0f=\xfa\x96\x80\xbd\xaa\x05X=\x9a\xfe\x06\xbd\x19\xc9T=\xcc\xf8\xef:\x00\x88\x81=\xa4\xed\x16\xbd\x1di\x0c=\xad2\xb8\xbd(\x0f\xfc\xbc6\xc9\xf9\xbds\xec\xda\xbd\xcdO\xe8\xbd\xe7|\x1b\xbeA\x15\xa4\xbd\xec|\x1b\xbe?\x15\xa4\xbdv\xec\xda\xbd\xccO\xe8\xbd"\x0f\xfc\xbc1\xc9\xf9\xbd\x1ai\x0c=\xaf2\xb8\xbd\x02\x88\x81=\xae\xed\x16\xbd\x04pr=\xa9\x8c\x9a\xbd@\x02 \xbc\x97\xc9\r\xbe\xce\xfa\x12\xbe\x0cT\x1d\xbe\xdcW\xa1\xbe9\x81\x8d\xbd=7\xd9\xbe\x17{\xe6=<7\xd9\xbe\x1a{\xe6=\xddW\xa1\xbe<\x81\x8d\xbd\xcd\xfa\x12\xbe\x0eT\x1d\xbeI\x02 \xbc\x9a\xc9\r\xbe\x07pr=\xac\x8c\x9a\xbd\xf1\xe9P=;\xd1\xca\xbdu\xf0E\xbd^l(\xbeC\xb9v\xbeBK!\xbe\xa4\xb4\x05\xbf\x06o\xb1<\xd1\x0b>\xbf\x10:\xe4>\xd2\x0b>\xbf\x13:\xe4>\xa2\xb4\x05\xbf\x0bo\xb1<F\xb9v\xbe?K!\xbet\xf0E\xbdZl(\xbe\xf7\xe9P=>\xd1\xca\xbd\xf7\xe9P=>\xd1\xca\xbdt\xf0E\xbdgl(\xbe@\xb9v\xbeBK!\xbe\x9f\xb4\x05\xbf\to\xb1<\xd4\x0b>\xbf\x0f:\xe4>\xd7\x0b>\xbf\x12:\xe4>\xa0\xb4\x05\xbf\xffn\xb1<F\xb9v\xbeBK!\xbe}\xf0E\xbddl(\xbe\xf2\xe9P=E\xd1\xca\xbd\x15pr=\xa5\x8c\x9a\xbd@\x02 \xbc\x9b\xc9\r\xbe\xcc\xfa\x12\xbe\x0bT\x1d\xbe\xd7W\xa1\xbe@\x81\x8d\xbd:7\xd9\xbe\x1e{\xe6=@7\xd9\xbe\x19{\xe6=\xdaW\xa1\xbeB\x81\x8d\xbd\xd0\xfa\x12\xbe\x10T\x1d\xbeV\x02 \xbc\x9c\xc9\r\xbe\x0epr=\xa5\x8c\x9a\xbd\xfa\x87\x81=\xa4\xed\x16\xbd\x1ai\x0c=\xae2\xb8\xbd#\x0f\xfc\xbc;\xc9\xf9\xbdu\xec\xda\xbd\xd6O\xe8\xbd\xe9|\x1b\xbeM\x15\xa4\xbd\xeb|\x1b\xbeL\x15\xa4\xbdt\xec\xda\xbd\xd7O\xe8\xbd-\x0f\xfc\xbc0\xc9\xf9\xbd!i\x0c=\xb02\xb8\xbd\xfc\x87\x81=\xa9\xed\x16\xbd\x15\xc9T=\xed\xf8\xef:\xb3\x05X=\x9b\xfe\x06\xbd+\xaa\x0f=\xf9\x96\x80\xbd\xda\x94-<\x12\x9c\x9e\xbd\x88,\xa7\xbb\xe5\xa1\xa2\xbd\x84,\xa7\xbb\xe5\xa1\xa2\xbd\xd9\x94-<\x12\x9c\x9e\xbd&\xaa\x0f=\xfa\x96\x80\xbd\xab\x05X=\xa2\xfe\x06\xbd\x1c\xc9T=|\xf8\xef:\xd6\xeb\xd5<\xe5h\xd0<\x81\x0e!=4.:<B{5=\x91\xee\x94\xbbRM3=\xd1\xd0\x84\xbc\xdf\x1d-=w\xdc\xb0\xbc\xce\x1d-=p\xdc\xb0\xbcKM3=\xd4\xd0\x84\xbcF{5=\x98\xee\x94\xbb\x84\x0e!=!.:<\xdc\xeb\xd5<\xdeh\xd0<\x99>\x15>\xb4\xdb\xf9;$\x90\xf7=\xe6\xf6\x8a\xbd\xe8\x00\x87=\xb4\x01\xcb\xbd=0\xa0<\xd1\xbe\xa4\xbd$%\xc8:\xfd\x9e\xf5\xbc>$\xc8\xba\r\x9f\xf5<30\xa0\xbc\xda\xbe\xa4=\xe4\x00\x87\xbd\xbf\x01\xcb=%\x90\xf7\xbd\xeb\xf6\x8a=\x9c>\x15\xbe\x95\xdb\xf9\xbb\x12\xd6$>\xd1\xb6\xac\xbd\xac\x08\xa6=\xd8\x86\'\xbeLre\xbcz;+\xbe\\\x9cv\xbdC\xea\xe0\xbd~<\x03\xbd\xdb\xea\x10\xbd\x8b<\x03=\xda\xea\x10=y\x9cv=D\xea\xe0=dre<};+>\xb1\x08\xa6\xbd\xd8\x86\'>\x12\xd6$\xbe\xd0\xb6\xac=HX\n>V\x904\xbe\xbex\x11\xbc.\xfes\xbedH\x16\xbe\xa0\x83B\xbe6\xb8<\xbeu\xe7\xa1\xbd\xc6,\xab\xbd\xd3\xb8\x02\xbc\xcc,\xab=\xa6\xb8\x02<7\xb8<>t\xe7\xa1=jH\x16>\xa0\x83B>\xeax\x11<1\xfes>EX\n\xbeT\x904>\xd7\x95\xb4=\xcc\xb5z\xbe90\xeb\xbd\x03\xb7\x8c\xbe\xe2\x06\x96\xbe\xba2\x1f\xbeJ\xf6\xa3\xbe\x0ef\x1e=\xcd\xf9\t\xbe\xf8a\xb2=\xca\xf9\t>\xf8a\xb2\xbdK\xf6\xa3>\x19f\x1e\xbd\xe4\x06\x96>\xb62\x1f>B0\xeb=\x07\xb7\x8c>\xd0\x95\xb4\xbd\xcb\xb5z>\xe3\xfeV=\xd2\x12\x8f\xbe\x1fD?\xbe\xc0\xef\x90\xbeO;\xc8\xbeR\x13\xd9\xbd\x1d\xd7\xd0\xbegG1>\x1d\xa3\x19\xbe[p]>\x0c\xa3\x19>dp]\xbe\x1e\xd7\xd0>sG1\xbeI;\xc8>K\x13\xd9=&D?>\xbe\xef\x90>\xdd\xfeV\xbd\xd6\x12\x8f>\xe4\xfeV=\xd4\x12\x8f\xbe%D?\xbe\xbd\xef\x90\xbeF;\xc8\xbeO\x13\xd9\xbd$\xd7\xd0\xbemG1>\x1e\xa3\x19\xbebp]>\x0e\xa3\x19>jp]\xbe\x1f\xd7\xd0>nG1\xbeJ;\xc8>N\x13\xd9=(D?>\xbc\xef\x90>\xda\xfeV\xbd\xd7\x12\x8f>\xd4\x95\xb4=\xcc\xb5z\xbe50\xeb\xbd\x01\xb7\x8c\xbe\xdb\x06\x96\xbe\xb12\x1f\xbeO\xf6\xa3\xbe\x06f\x1e=\xc8\xf9\t\xbe\xf1a\xb2=\xcd\xf9\t>\xfca\xb2\xbdP\xf6\xa3>\x17f\x1e\xbd\xe0\x06\x96>\xbb2\x1f>?0\xeb=\x03\xb7\x8c>\xcf\x95\xb4\xbd\xd2\xb5z>IX\n>Q\x904\xbe\xcax\x11\xbc6\xfes\xbeaH\x16\xbe\x9d\x83B\xbe=\xb8<\xbe|\xe7\xa1\xbd\xc7,\xab\xbd\xd9\xb8\x02\xbc\xca,\xab=\xac\xb8\x02<D\xb8<>s\xe7\xa1=eH\x16>\x9d\x83B>\xf4x\x11<7\xfes>KX\n\xbeR\x904>\x13\xd6$>\xc8\xb6\xac\xbd\xab\x08\xa6=\xd6\x86\'\xbe\\re\xbc\x80;+\xbea\x9cv\xbdK\xea\xe0\xbd\x80<\x03\xbd\xd8\xea\x10\xbd\x8d<\x03=\xdc\xea\x10=t\x9cv=H\xea\xe0=wre<\x84;+>\xad\x08\xa6\xbd\xdc\x86\'>\x15\xd6$\xbe\xcf\xb6\xac=\x93>\x15>\xbe\xdb\xf9;\x1e\x90\xf7=\xe7\xf6\x8a\xbd\xe8\x00\x87=\xb2\x01\xcb\xbd?0\xa0<\xd6\xbe\xa4\xbdV%\xc8:\xfa\x9e\xf5\xbc.$\xc8\xba\x14\x9f\xf5<30\xa0\xbc\xdd\xbe\xa4=\xe6\x00\x87\xbd\xb6\x01\xcb=\x1f\x90\xf7\xbd\xeb\xf6\x8a=\x98>\x15\xbe\x83\xdb\xf9\xbb'
p27
tp28
bag2
(g3
(I0
tp29
g5
tp30
Rp31
(I1
(I100
I6
tp32
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x000\x94\xe7<\xce\xaf\xf9\xbb\xa8\xda\xb6<\x94!\xb7\xbc\xbf\xc0.<l\xde\xeb\xbc\xc2\x07\x8a:\x9e\n\xc2\xbc\x98\x1a\x8f\xbah\xe0\x14\xbc\xa0\x1a\x8f:t\xe0\x14<\xd4\x07\x8a\xba\xa1\n\xc2<\xc1\xc0.\xbcl\xde\xeb<\xb5\xda\xb6\xbc\x95!\xb7<.\x94\xe7\xbc\xc3\xaf\xf9;\xf2\xdb\xbc<\xacO\xb2\xbc<$\x15<\x17%\x15\xbd\xab\xd3\x19\xbc\xf0\xa1#\xbd\xc8#\xa2\xbc\xe2Q\xf7\xbc\x83u.\xbc\xed\x025\xbc\x9du.<\xf4\x025<\xcc#\xa2<\xf2Q\xf7<\xb1\xd3\x19<\xf1\xa1#=D$\x15\xbc\x15%\x15=\xe3\xdb\xbc\xbc\xb0O\xb2<\xb9\x7fM<]\x04\xe5\xbc\xa3\xa2\xf5\xbb\xfb\xbf"\xbd*\xed\x08\xbd\xb0\xa9"\xbd]{M\xbd\x86x\xdc\xbcA\x82\xe8\xbc\x8d\xa2\r\xbcX\x82\xe8<\x93\xa2\r<`{M=\x9ex\xdc<0\xed\x08=\xb1\xa9"=\xa4\xa2\xf5;\xf9\xbf"=\xb2\x7fM\xbcb\x04\xe5<S\xd1c;\xef\xc7\xbc\xbcd\xfc\x81\xbc\xe3\x8e\xf7\xbc}\xb85\xbd\x1cl\xe2\xbc\x08t\x9c\xbd\x96^c\xbc\xbc\x7fm\xbd\xbc\\\xe7\xba\xd3\x7fm=\xb9\\\xe7:\x0ct\x9c=\xb9^c<\x81\xb85=\x1bl\xe2<a\xfc\x81<\xec\x8e\xf7<,\xd1c\xbb\xf2\xc7\xbc<\x90\x9c\xcd8\x19=\x11\xbc[:\x06\xbc\x8267\xbc\xd2[\xb3\xbcq\xd8\x1b\xbc\xff\xac1\xbdB\xb3)\xbb\xdbH#\xbd\xce,\xb7:\xe2H#=\x03,\xb7\xba!\xad1=2\xb3);\xd6[\xb3<~\xd8\x1b<P:\x06<[67<\xc0\xa6\xcd\xb8\x15=\x11<\x10\xa7\xcd\xb8\x1d=\x11<O:\x06<k67<\xd3[\xb3<d\xd8\x1b<\x02\xad1=\xfc\xb2);\xd2H#=,,\xb7\xba\xe3H#\xbdu-\xb7:\t\xad1\xbdP\xb3)\xbb\xdc[\xb3\xbcS\xd8\x1b\xbcq:\x06\xbc\x8067\xbc\x9c\xa4\xcd8\x17=\x11\xbcZ\xd1c\xbb\xf0\xc7\xbc<b\xfc\x81<\xe0\x8e\xf7<|\xb85=\x07l\xe2<\xffs\x9c=\x99^c<\xbd\x7fm=E\\\xe7:\xd6\x7fm\xbdj\\\xe7\xba\x04t\x9c\xbd\xac^c\xbc~\xb85\xbd\x02l\xe2\xbca\xfc\x81\xbc\xec\x8e\xf7\xbcJ\xd1c;\xf5\xc7\xbc\xbc\x92\x7fM\xbc^\x04\xe5<\x91\xa2\xf5;\xfa\xbf"=3\xed\x08=\xaa\xa9"=_{M=zx\xdc<M\x82\xe8<w\xa2\r<c\x82\xe8\xbc\x81\xa2\r\xbcd{M\xbd\x81x\xdc\xbc8\xed\x08\xbd\xae\xa9"\xbd\xb8\xa2\xf5\xbb\xfc\xbf"\xbd\xa3\x7fM<^\x04\xe5\xbc\xdf\xdb\xbc\xbc\xaaO\xb2<5$\x15\xbc\x0f%\x15=\xb7\xd3\x19<\xeb\xa1#=\xcb#\xa2<\xf0Q\xf7<\x89u.<\xe6\x025<\x9cu.\xbc\xf6\x025\xbc\xd1#\xa2\xbc\xf7Q\xf7\xbc\xbe\xd3\x19\xbc\xef\xa1#\xbd)$\x15<\x13%\x15\xbd\xea\xdb\xbc<\xa8O\xb2\xbc$\x94\xe7\xbc\xb9\xaf\xf9;\xa9\xda\xb6\xbc\x94!\xb7<\xc0\xc0.\xbch\xde\xeb<\xa6\x07\x8a\xba\xa3\n\xc2<\xaf\x1a\x8f:a\xe0\x14<\xd5\x1a\x8f\xbaq\xe0\x14\xbc\x85\x07\x8a:\xa8\n\xc2\xbc\xc1\xc0.<p\xde\xeb\xbc\xa9\xda\xb6<\x9b!\xb7\xbc(\x94\xe7<\xb3\xaf\xf9\xbb\xb9\xeb\xd5<\xb9|y\xbfq\x0e!=G\x17}\xbfH{5=\xee\x94\x80\xbfPM3=C\x13\x82\xbf\xce\x1d-=r\xc3\x82\xbf\xca\x1d-=r\xc3\x82\xbfJM3=C\x13\x82\xbfC{5=\xef\x94\x80\xbfn\x0e!=G\x17}\xbf\xbd\xeb\xd5<\xb9|y\xbf\x08\xc9T=\x03\x88\x7f\xbf\x9c\x05X=\xf57\x84\xbf\x19\xaa\x0f=p\t\x88\xbf\xa9\x94-<\xc1\xe9\x89\xbf\x10-\xa7\xbb\x1e*\x8a\xbf\xf3,\xa7\xbb\x1e*\x8a\xbf\xaa\x94-<\xc1\xe9\x89\xbf\x16\xaa\x0f=p\t\x88\xbf\x9e\x05X=\xf57\x84\xbf\r\xc9T=\x04\x88\x7f\xbf\xfa\x87\x81=m\xb7\x84\xbf\x11i\x0c=+\x83\x8b\xbf?\x0f\xfc\xbc\x93\x9c\x8f\xbfy\xec\xda\xbd\xfd\x84\x8e\xbf\xea|\x1b\xbeTA\x8a\xbf\xef|\x1b\xbeTA\x8a\xbf|\xec\xda\xbd\xfd\x84\x8e\xbf9\x0f\xfc\xbc\x93\x9c\x8f\xbf\x0ei\x0c=+\x83\x8b\xbf\xfc\x87\x81=m\xb7\x84\xbf\xf8or=\xcb\xa8\x89\xbfo\x02 \xbc3\xb9\x91\xbf\xd1\xfa\x12\xbe\x82\xaa\x93\xbf\xddW\xa1\xbe\x14\xd8\x88\xbf>7\xd9\xbe\x9d0c\xbf=7\xd9\xbe\x9d0c\xbf\xdeW\xa1\xbe\x14\xd8\x88\xbf\xd0\xfa\x12\xbe\x82\xaa\x93\xbfx\x02 \xbc3\xb9\x91\xbf\xfbor=\xcb\xa8\x89\xbf\xe5\xe9P=\x14\xad\x8c\xbf\x81\xf0E\xbd\x8c\r\x95\xbfF\xb9v\xbeh)\x94\xbf\xa5\xb4\x05\xbf\x88tz\xbf\xd2\x0b>\xbf\xf8\xe2\r\xbf\xd3\x0b>\xbf\xf6\xe2\r\xbf\xa3\xb4\x05\xbf\x88tz\xbfI\xb9v\xbeh)\x94\xbf\x80\xf0E\xbd\x8b\r\x95\xbf\xeb\xe9P=\x14\xad\x8c\xbf\xeb\xe9P=\x14\xad\x8c\xbf\x80\xf0E\xbd\x8d\r\x95\xbfC\xb9v\xbeh)\x94\xbf\xa0\xb4\x05\xbf\x88tz\xbf\xd5\x0b>\xbf\xf8\xe2\r\xbf\xd8\x0b>\xbf\xf7\xe2\r\xbf\xa1\xb4\x05\xbf\x88tz\xbfI\xb9v\xbeh)\x94\xbf\x89\xf0E\xbd\x8c\r\x95\xbf\xe6\xe9P=\x14\xad\x8c\xbf\tpr=\xca\xa8\x89\xbfo\x02 \xbc3\xb9\x91\xbf\xcf\xfa\x12\xbe\x81\xaa\x93\xbf\xd8W\xa1\xbe\x14\xd8\x88\xbf;7\xd9\xbe\x9c0c\xbfA7\xd9\xbe\x9d0c\xbf\xdbW\xa1\xbe\x14\xd8\x88\xbf\xd3\xfa\x12\xbe\x82\xaa\x93\xbf\x85\x02 \xbc4\xb9\x91\xbf\x02pr=\xca\xa8\x89\xbf\xf4\x87\x81=m\xb7\x84\xbf\x0ei\x0c=+\x83\x8b\xbf:\x0f\xfc\xbc\x94\x9c\x8f\xbf{\xec\xda\xbd\xfd\x84\x8e\xbf\xec|\x1b\xbeUA\x8a\xbf\xee|\x1b\xbeUA\x8a\xbfz\xec\xda\xbd\xfd\x84\x8e\xbfD\x0f\xfc\xbc\x93\x9c\x8f\xbf\x15i\x0c=+\x83\x8b\xbf\xf6\x87\x81=m\xb7\x84\xbf\t\xc9T=\x04\x88\x7f\xbf\xa7\x05X=\xf57\x84\xbf\x1f\xaa\x0f=p\t\x88\xbf\xab\x94-<\xc1\xe9\x89\xbf\xe6,\xa7\xbb\x1e*\x8a\xbf\xe2,\xa7\xbb\x1e*\x8a\xbf\xaa\x94-<\xc1\xe9\x89\xbf\x1a\xaa\x0f=p\t\x88\xbf\x9f\x05X=\xf57\x84\xbf\x10\xc9T=\x04\x88\x7f\xbf\xbf\xeb\xd5<\xb9|y\xbfu\x0e!=G\x17}\xbf6{5=\xef\x94\x80\xbfFM3=C\x13\x82\xbf\xd3\x1d-=r\xc3\x82\xbf\xc2\x1d-=r\xc3\x82\xbf?M3=C\x13\x82\xbf:{5=\xef\x94\x80\xbfx\x0e!=G\x17}\xbf\xc5\xeb\xd5<\xb9|y\xbf\x99>\x15>\xb4\xdb\xf9;$\x90\xf7=\xe6\xf6\x8a\xbd\xe8\x00\x87=\xb4\x01\xcb\xbd=0\xa0<\xd1\xbe\xa4\xbd$%\xc8:\xfd\x9e\xf5\xbc>$\xc8\xba\r\x9f\xf5<30\xa0\xbc\xda\xbe\xa4=\xe4\x00\x87\xbd\xbf\x01\xcb=%\x90\xf7\xbd\xeb\xf6\x8a=\x9c>\x15\xbe\x95\xdb\xf9\xbb\x12\xd6$>\xd1\xb6\xac\xbd\xac\x08\xa6=\xd8\x86\'\xbeLre\xbcz;+\xbe\\\x9cv\xbdC\xea\xe0\xbd~<\x03\xbd\xdb\xea\x10\xbd\x8b<\x03=\xda\xea\x10=y\x9cv=D\xea\xe0=dre<};+>\xb1\x08\xa6\xbd\xd8\x86\'>\x12\xd6$\xbe\xd0\xb6\xac=HX\n>V\x904\xbe\xbex\x11\xbc.\xfes\xbedH\x16\xbe\xa0\x83B\xbe6\xb8<\xbeu\xe7\xa1\xbd\xc6,\xab\xbd\xd3\xb8\x02\xbc\xcc,\xab=\xa6\xb8\x02<7\xb8<>t\xe7\xa1=jH\x16>\xa0\x83B>\xeax\x11<1\xfes>EX\n\xbeT\x904>\xd7\x95\xb4=\xcc\xb5z\xbe90\xeb\xbd\x03\xb7\x8c\xbe\xe2\x06\x96\xbe\xba2\x1f\xbeJ\xf6\xa3\xbe\x0ef\x1e=\xcd\xf9\t\xbe\xf8a\xb2=\xca\xf9\t>\xf8a\xb2\xbdK\xf6\xa3>\x19f\x1e\xbd\xe4\x06\x96>\xb62\x1f>B0\xeb=\x07\xb7\x8c>\xd0\x95\xb4\xbd\xcb\xb5z>\xe3\xfeV=\xd2\x12\x8f\xbe\x1fD?\xbe\xc0\xef\x90\xbeO;\xc8\xbeR\x13\xd9\xbd\x1d\xd7\xd0\xbegG1>\x1d\xa3\x19\xbe[p]>\x0c\xa3\x19>dp]\xbe\x1e\xd7\xd0>sG1\xbeI;\xc8>K\x13\xd9=&D?>\xbe\xef\x90>\xdd\xfeV\xbd\xd6\x12\x8f>\xe4\xfeV=\xd4\x12\x8f\xbe%D?\xbe\xbd\xef\x90\xbeF;\xc8\xbeO\x13\xd9\xbd$\xd7\xd0\xbemG1>\x1e\xa3\x19\xbebp]>\x0e\xa3\x19>jp]\xbe\x1f\xd7\xd0>nG1\xbeJ;\xc8>N\x13\xd9=(D?>\xbc\xef\x90>\xda\xfeV\xbd\xd7\x12\x8f>\xd4\x95\xb4=\xcc\xb5z\xbe50\xeb\xbd\x01\xb7\x8c\xbe\xdb\x06\x96\xbe\xb12\x1f\xbeO\xf6\xa3\xbe\x06f\x1e=\xc8\xf9\t\xbe\xf1a\xb2=\xcd\xf9\t>\xfca\xb2\xbdP\xf6\xa3>\x17f\x1e\xbd\xe0\x06\x96>\xbb2\x1f>?0\xeb=\x03\xb7\x8c>\xcf\x95\xb4\xbd\xd2\xb5z>IX\n>Q\x904\xbe\xcax\x11\xbc6\xfes\xbeaH\x16\xbe\x9d\x83B\xbe=\xb8<\xbe|\xe7\xa1\xbd\xc7,\xab\xbd\xd9\xb8\x02\xbc\xca,\xab=\xac\xb8\x02<D\xb8<>s\xe7\xa1=eH\x16>\x9d\x83B>\xf4x\x11<7\xfes>KX\n\xbeR\x904>\x13\xd6$>\xc8\xb6\xac\xbd\xab\x08\xa6=\xd6\x86\'\xbe\\re\xbc\x80;+\xbea\x9cv\xbdK\xea\xe0\xbd\x80<\x03\xbd\xd8\xea\x10\xbd\x8d<\x03=\xdc\xea\x10=t\x9cv=H\xea\xe0=wre<\x84;+>\xad\x08\xa6\xbd\xdc\x86\'>\x15\xd6$\xbe\xcf\xb6\xac=\x93>\x15>\xbe\xdb\xf9;\x1e\x90\xf7=\xe7\xf6\x8a\xbd\xe8\x00\x87=\xb2\x01\xcb\xbd?0\xa0<\xd6\xbe\xa4\xbdV%\xc8:\xfa\x9e\xf5\xbc.$\xc8\xba\x14\x9f\xf5<30\xa0\xbc\xdd\xbe\xa4=\xe6\x00\x87\xbd\xb6\x01\xcb=\x1f\x90\xf7\xbd\xeb\xf6\x8a=\x98>\x15\xbe\x83\xdb\xf9\xbb'
p33
tp34
bag2
(g3
(I0
tp35
g5
tp36
Rp37
(I1
(I160
I6
tp38
g12
I01
S'\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00&\xe6\xf1>(/\x19?*~\xc5>\xeb\xa2r>\x1c\x89\xb0>d\xd3\xd9=\x0e\xe9j>\xb6\xbeh\xbe\x12\xe4\xd8>\x10\xda\x04?\xd4(\xbd>G\x1f\x8a>-e\xa3>\xce\xa6\xb8=t\xfal>\x92\x9e\x0c\xbe\x00\xe4\xd8>\x08\xda\x04?\xc9(\xbd>Q\x1f\x8a>9e\xa3>\xae\xa6\xb8=q\xfal>\x8f\x9e\x0c\xbe-\xe6\xf1>//\x19?.~\xc5>\xe1\xa2r>\x1b\x89\xb0>\x93\xd3\xd9=\x13\xe9j>\xb6\xbeh\xbe\xedU$?\xc5\x8a\x83?\xb1\xea\x0f?\x91\xc4\xc5>\x89\xe8\xf8>\xd0\x1f\xe3=~\x10^>6\xb1\x0f\xbf\xc1\xda!?\xdc\xf3n?\x9e\xc2\x1b?\x80\xb3\xfc>H+\x02?]\xf3\xdf=0\xbf\x92>\x87\xc2\xbd\xbe\xb0\xda!?\xca\xf3n?\x94\xc2\x1b?\x93\xb3\xfc>R+\x02?\'\xf3\xdf=$\xbf\x92>\x82\xc2\xbd\xbe\xf7U$?\xce\x8a\x83?\xba\xea\x0f?\x92\xc4\xc5>\x88\xe8\xf8>. \xe3=\x86\x10^>6\xb1\x0f\xbf\x8c7@?\xf7\xbb\xab?\x0e\xdb,?!&\xfa>\x01\x7f\x13?\xa3\x8a\xe4=\x90\x93H>\x84\xebP\xbf\xa0CE?\x14\xe5\x9d?vBD?\x02\xc5&?\xc5\xbb!?+\xe8\xec=kB\xa2>B\xe7\x0c\xbf\x8dCE?\x05\xe5\x9d?cBD?\x14\xc5&?\xd7\xbb!?\xf2\xe7\xec=VB\xa2>@\xe7\x0c\xbf\x9d7@?\x03\xbc\xab?\x16\xdb,?!&\xfa>\x03\x7f\x13?)\x8b\xe4=\x95\x93H>\x7f\xebP\xbf\xe3\xc2Q?;\x12\xc7?\x14\x8d??\xe2\xbd\x0e?\xe9]"?\xb0X\xe4=8\xdb6>z+~\xbf\xb8\x85\\?\x01\t\xb8?\x82\x0f_?\xd1AB?H\x8a6?\x93e\xf2=x?\xac>\xe6\xdd,\xbf\xad\x85\\?\xed\x08\xb8?l\x0f_?\xe7AB?]\x8a6?Ke\xf2=_?\xac>\xe1\xdd,\xbf\xf3\xc2Q?N\x12\xc7?!\x8d??\xe5\xbd\x0e?\xe8]"?FY\xe4=<\xdb6>p+~\xbf\xa9WZ?y\xdc\xd4?\xde\xc1H?\x85\x9b\x17?\x99\xb5)?\x8ez\xe4=\xf9\x9b->\xd7\x8c\x8a\xbf\x95\x12h?\xd35\xc5?IYl?t\x18P?\x0f\xd7@?\xcdV\xf4=\xdcD\xb1>\x8d\x15=\xbf\x87\x12h?\xbb5\xc5?1Yl?\x8a\x18P?*\xd7@?\x8bV\xf4=\xbaD\xb1>\x8f\x15=\xbf\xbdWZ?\x9a\xdc\xd4?\xee\xc1H?\x82\x9b\x17?\x99\xb5)?&{\xe4=\xf8\x9b->\xcf\x8c\x8a\xbf\xa6WZ?s\xdc\xd4?\xe2\xc1H?\x84\x9b\x17?\x9c\xb5)?\x94z\xe4=\x00\x9c->\xd7\x8c\x8a\xbf\x9b\x12h?\xd85\xc5?CYl?t\x18P?\t\xd7@?\xc7V\xf4=\xe2D\xb1>\x8d\x15=\xbf\x8b\x12h?\xb95\xc5?4Yl?\x89\x18P?+\xd7@?\x90V\xf4=\xb7D\xb1>\x90\x15=\xbf\xbbWZ?\x9d\xdc\xd4?\xf1\xc1H?\x81\x9b\x17?\x94\xb5)?\x0e{\xe4=\xfc\x9b->\xcf\x8c\x8a\xbf\xdb\xc2Q?=\x12\xc7?\x1c\x8d??\xe3\xbd\x0e?\xea]"?\xc7X\xe4=E\xdb6>y+~\xbf\xca\x85\\?\x07\t\xb8?r\x0f_?\xd2AB?@\x8a6?\x8ae\xf2=\x81?\xac>\xe9\xdd,\xbf\xb5\x85\\?\xe6\x08\xb8?o\x0f_?\xe6AB?c\x8a6?Ve\xf2=P?\xac>\xeb\xdd,\xbf\xf7\xc2Q?V\x12\xc7?!\x8d??\xe2\xbd\x0e?\xe3]"?\x10Y\xe4=6\xdb6>m+~\xbf\x897@?\xf8\xbb\xab?\x1c\xdb,?#&\xfa>\x02\x7f\x13?\xb1\x8a\xe4=\x91\x93H>\x86\xebP\xbf\xa4CE?\x1c\xe5\x9d?nBD?\x02\xc5&?\xc0\xbb!?\x19\xe8\xec=qB\xa2>@\xe7\x0c\xbf\x95CE?\x04\xe5\x9d?oBD?\x10\xc5&?\xd9\xbb!?\x00\xe8\xec=KB\xa2>I\xe7\x0c\xbf\x9d7@?\x0b\xbc\xab?\x19\xdb,?%&\xfa>\xf6~\x13?\xdd\x8a\xe4=\x87\x93H>|\xebP\xbf\xeaU$?\xc6\x8a\x83?\xc2\xea\x0f?\x99\xc4\xc5>\x88\xe8\xf8>\xd6\x1f\xe3=z\x10^>6\xb1\x0f\xbf\xc6\xda!?\xe9\xf3n?\x98\xc2\x1b?\x82\xb3\xfc>?+\x02?K\xf3\xdf=7\xbf\x92>\x86\xc2\xbd\xbe\xb9\xda!?\xd1\xf3n?\x98\xc2\x1b?\x8a\xb3\xfc>[+\x02?6\xf3\xdf=\x14\xbf\x92>\x8c\xc2\xbd\xbe\xf9U$?\xcf\x8a\x83?\xbb\xea\x0f?\x93\xc4\xc5>p\xe8\xf8>\xf4\x1f\xe3=t\x10^>3\xb1\x0f\xbf(\xe6\xf1>%/\x19?=~\xc5>\xea\xa2r>\x19\x89\xb0>a\xd3\xd9=\x01\xe9j>\xaf\xbeh\xbe\x16\xe4\xd8>\x1b\xda\x04?\xc8(\xbd>H\x1f\x8a>#e\xa3>\xc2\xa6\xb8=|\xfal>\x97\x9e\x0c\xbe\x0b\xe4\xd8>\t\xda\x04?\xce(\xbd>J\x1f\x8a>Ae\xa3>\xbc\xa6\xb8=Q\xfal>\x92\x9e\x0c\xbe,\xe6\xf1>0/\x19?2~\xc5>\xe7\xa2r>\x16\x89\xb0>v\xd3\xd9=\x08\xe9j>\xb3\xbeh\xbe\x9a\xb1G>\xe4w\x01>\n\xc8\x1e>%\xfd\xc3=x\x89\x16>S\x95\xa3=\x1fg*>1T\xba=\xc6!\x98=\xf7\x13<=@5\x83=\x85t2=?\x1ew=\xacM\n=H\x8f\x8a=\xcd\x804=\xb6!\x98\xbd\x8a\x13<\xbd55\x83\xbd]t2\xbd*\x1ew\xbdoM\n\xbd;\x8f\x8a\xbd\x99\x804\xbd\x8f\xb1G\xbe\xcew\x01\xbe\x06\xc8\x1e\xbe\x19\xfd\xc3\xbdw\x89\x16\xbe;\x95\xa3\xbd\x18g*\xbe\'T\xba\xbdD4\xdf=\xab\xab\x88=/\xcc\xa8=\xef\xc2U=l:\xa1=;\t==0J\xc4=\x02\x1d}=\xf8\xcb5=\xb3;\xc7<\x8a\xab\x1b=\xa3F\xd6<\xc9\xfb\x12=\xec\x1b\xac<\xc0\x9f,=\x9e"\x02=\xe4\xcb5\xbd\xb5;\xc7\xbcR\xab\x1b\xbd\xd8E\xd6\xbc\xac\xfb\x12\xbd\xa4\x1b\xac\xbc\xc9\x9f,\xbd;"\x02\xbd=4\xdf\xbd\xa3\xab\x88\xbd\x14\xcc\xa8\xbd\xc3\xc2U\xbdh:\xa1\xbd%\t=\xbd3J\xc4\xbd\xc4\x1c}\xbd\xba\x82\xa0=k\x0f==r\xfbr=\xc5\x99\x1a=\xf7\xb0h=\xa6x\x0c=<_\x8f=\xe1@F=\xa4\x1b\x04=N\xc2\x88<\xde\x08\xe1<T%\x9b<\x19\xd6\xd4<\x9d\xfd|<\x13\xc3\xfe<\x8c\xbf\xc9<W\x1b\x04\xbd\xd2\xc0\x88\xbc[\t\xe1\xbc\x13%\x9b\xbc\xee\xd5\xd4\xbcC\xfc|\xbcH\xc3\xfe\xbcS\xbf\xc9\xbc\xa6\x82\xa0\xbd\xf3\x0e=\xbdx\xfbr\xbd\xc0\x99\x1a\xbd\xe9\xb0h\xbdzx\x0c\xbd=_\x8f\xbd\xdb@F\xbd\x8c\xda<=M\xd4\xd8<!\x90\x0e=\xbem\xb6<\xec\xc2\x08=*e\xa8<Ks*=S;\xf6<\x17\xcb\x9c<\x89\x04\x1b<Fd\x85<g\'8<\xd7\x85|<\xd8\xb2\x17<"\xe5\x98<\xe1\xd5z<\x14\xcb\x9c\xbc\x8c\x03\x1b\xbc\xe6c\x85\xbc\x14&8\xbc,\x86|\xbc\xad\xb2\x17\xbc\x04\xe5\x98\xbc\x82\xd5z\xbcw\xda<\xbd\x00\xd4\xd8\xbc\x01\x90\x0e\xbdnm\xb6\xbc\x08\xc3\x08\xbd\x18e\xa8\xbcCs*\xbd\x1e;\xf6\xbcBN{<\xf8m\x0e<\xd3\xa3=<\x96\x1f\xf3;]\x116<\x8f\x1e\xe2;\xcf\xe8c<\x05\xd0\'<{1\xd1;\xdc\xd6J;2\xbf\xb1;\xed\x9cu;YM\xa8;_\x06K;d\xeb\xcc;\xeat\xaa;\xa12\xd1\xbb\xed\xd3J\xbb\xc7\xbd\xb1\xbb,\x9fu\xbb\xd8J\xa8\xbb\xae\x06K\xbbu\xee\xcc\xbb\x85t\xaa\xbb8O{\xbc*m\x0e\xbc&\xa3=\xbcf \xf3\xbb\xf3\x106\xbcW\x1e\xe2\xbb\x9f\xe9c\xbc\xc4\xcf\'\xbc\xd7M{\xbc\xc8m\x0e\xbc\xa9\xa3=\xbc- \xf3\xbbP\x116\xbc\xeb\x1e\xe2\xbbJ\xe9c\xbcU\xd0\'\xbc\x011\xd1\xbbh\xd5J\xbb<\xbf\xb1\xbbG\x9fu\xbb\xbcK\xa8\xbb\xd1\x07K\xbb\x94\xed\xcc\xbb{u\xaa\xbb)1\xd1;\x9a\xd3J;=\xbe\xb1;\xbd\x9du;\xaeL\xa8;W\x05K;\xc9\xec\xcc;\xa6s\xaa;>N{<\x98m\x0e<\x1d\xa3=<\x02 \xf3;=\x116<\x0b\x1e\xe2;9\xe9c<\xcf\xcf\'<\xb0\xda<\xbd\r\xd4\xd8\xbc\x0c\x90\x0e\xbd\x94m\xb6\xbc\x01\xc3\x08\xbdFe\xa8\xbcZs*\xbd\';\xf6\xbc\x8e\xcb\x9c\xbc\x99\x04\x1b\xbc\x10d\x85\xbc\xd4&8\xbck\x86|\xbcX\xb3\x17\xbcT\xe5\x98\xbc\x92\xd5z\xbc\xd1\xca\x9c<\x82\x03\x1b<\rd\x85<\x8e&8<,\x85|<\x04\xb2\x17<\xee\xe4\x98<\x84\xd5z<e\xda<=\xc9\xd3\xd8<\xe9\x8f\x0e=|m\xb6<\xdd\xc2\x08=\xf2d\xa8<As*=7;\xf6<\xbc\x82\xa0\xbdO\x0f=\xbd\x87\xfbr\xbd\xdf\x99\x1a\xbd\xdd\xb0h\xbd\x9cx\x0c\xbdD_\x8f\xbd\xea@F\xbd\xa9\x1b\x04\xbd\xba\xc1\x88\xbc^\t\xe1\xbcq%\x9b\xbc\xec\xd5\xd4\xbcO\xfd|\xbcC\xc3\xfe\xbc\xb7\xbf\xc9\xbcS\x1b\x04=\xf4\xc0\x88<\xb0\x08\xe1<\xdb$\x9b<\xd1\xd5\xd4<\xbb\xfc|<\x1d\xc3\xfe<\x18\xbf\xc9<\x9e\x82\xa0=\xfe\x0e==X\xfbr=\xae\x99\x1a=\xfe\xb0h=\x92x\x0c=8_\x8f=\xba@F=W4\xdf\xbd\xaf\xab\x88\xbd\x0f\xcc\xa8\xbd\xe7\xc2U\xbdr:\xa1\xbd@\t=\xbd/J\xc4\xbd\xf9\x1c}\xbd\x0f\xcc5\xbd\xc6;\xc7\xbcI\xab\x1b\xbdsF\xd6\xbc\xd2\xfb\x12\xbd\xf5\x1b\xac\xbc\xad\x9f,\xbd\x99"\x02\xbd\xcf\xcb5=\xb2;\xc7<\xac\xab\x1b=.F\xd6<\xb0\xfb\x12=\xb6\x1b\xac<\xd8\x9f,=*"\x02=;4\xdf=\xaa\xab\x88=3\xcc\xa8=\xde\xc2U=`:\xa1="\t==9J\xc4=\xb7\x1c}=\x93\xb1G\xbe\xe6w\x01\xbe\t\xc8\x1e\xbe\x1f\xfd\xc3\xbdo\x89\x16\xbeW\x95\xa3\xbd\x1ag*\xbe;T\xba\xbd\xce!\x98\xbd\xce\x13<\xbd15\x83\xbd{t2\xbd\x15\x1ew\xbd\xb3M\n\xbd5\x8f\x8a\xbd\xdf\x804\xbd\xb4!\x98=\xc4\x13<=:5\x83=Tt2=c\x1ew={M\n=P\x8f\x8a=\x9d\x804=\x90\xb1G>\xdaw\x01>\x0b\xc8\x1e>\x1c\xfd\xc3=\x87\x89\x16>E\x95\xa3=\x1bg*>%T\xba=\xa1h\x1c>\xb4\xa66\xbeg \x8f\xbc\xcf\x0b\xfd\xbe!\xd34\xbe\xb3U\x13\xbf\xefpk\xbe\x98$\xc5\xbe\x1d\x18\xf4=\xf1q-\xbe*\x99\xc6\xbc\xe3\xb3\xeb\xbe}c&\xbe\xab\xda\x07\xbf\xd7\x8bG\xbe\xcd\x83\xad\xbe)\x18\xf4=\xfbq-\xbe\xd5\x98\xc6\xbc\xec\xb3\xeb\xbeyc&\xbe\xaf\xda\x07\xbf\xdc\x8bG\xbe\xda\x83\xad\xbe\xa0h\x1c>\xb5\xa66\xbe\xa6 \x8f\xbc\xd0\x0b\xfd\xbe)\xd34\xbe\xb3U\x13\xbf\xf2pk\xbe\x94$\xc5\xbeI:\xa6=\xa5\x1b\x05\xbe\xf0R\x87\xbcso\xac\xbe\xce\xbf\xe6\xbd>\xab\xc6\xbe:\x9f\n\xbe\xbeV\x81\xbe`!g=\'\xce\x07\xbe\x08\xe0\xbf\xbc6\xd5\xa8\xbe\x94S\xd7\xbd\x96\xf5\xbe\xbe\xf2\x9b\xe4\xbd\x97\xf0h\xbeI!g=\x1b\xce\x07\xbe\xc4\xdf\xbf\xbc)\xd5\xa8\xbe\x83S\xd7\xbd\x89\xf5\xbe\xbe\xef\x9b\xe4\xbd\x82\xf0h\xbeH:\xa6=\xa5\x1b\x05\xbe\xfbR\x87\xbcto\xac\xbe\xd7\xbf\xe6\xbdA\xab\xc6\xbe<\x9f\n\xbe\xc4V\x81\xbe\x1cGi=\xea\xdc\xdc\xbdq$]\xbc\x9aL\x87\xbehI\xaa\xbd;\xd5\x9a\xbe<\x11\xcb\xbd\xf9GK\xbel\x0b =Q]\xdd\xbd\xf55\x9a\xbca\xdb\x83\xbe\xbe\x8b\x9e\xbd}"\x94\xbe\xd1<\xa7\xbd\x02\x156\xbe\x8c\x0b =3]\xdd\xbd]5\x9a\xbcO\xdb\x83\xbe\x9c\x8b\x9e\xbdn"\x94\xbe\xc6<\xa7\xbd\xf6\x146\xbe\x14Gi=\xfd\xdc\xdc\xbd.%]\xbc\xa2L\x87\xbeyI\xaa\xbdC\xd5\x9a\xbeD\x11\xcb\xbd\x05HK\xbe\xd2\'\x08=?$\x89\xbdk\xc8\x05\xbc\xd5[%\xbedpJ\xbd\x9e\xf2<\xbe\xf1\x82p\xbd\x8c\x8c\xf8\xbd\x8e\xab\xb7<M\xd5\x8a\xbd\x86"?\xbc\x89\xbd"\xbeC.=\xbd\x00G6\xbe\xb5\xe5E\xbd\x9e\xed\xdf\xbd\xfa\xaa\xb7<b\xd5\x8a\xbd\xca#?\xbc\x9b\xbd"\xbe\x93.=\xbd\x14G6\xbe\xea\xe5E\xbd\xb3\xed\xdf\xbd\xec\'\x08=A$\x89\xbd\xe6\xc7\x05\xbc\xd1[%\xbeVpJ\xbd\x96\xf2<\xbe\xf3\x82p\xbd\x87\x8c\xf8\xbd\xafF4<\x01]\xbc\xbc\xc185\xbb\x1d\xa0`\xbd[;\x87\xbcd+\x80\xbd\x1c\x97\xa0\xbcR\xf4(\xbd\xef\x10\xf2;\x82\x1d\xbe\xbc\x81\xa2\x81\xbb\xae\xf7\\\xbdI\xa6|\xbc\x0c&w\xbd\xff\x04\x84\xbc\xbf\t\x18\xbd\x96\x11\xf2;V\x1d\xbe\xbc~\xa1\x81\xbb\x86\xf7\\\xbd*\xa6|\xbc\xe9%w\xbd\xe6\x04\x84\xbc\xc2\t\x18\xbdSF4<-]\xbc\xbc\x9c:5\xbbP\xa0`\xbd@;\x87\xbcl+\x80\xbd\xeb\x96\xa0\xbcH\xf4(\xbd\x99F4\xbc\xfd\\\xbc<\x0f95;0\xa0`=H;\x87<d+\x80=\x10\x97\xa0<3\xf4(=\xe5\x12\xf2\xbbD\x1d\xbe<\xb2\xa0\x81;a\xf7\\=+\xa6|<\xb8%w=\x03\x05\x84<\xa8\t\x18=\xd5\x11\xf2\xbbY\x1d\xbe<\xa5\xa0\x81;\x85\xf7\\=\xfa\xa5|<\xdd%w=\xee\x04\x84<\xb9\t\x18=\xa6F4\xbc\xdd\\\xbc<\xcc85;\xff\x9f`=;;\x87<V+\x80=\xf0\x96\xa0<5\xf4(=\xfc\'\x08\xbd0$\x89=J\xc7\x05<\xc4[%>?pJ=\x8c\xf2<>\xee\x82p=u\x8c\xf8=,\xab\xb7\xbcN\xd5\x8a=\x90#?<\x8a\xbd">\x8d.==\x04G6>\xdb\xe5E=\xa0\xed\xdf=Z\xab\xb7\xbc>\xd5\x8a=\xa0"?<\x7f\xbd">K.==\xf4F6>\xc3\xe5E=\x93\xed\xdf=\xf7\'\x08\xbdG$\x89=\xbb\xc7\x05<\xd7[%>gpJ=\x9f\xf2<>\x11\x83p=\x91\x8c\xf8=\tGi\xbd\xe5\xdc\xdc=\xe8$]<\x99L\x87>eI\xaa==\xd5\x9a>8\x11\xcb=\xf8GK>\x82\x0b \xbd<]\xdd=\xa85\x9a<U\xdb\x83>\xa9\x8b\x9e=q"\x94>\xc5<\xa7=\xfa\x146>h\x0b \xbdI]\xdd=\xe35\x9a<_\xdb\x83>\xaf\x8b\x9e=}"\x94>\xd4<\xa7=\x05\x156>"Gi\xbd\xf5\xdc\xdc=\x9c$]<\x9eL\x87>fI\xaa=>\xd5\x9a>4\x11\xcb=\xfdGK>U:\xa6\xbd\xac\x1b\x05>\xc3R\x87<xo\xac>\xcc\xbf\xe6=D\xab\xc6><\x9f\n>\xc7V\x81>A!g\xbd\x1b\xce\x07>\x0f\xe0\xbf<,\xd5\xa8>\x92S\xd7=\x8b\xf5\xbe>\xf5\x9b\xe4=\x84\xf0h>s!g\xbd"\xce\x07>\xbe\xdf\xbf<1\xd5\xa8>\x89S\xd7=\x8a\xf5\xbe>\xf0\x9b\xe4=}\xf0h>@:\xa6\xbd\xab\x1b\x05>8S\x87<yo\xac>\xe0\xbf\xe6=H\xab\xc6>;\x9f\n>\xcaV\x81>\xa3h\x1c\xbe\xab\xa66>\x97 \x8f<\xc8\x0b\xfd>(\xd34>\xb3U\x13?\xecpk>\x93$\xc5>\x0c\x18\xf4\xbd\x06r->\xd8\x99\xc6<\xf7\xb3\xeb>\x93c&>\xb6\xda\x07?\xe5\x8bG>\xdc\x83\xad>\x18\x18\xf4\xbd\xfeq->1\x99\xc6<\xee\xb3\xeb>\x86c&>\xaf\xda\x07?\xe3\x8bG>\xcd\x83\xad>\xa4h\x1c\xbe\xbf\xa66>\x9b \x8f<\xda\x0b\xfd>/\xd34>\xb8U\x13?\xf5pk>\x99$\xc5>'
p39
tp40
baa(lp41
g2
(g3
(I0
tp42
g5
tp43
Rp44
(I1
(I100
I6
tp45
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\xef:\x05\xbdd\x124<sw\xc2\xbc\xbfD\xe7<\xfc^\x0b\xbc\xd8\x16\x0f= \x8c?;\x91\xda\xe4<R^N;"X,<T^N\xbb X,\xbc\x04\x8c?\xbb\x90\xda\xe4\xbc\xfc^\x0b<\xd9\x16\x0f\xbdsw\xc2<\xbcD\xe7\xbc\xef:\x05=g\x124\xbc%\n\xd5\xbcB\xf7\xda<\x02\xcd\x00\xbc\x12\xe60=\x1a\xef\x80<\x03&;=G\xac\xee<w\xe3\x05=\x952\x81<\x97\xfc7<\x942\x81\xbc\x99\xfc7\xbcH\xac\xee\xbc}\xe3\x05\xbd\x19\xef\x80\xbc\x03&;\xbd\x00\xcd\x00<\x15\xe60\xbd\'\n\xd5<?\xf7\xda\xbc\x11\xc2g\xbc{_\x07=u\xc7\'<\xcd\x0f;=\x954+=\x89\xa30=\xfb\xbf\x84=dk\xc6<\xa5\xa1%={?t;\xac\xa1%\xbd\x8a?t\xbb\xfa\xbf\x84\xbdek\xc6\xbc\x934+\xbd\x8a\xa30\xbds\xc7\'\xbc\xc7\x0f;\xbd\x14\xc2g<|_\x07\xbd\x87\x80\x8b\xbb\xc3\x9a\xdb<\x1a>\x92<p\xfb\x0b=\xe9\xe7G=\xa8y\xed<\xbe\xe7\xa9=\xb6\x12\xfb;r\xf3\x96=Z\x18Q\xbct\xf3\x96\xbdY\x18Q<\xbd\xe7\xa9\xbd\xb7\x12\xfb\xbb\xe7\xe7G\xbd\xaay\xed\xbc\x16>\x92\xbcj\xfb\x0b\xbd\x8a\x80\x8b;\xc2\x9a\xdb\xbc\xbb\xfc\xbc\xb9l\xe9\'<\xf4B\x0e<\'HN<\xf3\x7f\xb2<:]%<\x00\x0e\x14=\xef\x8f\x0f;\xe3\xfd\xd8<8\x9d\x0e\xbb\xe7\xfd\xd8\xbci\x9d\x0e;\xff\r\x14\xbd\xe0\x8f\x0f\xbb\xf2\x7f\xb2\xbc9]%\xbc\xf3B\x0e\xbc+HN\xbch\xfd\xbc9j\xe9\'\xbcK\xfd\xbc9e\xe9\'\xbc\xfaB\x0e\xbc0HN\xbc\xfb\x7f\xb2\xbc9]%\xbc\xf8\r\x14\xbd\xea\x8f\x0f\xbb\xe2\xfd\xd8\xbcq\x9d\x0e;\xf0\xfd\xd8<\x16\x9d\x0e\xbb\xf5\r\x14=\xf3\x8f\x0f;\xf9\x7f\xb2<>]%<\xf6B\x0e<+HN<,\xfd\xbc\xb9d\xe9\'<\x8d\x80\x8b;\xb6\x9a\xdb\xbc\x1a>\x92\xbco\xfb\x0b\xbd\xdd\xe7G\xbd\xaey\xed\xbc\xc3\xe7\xa9\xbd\xbf\x12\xfb\xbbv\xf3\x96\xbd\\\x18Q<p\xf3\x96=R\x18Q\xbc\xc3\xe7\xa9=\xbe\x12\xfb;\xdb\xe7G=\xb1y\xed<\x1a>\x92<s\xfb\x0b=\x90\x80\x8b\xbb\xc0\x9a\xdb<\x0e\xc2g<z_\x07\xbds\xc7\'\xbc\xbe\x0f;\xbd\x8a4+\xbd\x8a\xa30\xbd\xfb\xbf\x84\xbdek\xc6\xbc\xa6\xa1%\xbdr?t\xbb\xa3\xa1%=\x8c?t;\xfa\xbf\x84=gk\xc6<\x8f4+=\x8b\xa30=u\xc7\'<\xc1\x0f;=\n\xc2g\xbc\x7f_\x07=.\n\xd5<<\xf7\xda\xbc\t\xcd\x00<\x15\xe60\xbd!\xef\x80\xbc\xff%;\xbd?\xac\xee\xbcx\xe3\x05\xbd\x932\x81\xbc\x97\xfc7\xbc\x912\x81<\x96\xfc7<>\xac\xee<{\xe3\x05="\xef\x80<\xff%;=\x05\xcd\x00\xbc\x11\xe60=0\n\xd5\xbc;\xf7\xda<\xe6:\x05=q\x124\xbczw\xc2<\xcaD\xe7\xbc\xf5^\x0b<\xd9\x16\x0f\xbd\x14\x8c?\xbb\x96\xda\xe4\xbcV^N\xbb(X,\xbcO^N;$X,<\n\x8c?;\x94\xda\xe4<\xf1^\x0b\xbc\xda\x16\x0f=|w\xc2\xbc\xc8D\xe7<\xe2:\x05\xbdn\x124<V\xc6\x97<\xc2s\xd2\xbc}\x92\xde;E\x1a(\xbdO#?\xbcl\x1fZ\xbd\xa1\xd6\x05\xbd\xb3\xf2x\xbd*\xcaC\xbd\xeb\xc9\x82\xbd*\xcaC\xbd\xef\xc9\x82\xbd\xa0\xd6\x05\xbd\xb0\xf2x\xbdP#?\xbcj\x1fZ\xbdl\x92\xde;G\x1a(\xbdT\xc6\x97<\xc3s\xd2\xbcB$\x93\xbb\xfa)\xef\xbcE\xc5\xbd\xbc\xf6\xde\x03\xbdN]=\xbd}\xe4\xf4\xbc8|\x96\xbd\x1c\xef\xc2\xbcW\x9f\xc7\xbd\xac\xf6\x8e\xbcW\x9f\xc7\xbd\xa9\xf6\x8e\xbc5|\x96\xbd\x1a\xef\xc2\xbcM]=\xbd{\xe4\xf4\xbcF\xc5\xbd\xbc\xf5\xde\x03\xbdC$\x93\xbb\xf6)\xef\xbc%\x03\xcc\xbc\xad\xad\x8a\xbcc\x95!\xbdwc+\xbb\x82\rQ\xbd\xc2{\x88<.5\x91\xbd\xb6W\x16=\x1c(\xe8\xbd\xd1\xeej= (\xe8\xbd\xd6\xeej=/5\x91\xbd\xb9W\x16=\x7f\rQ\xbd\xc3{\x88<b\x95!\xbdvc+\xbb$\x03\xcc\xbc\xac\xad\x8a\xbc7\xc1\x13\xbd\x10\x82\x16;\xe1\x8c\x17\xbdLE\x04=6\xa5\xa7\xbcg\x9a\x81=\x15\x91\xbf\xbb\xec\xa0\xad=6\xe1\xc4\xbd\xe8~\x01>8\xe1\xc4\xbd\xea~\x01>\x11\x91\xbf\xbb\xeb\xa0\xad=6\xa5\xa7\xbch\x9a\x81=\xde\x8c\x17\xbdKE\x04=<\xc1\x13\xbd\x04\x82\x16;R\xbc!\xbd\xd4b\x84<\xf0\xef\xe5\xbc\xd1\xdba=Dda<\xc8|\xba=\x86\x05\x82=\xe45\xdd=\x87\xdc\x85\xbd\xd4`\'>\x85\xdc\x85\xbd\xd6`\'>\x88\x05\x82=\xdd5\xdd=>da<\xc7|\xba=\xf3\xef\xe5\xbc\xd0\xdba=U\xbc!\xbd\xcfb\x84<W\xbc!\xbd\xd6b\x84<\xee\xef\xe5\xbc\xd3\xdba=@da<\xcb|\xba=\x88\x05\x82=\xdb5\xdd=\x7f\xdc\x85\xbd\xdb`\'>\x84\xdc\x85\xbd\xda`\'>\x86\x05\x82=\xdb5\xdd=>da<\xcc|\xba=\xf2\xef\xe5\xbc\xd0\xdba=V\xbc!\xbd\xd5b\x84<8\xc1\x13\xbd\x08\x82\x16;\xdd\x8c\x17\xbdJE\x04=>\xa5\xa7\xbce\x9a\x81=\x17\x91\xbf\xbb\xeb\xa0\xad=7\xe1\xc4\xbd\xed~\x01>6\xe1\xc4\xbd\xee~\x01>!\x91\xbf\xbb\xe9\xa0\xad=6\xa5\xa7\xbcd\x9a\x81=\xe0\x8c\x17\xbdGE\x04=5\xc1\x13\xbd\xfd\x81\x16;%\x03\xcc\xbc\x9e\xad\x8a\xbc_\x95!\xbdKc+\xbb~\rQ\xbd\xc7{\x88<15\x91\xbd\xb8W\x16=!(\xe8\xbd\xd7\xeej= (\xe8\xbd\xd2\xeej=25\x91\xbd\xbaW\x16=|\rQ\xbd\xc3{\x88<_\x95!\xbd\xa5c+\xbb&\x03\xcc\xbc\xa0\xad\x8a\xbcP$\x93\xbb\xfb)\xef\xbcJ\xc5\xbd\xbc\xf5\xde\x03\xbdU]=\xbd\x8a\xe4\xf4\xbc7|\x96\xbd"\xef\xc2\xbc[\x9f\xc7\xbd\xb9\xf6\x8e\xbcX\x9f\xc7\xbd\xb9\xf6\x8e\xbc5|\x96\xbd \xef\xc2\xbcS]=\xbd\x8f\xe4\xf4\xbcH\xc5\xbd\xbc\xf2\xde\x03\xbd[$\x93\xbb\xfc)\xef\xbcS\xc6\x97<\xbas\xd2\xbc\x8e\x92\xde;E\x1a(\xbdJ#?\xbch\x1fZ\xbd\x9e\xd6\x05\xbd\xb2\xf2x\xbd\'\xcaC\xbd\xe9\xc9\x82\xbd!\xcaC\xbd\xe8\xc9\x82\xbd\x9d\xd6\x05\xbd\xb2\xf2x\xbdF#?\xbch\x1fZ\xbd\x85\x92\xde;H\x1a(\xbdU\xc6\x97<\xbas\xd2\xbcz=\xb5;\x1bD\xc7:~\xf3\xcb;\'\x17\'\xbb\xf4\x1d\x8a;,@\xbc\xbb\x87\x01\xb0:6h\xbe\xbb\xd0\x02\xa37\xcb\x16\x1f\xbb0\n\xa3\xb7\xc6\x16\x1f;\xa3\x01\xb0\xba3h\xbe;\xfb\x1d\x8a\xbb%@\xbc;\x7f\xf3\xcb\xbb\x14\x17\';r=\xb5\xbb,D\xc7\xba0U\n<\x13\xc1#\xbb\x0c\x12\xcf;\xe5\xb6\x1d\xbc\x18\x87\xa5\xb9\'\xb3f\xbc\xfb\x96\xd6\xbbg9K\xbc3#\x92\xbb\xb2\x8b\x9e\xbb/#\x92;\xb6\x8b\x9e;\xf1\x96\xd6;b9K<\xe1\x86\xa59(\xb3f<\n\x12\xcf\xbb\xe9\xb6\x1d<)U\n\xbc\x06\xc1#;\xfem\x1f<u\xb0\t\xbc.#\x17;V\xe5\x99\xbcI\xd8c\xbc\xce\xcb\xc4\xbc\xacC\x02\xbd\x89\xc0\x96\xbc\xd7\xab\xbe\xbc\xe8\xcb\xa6\xbb\xd7\xab\xbe<\xf4\xcb\xa6;\xaeC\x02=\x8a\xc0\x96<D\xd8c<\xce\xcb\xc4<2#\x17\xbbZ\xe5\x99<\xf6m\x1f\xbcx\xb0\t<\xcd\xcb\x18<\xeb_k\xbc\xde$\xa0\xbbum\xe1\xbc\xaa\xe9\x13\xbd\xac\xa2\x05\xbd\xda\x92\xb5\xbd\xe6\x13\x87\xbc~\xef\xdc\xbdO\xee\x8b<|\xef\xdc=Q\xee\x8b\xbc\xd7\x92\xb5=\xe8\x13\x87<\xa7\xe9\x13=\xac\xa2\x05=\xd8$\xa0;sm\xe1<\xcd\xcb\x18\xbc\xe6_k<,\x8e\n<\x93\x84\x94\xbc}E0\xbcQ\xc3\x06\xbd\x99/^\xbd\x05]\x1a\xbd\xdb\xea\x0e\xbe\x92\xacR\xbc\xe6\x87A\xbe44\x10=\xe2\x87A>*4\x10\xbd\xdf\xea\x0e>\x94\xacR<\x9a/^=\x04]\x1a=|E0<S\xc3\x06=&\x8e\n\xbc\x95\x84\x94<)\x8e\n<\x92\x84\x94\xbc\x80E0\xbcQ\xc3\x06\xbd\x97/^\xbd\x05]\x1a\xbd\xd8\xea\x0e\xbe\x98\xacR\xbc\xe2\x87A\xbe/4\x10=\xe4\x87A>/4\x10\xbd\xd9\xea\x0e>\x92\xacR<\x9a/^=\x04]\x1a=\x80E0<O\xc3\x06=$\x8e\n\xbc\x92\x84\x94<\xca\xcb\x18<\xea_k\xbc\xd6$\xa0\xbb{m\xe1\xbc\xa5\xe9\x13\xbd\xb0\xa2\x05\xbd\xd8\x92\xb5\xbd\xe5\x13\x87\xbc\x82\xef\xdc\xbdL\xee\x8b<\x83\xef\xdc=U\xee\x8b\xbc\xd6\x92\xb5=\xe7\x13\x87<\xa5\xe9\x13=\xb1\xa2\x05=\xdf$\xa0;{m\xe1<\xc7\xcb\x18\xbc\xe9_k<\xfbm\x1f<o\xb0\t\xbc6#\x17;V\xe5\x99\xbcG\xd8c\xbc\xd0\xcb\xc4\xbc\xaeC\x02\xbd\x8c\xc0\x96\xbc\xd0\xab\xbe\xbc\xf6\xcb\xa6\xbb\xd4\xab\xbe<\xdf\xcb\xa6;\xadC\x02=\x8a\xc0\x96<O\xd8c<\xd3\xcb\xc4<\x1c#\x17\xbbT\xe5\x99<\xf4m\x1f\xbcr\xb0\t<.U\n<\x08\xc1#\xbb\x14\x12\xcf;\xf1\xb6\x1d\xbc\x1d\x87\xa5\xb9-\xb3f\xbc\xf6\x96\xd6\xbbg9K\xbc)#\x92\xbb\xb9\x8b\x9e\xbb8#\x92;\xae\x8b\x9e;\x07\x97\xd6;a9K<\xe0\x87\xa59+\xb3f<\x0b\x12\xcf\xbb\xee\xb6\x1d<,U\n\xbc\x1c\xc1#;}=\xb5;6D\xc7:\x80\xf3\xcb;\x14\x17\'\xbb\xfb\x1d\x8a; @\xbc\xbb\xb2\x01\xb0:3h\xbe\xbbp\x0c\xa37\xbf\x16\x1f\xbb \xfd\xa2\xb7\xc8\x16\x1f;\x80\x01\xb0\xba:h\xbe;\xea\x1d\x8a\xbb.@\xbc;\x81\xf3\xcb\xbb \x17\';{=\xb5\xbb\x1bD\xc7\xba'
p46
tp47
bag2
(g3
(I0
tp48
g5
tp49
Rp50
(I1
(I100
I6
tp51
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\xef:\x05\xbdd\x124<sw\xc2\xbc\xbfD\xe7<\xfc^\x0b\xbc\xd8\x16\x0f= \x8c?;\x91\xda\xe4<R^N;"X,<T^N\xbb X,\xbc\x04\x8c?\xbb\x90\xda\xe4\xbc\xfc^\x0b<\xd9\x16\x0f\xbdsw\xc2<\xbcD\xe7\xbc\xef:\x05=g\x124\xbc%\n\xd5\xbcB\xf7\xda<\x02\xcd\x00\xbc\x12\xe60=\x1a\xef\x80<\x03&;=G\xac\xee<w\xe3\x05=\x952\x81<\x97\xfc7<\x942\x81\xbc\x99\xfc7\xbcH\xac\xee\xbc}\xe3\x05\xbd\x19\xef\x80\xbc\x03&;\xbd\x00\xcd\x00<\x15\xe60\xbd\'\n\xd5<?\xf7\xda\xbc\x11\xc2g\xbc{_\x07=u\xc7\'<\xcd\x0f;=\x954+=\x89\xa30=\xfb\xbf\x84=dk\xc6<\xa5\xa1%={?t;\xac\xa1%\xbd\x8a?t\xbb\xfa\xbf\x84\xbdek\xc6\xbc\x934+\xbd\x8a\xa30\xbds\xc7\'\xbc\xc7\x0f;\xbd\x14\xc2g<|_\x07\xbd\x87\x80\x8b\xbb\xc3\x9a\xdb<\x1a>\x92<p\xfb\x0b=\xe9\xe7G=\xa8y\xed<\xbe\xe7\xa9=\xb6\x12\xfb;r\xf3\x96=Z\x18Q\xbct\xf3\x96\xbdY\x18Q<\xbd\xe7\xa9\xbd\xb7\x12\xfb\xbb\xe7\xe7G\xbd\xaay\xed\xbc\x16>\x92\xbcj\xfb\x0b\xbd\x8a\x80\x8b;\xc2\x9a\xdb\xbc\xbb\xfc\xbc\xb9l\xe9\'<\xf4B\x0e<\'HN<\xf3\x7f\xb2<:]%<\x00\x0e\x14=\xef\x8f\x0f;\xe3\xfd\xd8<8\x9d\x0e\xbb\xe7\xfd\xd8\xbci\x9d\x0e;\xff\r\x14\xbd\xe0\x8f\x0f\xbb\xf2\x7f\xb2\xbc9]%\xbc\xf3B\x0e\xbc+HN\xbch\xfd\xbc9j\xe9\'\xbcK\xfd\xbc9e\xe9\'\xbc\xfaB\x0e\xbc0HN\xbc\xfb\x7f\xb2\xbc9]%\xbc\xf8\r\x14\xbd\xea\x8f\x0f\xbb\xe2\xfd\xd8\xbcq\x9d\x0e;\xf0\xfd\xd8<\x16\x9d\x0e\xbb\xf5\r\x14=\xf3\x8f\x0f;\xf9\x7f\xb2<>]%<\xf6B\x0e<+HN<,\xfd\xbc\xb9d\xe9\'<\x8d\x80\x8b;\xb6\x9a\xdb\xbc\x1a>\x92\xbco\xfb\x0b\xbd\xdd\xe7G\xbd\xaey\xed\xbc\xc3\xe7\xa9\xbd\xbf\x12\xfb\xbbv\xf3\x96\xbd\\\x18Q<p\xf3\x96=R\x18Q\xbc\xc3\xe7\xa9=\xbe\x12\xfb;\xdb\xe7G=\xb1y\xed<\x1a>\x92<s\xfb\x0b=\x90\x80\x8b\xbb\xc0\x9a\xdb<\x0e\xc2g<z_\x07\xbds\xc7\'\xbc\xbe\x0f;\xbd\x8a4+\xbd\x8a\xa30\xbd\xfb\xbf\x84\xbdek\xc6\xbc\xa6\xa1%\xbdr?t\xbb\xa3\xa1%=\x8c?t;\xfa\xbf\x84=gk\xc6<\x8f4+=\x8b\xa30=u\xc7\'<\xc1\x0f;=\n\xc2g\xbc\x7f_\x07=.\n\xd5<<\xf7\xda\xbc\t\xcd\x00<\x15\xe60\xbd!\xef\x80\xbc\xff%;\xbd?\xac\xee\xbcx\xe3\x05\xbd\x932\x81\xbc\x97\xfc7\xbc\x912\x81<\x96\xfc7<>\xac\xee<{\xe3\x05="\xef\x80<\xff%;=\x05\xcd\x00\xbc\x11\xe60=0\n\xd5\xbc;\xf7\xda<\xe6:\x05=q\x124\xbczw\xc2<\xcaD\xe7\xbc\xf5^\x0b<\xd9\x16\x0f\xbd\x14\x8c?\xbb\x96\xda\xe4\xbcV^N\xbb(X,\xbcO^N;$X,<\n\x8c?;\x94\xda\xe4<\xf1^\x0b\xbc\xda\x16\x0f=|w\xc2\xbc\xc8D\xe7<\xe2:\x05\xbdn\x124<?\xc6\x97<\xcfI\x83\xbf\x1f\x92\xde;\xd2@\x85\xbf~#?\xbc\xfb\xd0\x86\xbf\xad\xd6\x05\xbd\x96\xc7\x87\xbf6\xcaC\xbd\x9f,\x88\xbf6\xcaC\xbd\x9f,\x88\xbf\xac\xd6\x05\xbd\x96\xc7\x87\xbf\x7f#?\xbc\xfb\xd0\x86\xbf\x0e\x92\xde;\xd2@\x85\xbf=\xc6\x97<\xcfI\x83\xbf\xa0$\x93\xbb\xa8\xbc\x83\xbf\\\xc5\xbd\xbc\xf8\x1e\x84\xbfZ]=\xbd\x92\xd3\x83\xbf>|\x96\xbd\xbc\x0b\x83\xbf]\x9f\xc7\xbd\xdb;\x82\xbf]\x9f\xc7\xbd\xdb;\x82\xbf;|\x96\xbd\xbc\x0b\x83\xbfY]=\xbd\x92\xd3\x83\xbf]\xc5\xbd\xbc\xf8\x1e\x84\xbf\xa1$\x93\xbb\xa8\xbc\x83\xbf<\x03\xcc\xbc\xb7*\x82\xbfo\x95!\xbd\xb2U\x80\xbf\x8e\rQ\xbd"\xbc{\xbf45\x91\xbd\x85\x9av\xbf"(\xe8\xbd\x13Qq\xbf&(\xe8\xbd\x13Qq\xbf55\x91\xbd\x84\x9av\xbf\x8b\rQ\xbd"\xbc{\xbfn\x95!\xbd\xb2U\x80\xbf;\x03\xcc\xbc\xb7*\x82\xbfC\xc1\x13\xbd~i\x7f\xbf\xed\x8c\x17\xbd\xab\xbbw\xbfM\xa5\xa7\xbc\xb3\xcco\xbfs\x91\xbf\xbb\xe2Kj\xbf<\xe1\xc4\xbdF\xa0_\xbf>\xe1\xc4\xbdF\xa0_\xbfo\x91\xbf\xbb\xe3Kj\xbfM\xa5\xa7\xbc\xb3\xcco\xbf\xea\x8c\x17\xbd\xab\xbbw\xbfH\xc1\x13\xbd~i\x7f\xbf^\xbc!\xbd\xe9\xdc{\xbf\x07\xf0\xe5\xbcC\xe2q\xbf\x15da<g\xb0h\xbf\x80\x05\x82=DYd\xbf\x8d\xdc\x85\xbd\xcb\'V\xbf\x8b\xdc\x85\xbd\xca\'V\xbf\x82\x05\x82=DYd\xbf\x0fda<g\xb0h\xbf\n\xf0\xe5\xbcC\xe2q\xbfa\xbc!\xbd\xea\xdc{\xbfc\xbc!\xbd\xe9\xdc{\xbf\x05\xf0\xe5\xbcC\xe2q\xbf\x11da<g\xb0h\xbf\x82\x05\x82=EYd\xbf\x85\xdc\x85\xbd\xc9\'V\xbf\x8a\xdc\x85\xbd\xca\'V\xbf\x80\x05\x82=EYd\xbf\x0fda<f\xb0h\xbf\t\xf0\xe5\xbcC\xe2q\xbfb\xbc!\xbd\xe9\xdc{\xbfD\xc1\x13\xbd~i\x7f\xbf\xe9\x8c\x17\xbd\xab\xbbw\xbfU\xa5\xa7\xbc\xb3\xcco\xbfu\x91\xbf\xbb\xe3Kj\xbf=\xe1\xc4\xbdE\xa0_\xbf<\xe1\xc4\xbdD\xa0_\xbf\x7f\x91\xbf\xbb\xe3Kj\xbfM\xa5\xa7\xbc\xb4\xcco\xbf\xec\x8c\x17\xbd\xac\xbbw\xbfA\xc1\x13\xbd~i\x7f\xbf<\x03\xcc\xbc\xb6*\x82\xbfk\x95!\xbd\xb2U\x80\xbf\x8a\rQ\xbd"\xbc{\xbf75\x91\xbd\x84\x9av\xbf\'(\xe8\xbd\x13Qq\xbf&(\xe8\xbd\x13Qq\xbf85\x91\xbd\x84\x9av\xbf\x88\rQ\xbd"\xbc{\xbfk\x95!\xbd\xb2U\x80\xbf=\x03\xcc\xbc\xb6*\x82\xbf\xae$\x93\xbb\xa8\xbc\x83\xbfa\xc5\xbd\xbc\xf8\x1e\x84\xbfa]=\xbd\x92\xd3\x83\xbf=|\x96\xbd\xbd\x0b\x83\xbfa\x9f\xc7\xbd\xdb;\x82\xbf^\x9f\xc7\xbd\xdb;\x82\xbf;|\x96\xbd\xbc\x0b\x83\xbf_]=\xbd\x92\xd3\x83\xbf_\xc5\xbd\xbc\xf8\x1e\x84\xbf\xb9$\x93\xbb\xa8\xbc\x83\xbf<\xc6\x97<\xcfI\x83\xbf0\x92\xde;\xd2@\x85\xbfy#?\xbc\xfb\xd0\x86\xbf\xaa\xd6\x05\xbd\x96\xc7\x87\xbf3\xcaC\xbd\x9f,\x88\xbf-\xcaC\xbd\x9e,\x88\xbf\xa9\xd6\x05\xbd\x96\xc7\x87\xbfu#?\xbc\xfb\xd0\x86\xbf\'\x92\xde;\xd2@\x85\xbf>\xc6\x97<\xcfI\x83\xbfz=\xb5;\x1bD\xc7:~\xf3\xcb;\'\x17\'\xbb\xf4\x1d\x8a;,@\xbc\xbb\x87\x01\xb0:6h\xbe\xbb\xd0\x02\xa37\xcb\x16\x1f\xbb0\n\xa3\xb7\xc6\x16\x1f;\xa3\x01\xb0\xba3h\xbe;\xfb\x1d\x8a\xbb%@\xbc;\x7f\xf3\xcb\xbb\x14\x17\';r=\xb5\xbb,D\xc7\xba0U\n<\x13\xc1#\xbb\x0c\x12\xcf;\xe5\xb6\x1d\xbc\x18\x87\xa5\xb9\'\xb3f\xbc\xfb\x96\xd6\xbbg9K\xbc3#\x92\xbb\xb2\x8b\x9e\xbb/#\x92;\xb6\x8b\x9e;\xf1\x96\xd6;b9K<\xe1\x86\xa59(\xb3f<\n\x12\xcf\xbb\xe9\xb6\x1d<)U\n\xbc\x06\xc1#;\xfem\x1f<u\xb0\t\xbc.#\x17;V\xe5\x99\xbcI\xd8c\xbc\xce\xcb\xc4\xbc\xacC\x02\xbd\x89\xc0\x96\xbc\xd7\xab\xbe\xbc\xe8\xcb\xa6\xbb\xd7\xab\xbe<\xf4\xcb\xa6;\xaeC\x02=\x8a\xc0\x96<D\xd8c<\xce\xcb\xc4<2#\x17\xbbZ\xe5\x99<\xf6m\x1f\xbcx\xb0\t<\xcd\xcb\x18<\xeb_k\xbc\xde$\xa0\xbbum\xe1\xbc\xaa\xe9\x13\xbd\xac\xa2\x05\xbd\xda\x92\xb5\xbd\xe6\x13\x87\xbc~\xef\xdc\xbdO\xee\x8b<|\xef\xdc=Q\xee\x8b\xbc\xd7\x92\xb5=\xe8\x13\x87<\xa7\xe9\x13=\xac\xa2\x05=\xd8$\xa0;sm\xe1<\xcd\xcb\x18\xbc\xe6_k<,\x8e\n<\x93\x84\x94\xbc}E0\xbcQ\xc3\x06\xbd\x99/^\xbd\x05]\x1a\xbd\xdb\xea\x0e\xbe\x92\xacR\xbc\xe6\x87A\xbe44\x10=\xe2\x87A>*4\x10\xbd\xdf\xea\x0e>\x94\xacR<\x9a/^=\x04]\x1a=|E0<S\xc3\x06=&\x8e\n\xbc\x95\x84\x94<)\x8e\n<\x92\x84\x94\xbc\x80E0\xbcQ\xc3\x06\xbd\x97/^\xbd\x05]\x1a\xbd\xd8\xea\x0e\xbe\x98\xacR\xbc\xe2\x87A\xbe/4\x10=\xe4\x87A>/4\x10\xbd\xd9\xea\x0e>\x92\xacR<\x9a/^=\x04]\x1a=\x80E0<O\xc3\x06=$\x8e\n\xbc\x92\x84\x94<\xca\xcb\x18<\xea_k\xbc\xd6$\xa0\xbb{m\xe1\xbc\xa5\xe9\x13\xbd\xb0\xa2\x05\xbd\xd8\x92\xb5\xbd\xe5\x13\x87\xbc\x82\xef\xdc\xbdL\xee\x8b<\x83\xef\xdc=U\xee\x8b\xbc\xd6\x92\xb5=\xe7\x13\x87<\xa5\xe9\x13=\xb1\xa2\x05=\xdf$\xa0;{m\xe1<\xc7\xcb\x18\xbc\xe9_k<\xfbm\x1f<o\xb0\t\xbc6#\x17;V\xe5\x99\xbcG\xd8c\xbc\xd0\xcb\xc4\xbc\xaeC\x02\xbd\x8c\xc0\x96\xbc\xd0\xab\xbe\xbc\xf6\xcb\xa6\xbb\xd4\xab\xbe<\xdf\xcb\xa6;\xadC\x02=\x8a\xc0\x96<O\xd8c<\xd3\xcb\xc4<\x1c#\x17\xbbT\xe5\x99<\xf4m\x1f\xbcr\xb0\t<.U\n<\x08\xc1#\xbb\x14\x12\xcf;\xf1\xb6\x1d\xbc\x1d\x87\xa5\xb9-\xb3f\xbc\xf6\x96\xd6\xbbg9K\xbc)#\x92\xbb\xb9\x8b\x9e\xbb8#\x92;\xae\x8b\x9e;\x07\x97\xd6;a9K<\xe0\x87\xa59+\xb3f<\x0b\x12\xcf\xbb\xee\xb6\x1d<,U\n\xbc\x1c\xc1#;}=\xb5;6D\xc7:\x80\xf3\xcb;\x14\x17\'\xbb\xfb\x1d\x8a; @\xbc\xbb\xb2\x01\xb0:3h\xbe\xbbp\x0c\xa37\xbf\x16\x1f\xbb \xfd\xa2\xb7\xc8\x16\x1f;\x80\x01\xb0\xba:h\xbe;\xea\x1d\x8a\xbb.@\xbc;\x81\xf3\xcb\xbb \x17\';{=\xb5\xbb\x1bD\xc7\xba'
p52
tp53
bag2
(g3
(I0
tp54
g5
tp55
Rp56
(I1
(I100
I6
tp57
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x99\xea\x15\xbc\xc7\xa1d;\xd0h\xf9\xbb\x04\x897<B\xa9\xd4\xbaY\xc7\x93<O\xa1\xd1;mz\xb3<]\x87G<\xcf\xd5\xbc<X\x87G<\xc8\xd5\xbc<J\xa1\xd1;kz\xb3<Z\xa9\xd4\xbaZ\xc7\x93<\xcah\xf9\xbb\xfe\x887<\x99\xea\x15\xbc\xb7\xa1d;d\x92\xea\xbb\xf4\x94\x15<\xc0\xc0T9\xfe\xd1\x8c<\xec\xbcd<\x80+\xaa<8\x91\xf4<\x9bn\x90<\xec\xab\'=\x11HB<\xec\xab\'=\x10HB<7\x91\xf4<\x9an\x90<\xf0\xbcd<\x82+\xaa<J\xc0T9\xfb\xd1\x8c<c\x92\xea\xbb\xed\x94\x15<fK>\xbb\xfbFW<u\xc80<\x8b}\x98<\x99\x08\x04=\xb2\xb8W<rUa=\x0c\x84\x06\xbc=\x95\x8f=\xde\xd9\x14\xbd;\x95\x8f=\xdb\xd9\x14\xbdrUa=\x08\x84\x06\xbc\x99\x08\x04=\xb7\xb8W<t\xc80<\x8a}\x98<jK>\xbb\xfaFW<\x0f\x8f\xd4:\x9fuu<\x01\xbc\xa6<\x82\xe2\x82<WW?=\xbf\xc83\xbbMw\x8d=+\xb0g\xbd\xd2\xd0\x89=\x19\xf8\x18\xbe\xd3\xd0\x89=\x1a\xf8\x18\xbeLw\x8d=*\xb0g\xbdYW?=\xb2\xc83\xbb\x03\xbc\xa6<\x81\xe2\x82<\x19\x8f\xd4:\x96uu<\xc9\xc2\x91;\x9b\x8e|<\xb4\x92\xd3<\x06\x8fR<\x1c\x1b]=I\x82\x86\xbcZV\x93=9-\xcd\xbd\xd5X>=\x8aQ\x8a\xbe\xd4X>=\x89Q\x8a\xbeYV\x93=;-\xcd\xbd\x1a\x1b]=G\x82\x86\xbc\xb2\x92\xd3<\n\x8fR<\xca\xc2\x91;\x9e\x8e|<\xc3\xc2\x91;\x9c\x8e|<\xb9\x92\xd3<\n\x8fR<\x18\x1b]=H\x82\x86\xbcYV\x93=A-\xcd\xbd\xceX>=\x8aQ\x8a\xbe\xd1X>=\x8aQ\x8a\xbe\\V\x93=B-\xcd\xbd\x16\x1b]=L\x82\x86\xbc\xb9\x92\xd3<\xff\x8eR<\xca\xc2\x91;\x98\x8e|<\x0f\x8f\xd4:\x9fuu<\xfd\xbb\xa6<\x81\xe2\x82<WW?=\xb5\xc83\xbbFw\x8d=5\xb0g\xbd\xd8\xd0\x89=\x1b\xf8\x18\xbe\xdb\xd0\x89=\x1d\xf8\x18\xbeEw\x8d=6\xb0g\xbdWW?=\xbd\xc83\xbb\x00\xbc\xa6<}\xe2\x82<-\x8f\xd4:\x9fuu<hK>\xbb\xfcFW<r\xc80<\x87}\x98<\x98\x08\x04=\xb9\xb8W<qUa=\x04\x84\x06\xbc4\x95\x8f=\xe0\xd9\x14\xbd5\x95\x8f=\xdd\xd9\x14\xbdkUa=\x06\x84\x06\xbc\x9b\x08\x04=\xba\xb8W<u\xc80<\x8b}\x98<YK>\xbb\x01GW<k\x92\xea\xbb\xf4\x94\x15< \xc0T9\xf7\xd1\x8c<\xeb\xbcd<\x8b+\xaa<9\x91\xf4<\x9bn\x90<\xe4\xab\'=\x08HB<\xe6\xab\'=\x05HB<8\x91\xf4<\x9bn\x90<\xf3\xbcd<\x8f+\xaa<\x18\xc0T9\xfc\xd1\x8c<b\x92\xea\xbb\xfb\x94\x15<\x95\xea\x15\xbc\xb8\xa1d;\xd1h\xf9\xbb\x04\x897<h\xa9\xd4\xba[\xc7\x93<G\xa1\xd1;oz\xb3<\\\x87G<\xc8\xd5\xbc<\\\x87G<\xce\xd5\xbc<I\xa1\xd1;oz\xb3<G\xa9\xd4\xba\\\xc7\x93<\xd4h\xf9\xbb\t\x897<\x9a\xea\x15\xbc\xc2\xa1d;\xae\xb7\x84\xbbH\xad\x02;\xdd\xad0\xbb#\xec\x84;\x8c*9\xbaB\xf4\x99;\x85\x0b%:\xa0\xd0n;\xb6\xa9\xfd9\xa7\x97\xb1:L\xaa\xfd\xb9\xb6\x97\xb1\xba\xb2\x0b%\xba\xa4\xd0n\xbbr*9:J\xf4\x99\xbb\xd8\xad0;(\xec\x84\xbb\xb1\xb7\x84;V\xad\x02\xbbR\xb0A\xbb8\xb9\x80;\x9f\x1b\xf1\xb9\x11\xfa\xbd;\xbc\xfd!;cC\xc1;\xeb$\x80;\xee\x07\x89;Lt\x04;\x96\xc2\xbe:`t\x04\xbb\x80\xc2\xbe\xba\xee$\x80\xbb\xea\x07\x89\xbb\xc0\xfd!\xbbdC\xc1\xbbq\x1b\xf19\x0f\xfa\xbd\xbbQ\xb0A;7\xb9\x80\xbb8\x80\xad\xba(\xb4\x95;\x1bu\xf8:\xcc\xd4\xc2;\x05+\xbc;k\xc1\xb6;\xfa\xdf\x06<\xe3\xc1m;.3\xa0;o$\x93:<3\xa0\xbb^$\x93\xba\xf7\xdf\x06\xbc\xe0\xc1m\xbb\x04+\xbc\xbbj\xc1\xb6\xbb"u\xf8\xba\xcc\xd4\xc2\xbb1\x80\xad:\'\xb4\x95\xbb\\\x9d\x10\xb9\xff6l;\x0b\xf63;ee\x90;\xb3\xf8\xd7;\xff\x8c\x84;w\xdc0</Ne;Uy\x1b<{\xaev;Uy\x1b\xbcr\xaev\xbbo\xdc0\xbc/Ne\xbb\xa6\xf8\xd7\xbb\xf0\x8c\x84\xbb\x08\xf63\xbb]e\x90\xbbB\x9d\x109\xf56l\xbb("\xec8O\x94\xb2:l}\xa9:\xbd\x1f\xd5:=&C;@i\xcd:\x88\xba\xa7;X\xe3\';u\xc7\x98;:K\xdf;u\xc7\x98\xbb#K\xdf\xbbz\xba\xa7\xbbE\xe3\'\xbb(&C\xbb.i\xcd\xba]}\xa9\xba\x9e\x1f\xd5\xba\x9d"\xec\xb87\x94\xb2\xba\x99"\xec\xb8;\x94\xb2\xbaD}\xa9\xba\xa4\x1f\xd5\xba+&C\xbb9i\xcd\xbah\xba\xa7\xbbF\xe3\'\xbbZ\xc7\x98\xbb3K\xdf\xbbZ\xc7\x98;4K\xdf;\x89\xba\xa7;T\xe3\';=&C;Ti\xcd:_}\xa9:\xc1\x1f\xd5:\x08"\xec8S\x94\xb2:/\x9d\x109\xff6l\xbb\x04\xf63\xbb_e\x90\xbb\xa2\xf8\xd7\xbb\xf5\x8c\x84\xbbj\xdc0\xbc&Ne\xbbPy\x1b\xbco\xaev\xbbNy\x1b<\x8f\xaev;r\xdc0<DNe;\x9f\xf8\xd7;\x00\x8d\x84;\x06\xf63;fe\x90;\xbe\x9d\x10\xb9\x027l;,\x80\xad:+\xb4\x95\xbb u\xf8\xba\xcb\xd4\xc2\xbb\x02+\xbc\xbbi\xc1\xb6\xbb\xf9\xdf\x06\xbc\xd9\xc1m\xbb53\xa0\xbb>$\x93\xba)3\xa0;\x96$\x93:\xf0\xdf\x06<\xfc\xc1m;\x01+\xbc;u\xc1\xb6;\nu\xf8:\xca\xd4\xc2;F\x80\xad\xba,\xb4\x95;H\xb0A;9\xb9\x80\xbbc\x1b\xf19\n\xfa\xbd\xbb\xc8\xfd!\xbbZC\xc1\xbb\xf1$\x80\xbb\xe2\x07\x89\xbbbt\x04\xbb\x95\xc2\xbe\xba@t\x04;\x9a\xc2\xbe:\xdf$\x80;\xea\x07\x89;\xb1\xfd!;dC\xc1;\xef\x1b\xf1\xb9\x07\xfa\xbd;[\xb0A\xbb4\xb9\x80;\xae\xb7\x84;O\xad\x02\xbb\xdb\xad0;+\xec\x84\xbbt*9:N\xf4\x99\xbb\xb5\x0b%\xba\xa1\xd0n\xbb\x80\xaa\xfd\xb9\xa8\x97\xb1\xba\x89\xa9\xfd9\xa5\x97\xb1:M\x0b%:\x97\xd0n;\xae*9\xbaH\xf4\x99;\xdb\xad0\xbb \xec\x84;\xaa\xb7\x84\xbbB\xad\x02;\x16\x9e\x16\xbd{T\xdd<\x1es\xa0\xbc\xa8uR=\xa7S\x03<<\x98\x84=\xb5X\x10=\x90*\x87=\xb0\xc1S=\xd2*\x7f=\xae\xc1S=\xcd*\x7f=\xb5X\x10=\x94*\x87=\x9fS\x03<<\x98\x84=\x1ds\xa0\xbc\xa8uR=\x16\x9e\x16\xbd}T\xdd<\x0bY\x94\xbc\x16\xa7&=EJG<\xa3\xd6b=\x03>N=\x80\x19R=\xb7Y\xaa=\xce\xbe\xf7<\xc1\x12\xce=\x1c\xc8\x0e<\xc1\x12\xce=\x14\xc8\x0e<\xb8Y\xaa=\xd3\xbe\xf7<\x00>N=\x80\x19R=AJG<\xa3\xd6b=\rY\x94\xbc\x18\xa7&=\xec_2\xb9\xd7P =@\xe1\t=lO(=\xe5\xac\x91=\x0c\x1f\x97<\x00,\xc7=UU\xeb\xbc\xce$\xd3=\xfb\x00\xa1\xbd\xcc$\xd3=\xfa\x00\xa1\xbd\xfd+\xc7=\\U\xeb\xbc\xe3\xac\x91=\r\x1f\x97<A\xe1\t=lO(=\x14`2\xb9\xdaP =\xf9\xa1\xfd;yB\xd9<Bm\n=\x00\x9b\xac<\xb0Tu=\xbc\x86\xeb\xbbd6\x92=[V\x82\xbdH\x16W=\xd0\x10\x11\xbeM\x16W=\xd1\x10\x11\xbeb6\x92=VV\x82\xbd\xb0Tu=\xad\x86\xeb\xbb@m\n=\x02\x9b\xac<\xf5\xa1\xfd;{B\xd9<?\r\x8a;\xe2\x08\x16<\xbbOd<u<\xbd;\x14\x9a\xbd<\x12\x8b\xe7\xbbE\xd7\xd5<\xc9\xfb\x04\xbde\x15\x98<|\xc6\x94\xbdk\x15\x98<z\xc6\x94\xbdM\xd7\xd5<\xc8\xfb\x04\xbd\x13\x9a\xbd<\x0c\x8b\xe7\xbb\xbbOd<z<\xbd;;\r\x8a;\xe3\x08\x16<;\r\x8a\xbb\xe3\x08\x16\xbc\xbdOd\xbc~<\xbd\xbb\x15\x9a\xbd\xbc\x1f\x8b\xe7;D\xd7\xd5\xbc\xca\xfb\x04=g\x15\x98\xbcy\xc6\x94=f\x15\x98\xbcx\xc6\x94=E\xd7\xd5\xbc\xc8\xfb\x04=\x15\x9a\xbd\xbc\x1e\x8b\xe7;\xb8Od\xbcw<\xbd\xbbF\r\x8a\xbb\xdd\x08\x16\xbc\xe5\xa1\xfd\xbb|B\xd9\xbcEm\n\xbd\xfd\x9a\xac\xbc\xb4Tu\xbd\xba\x86\xeb;^6\x92\xbdZV\x82=V\x16W\xbd\xcd\x10\x11>L\x16W\xbd\xcc\x10\x11>]6\x92\xbdZV\x82=\xb5Tu\xbd\xbd\x86\xeb;<m\n\xbd\xff\x9a\xac\xbc\xfa\xa1\xfd\xbb\x7fB\xd9\xbcy`29\xd5P \xbd@\xe1\t\xbdrO(\xbd\xe7\xac\x91\xbd\r\x1f\x97\xbc\xf4+\xc7\xbdWU\xeb<\xbc$\xd3\xbd\xf7\x00\xa1=\xbf$\xd3\xbd\xfc\x00\xa1=\xf3+\xc7\xbdZU\xeb<\xe6\xac\x91\xbd\x10\x1f\x97\xbcB\xe1\t\xbdpO(\xbd|_29\xd5P \xbd\x07Y\x94<\x17\xa7&\xbdAJG\xbc\xaa\xd6b\xbd\x00>N\xbd\x86\x19R\xbd\xabY\xaa\xbd\xc7\xbe\xf7\xbc\xc4\x12\xce\xbd!\xc8\x0e\xbc\xc6\x12\xce\xbd\x12\xc8\x0e\xbc\xaeY\xaa\xbd\xcb\xbe\xf7\xbc\x01>N\xbd\x86\x19R\xbd:JG\xbc\xa9\xd6b\xbd\x08Y\x94<\x1a\xa7&\xbd\x17\x9e\x16=\x80T\xdd\xbc$s\xa0<\xaeuR\xbd\x9cS\x03\xbc?\x98\x84\xbd\xb4X\x10\xbd\x98*\x87\xbd\xb6\xc1S\xbd\xde*\x7f\xbd\xb2\xc1S\xbd\xdf*\x7f\xbd\xb4X\x10\xbd\x96*\x87\xbd\x9eS\x03\xbc<\x98\x84\xbd&s\xa0<\xaduR\xbd\x15\x9e\x16=\x82T\xdd\xbc'
p58
tp59
bag2
(g3
(I0
tp60
g5
tp61
Rp62
(I1
(I100
I6
tp63
g12
I01
S'\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00\xfa\xc3\x00\x00\x00\x00\xc7q\xc2\xc3\x00\x00\x00\x00\x8e\xe3\x8a\xc3\x00\x00\x00\x00\xab\xaa&\xc3\x00\x00\x00\x00\xe48^\xc2\x00\x00\x00\x00\xe48^B\x00\x00\x00\x00\xab\xaa&C\x00\x00\x00\x00\x8e\xe3\x8aC\x00\x00\x00\x00\xc7q\xc2C\x00\x00\x00\x00\x00\x00\xfaC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00\x00\x00HC\x00\x00\x00\x00j\xea\x15\xbcQr\x80?rh\xf9\xbb\x12o\x81?\xcb\xa7\xd4\xba\x1dO\x82?\xad\xa1\xd1;\xea\xcd\x82?\x8c\x87G<W\xf3\x82?\x87\x87G<W\xf3\x82?\xa8\xa1\xd1;\xea\xcd\x82?\xe3\xa7\xd4\xba\x1dO\x82?lh\xf9\xbb\x12o\x81?j\xea\x15\xbcQr\x80?\x06\x92\xea\xbb*+\x81?|\xccT9H3\x82?\x1b\xbdd<\xae\xa8\x82?O\x91\xf4<\xbaA\x82?\xf8\xab\'=\x90\x84\x81?\xf8\xab\'=\x90\x84\x81?N\x91\xf4<\xbaA\x82?\x1f\xbdd<\xae\xa8\x82?\x06\xccT9H3\x82?\x05\x92\xea\xbb*+\x81?\xaaJ>\xbb\x8e\xae\x81?\xa4\xc80<\xf6a\x82?\xa5\x08\x04=q\xaf\x81?~Ua=\xf0\xe5}?C\x95\x8f=b\xb2v?A\x95\x8f=b\xb2v?~Ua=\xf0\xe5}?\xa5\x08\x04=q\xaf\x81?\xa3\xc80<\xf6a\x82?\xaeJ>\xbb\x8e\xae\x81?\x86\x90\xd4:\xeb\xea\x81?\x18\xbc\xa6<\x8a\x0b\x82?cW?=7L\x7f?Sw\x8d=\xfd\x84q?\xd8\xd0\x89=\xfa\xc1Y?\xd9\xd0\x89=\xfa\xc1Y?Rw\x8d=\xfd\x84q?eW?=7L\x7f?\x1a\xbc\xa6<\x8a\x0b\x82?\x90\x90\xd4:\xeb\xea\x81?\'\xc3\x91;\x1d\xf9\x81?\xcb\x92\xd3<\x1e\xa5\x81?(\x1b]=\xee\xcb{?`V\x93=YZf?\xe1X>=;\xd7:?\xe0X>=<\xd7:?_V\x93=YZf?&\x1b]=\xee\xcb{?\xc9\x92\xd3<\x1e\xa5\x81?(\xc3\x91;\x1d\xf9\x81?!\xc3\x91;\x1d\xf9\x81?\xd0\x92\xd3<\x1e\xa5\x81?$\x1b]=\xee\xcb{?_V\x93=XZf?\xdaX>=;\xd7:?\xddX>=;\xd7:?bV\x93=XZf?"\x1b]=\xee\xcb{?\xd0\x92\xd3<\x1e\xa5\x81?(\xc3\x91;\x1d\xf9\x81?\x86\x90\xd4:\xeb\xea\x81?\x14\xbc\xa6<\x8a\x0b\x82?cW?=7L\x7f?Lw\x8d=\xfd\x84q?\xde\xd0\x89=\xf9\xc1Y?\xe1\xd0\x89=\xf9\xc1Y?Kw\x8d=\xfd\x84q?cW?=7L\x7f?\x17\xbc\xa6<\x8a\x0b\x82?\xa4\x90\xd4:\xeb\xea\x81?\xacJ>\xbb\x8e\xae\x81?\xa1\xc80<\xf6a\x82?\xa4\x08\x04=q\xaf\x81?}Ua=\xf0\xe5}?:\x95\x8f=b\xb2v?;\x95\x8f=b\xb2v?wUa=\xf0\xe5}?\xa7\x08\x04=q\xaf\x81?\xa4\xc80<\xf6a\x82?\x9dJ>\xbb\x8e\xae\x81?\r\x92\xea\xbb*+\x81?\xdc\xcbT9H3\x82?\x1a\xbdd<\xae\xa8\x82?P\x91\xf4<\xbaA\x82?\xf0\xab\'=\x90\x84\x81?\xf2\xab\'=\x90\x84\x81?O\x91\xf4<\xbaA\x82?"\xbdd<\xae\xa8\x82?\xd4\xcbT9H3\x82?\x04\x92\xea\xbb*+\x81?f\xea\x15\xbcQr\x80?sh\xf9\xbb\x12o\x81?\xf1\xa7\xd4\xba\x1dO\x82?\xa5\xa1\xd1;\xea\xcd\x82?\x8b\x87G<W\xf3\x82?\x8b\x87G<W\xf3\x82?\xa7\xa1\xd1;\xea\xcd\x82?\xd0\xa7\xd4\xba\x1dO\x82?vh\xf9\xbb\x12o\x81?k\xea\x15\xbcQr\x80?\xae\xb7\x84\xbbH\xad\x02;\xdd\xad0\xbb#\xec\x84;\x8c*9\xbaB\xf4\x99;\x85\x0b%:\xa0\xd0n;\xb6\xa9\xfd9\xa7\x97\xb1:L\xaa\xfd\xb9\xb6\x97\xb1\xba\xb2\x0b%\xba\xa4\xd0n\xbbr*9:J\xf4\x99\xbb\xd8\xad0;(\xec\x84\xbb\xb1\xb7\x84;V\xad\x02\xbbR\xb0A\xbb8\xb9\x80;\x9f\x1b\xf1\xb9\x11\xfa\xbd;\xbc\xfd!;cC\xc1;\xeb$\x80;\xee\x07\x89;Lt\x04;\x96\xc2\xbe:`t\x04\xbb\x80\xc2\xbe\xba\xee$\x80\xbb\xea\x07\x89\xbb\xc0\xfd!\xbbdC\xc1\xbbq\x1b\xf19\x0f\xfa\xbd\xbbQ\xb0A;7\xb9\x80\xbb8\x80\xad\xba(\xb4\x95;\x1bu\xf8:\xcc\xd4\xc2;\x05+\xbc;k\xc1\xb6;\xfa\xdf\x06<\xe3\xc1m;.3\xa0;o$\x93:<3\xa0\xbb^$\x93\xba\xf7\xdf\x06\xbc\xe0\xc1m\xbb\x04+\xbc\xbbj\xc1\xb6\xbb"u\xf8\xba\xcc\xd4\xc2\xbb1\x80\xad:\'\xb4\x95\xbb\\\x9d\x10\xb9\xff6l;\x0b\xf63;ee\x90;\xb3\xf8\xd7;\xff\x8c\x84;w\xdc0</Ne;Uy\x1b<{\xaev;Uy\x1b\xbcr\xaev\xbbo\xdc0\xbc/Ne\xbb\xa6\xf8\xd7\xbb\xf0\x8c\x84\xbb\x08\xf63\xbb]e\x90\xbbB\x9d\x109\xf56l\xbb("\xec8O\x94\xb2:l}\xa9:\xbd\x1f\xd5:=&C;@i\xcd:\x88\xba\xa7;X\xe3\';u\xc7\x98;:K\xdf;u\xc7\x98\xbb#K\xdf\xbbz\xba\xa7\xbbE\xe3\'\xbb(&C\xbb.i\xcd\xba]}\xa9\xba\x9e\x1f\xd5\xba\x9d"\xec\xb87\x94\xb2\xba\x99"\xec\xb8;\x94\xb2\xbaD}\xa9\xba\xa4\x1f\xd5\xba+&C\xbb9i\xcd\xbah\xba\xa7\xbbF\xe3\'\xbbZ\xc7\x98\xbb3K\xdf\xbbZ\xc7\x98;4K\xdf;\x89\xba\xa7;T\xe3\';=&C;Ti\xcd:_}\xa9:\xc1\x1f\xd5:\x08"\xec8S\x94\xb2:/\x9d\x109\xff6l\xbb\x04\xf63\xbb_e\x90\xbb\xa2\xf8\xd7\xbb\xf5\x8c\x84\xbbj\xdc0\xbc&Ne\xbbPy\x1b\xbco\xaev\xbbNy\x1b<\x8f\xaev;r\xdc0<DNe;\x9f\xf8\xd7;\x00\x8d\x84;\x06\xf63;fe\x90;\xbe\x9d\x10\xb9\x027l;,\x80\xad:+\xb4\x95\xbb u\xf8\xba\xcb\xd4\xc2\xbb\x02+\xbc\xbbi\xc1\xb6\xbb\xf9\xdf\x06\xbc\xd9\xc1m\xbb53\xa0\xbb>$\x93\xba)3\xa0;\x96$\x93:\xf0\xdf\x06<\xfc\xc1m;\x01+\xbc;u\xc1\xb6;\nu\xf8:\xca\xd4\xc2;F\x80\xad\xba,\xb4\x95;H\xb0A;9\xb9\x80\xbbc\x1b\xf19\n\xfa\xbd\xbb\xc8\xfd!\xbbZC\xc1\xbb\xf1$\x80\xbb\xe2\x07\x89\xbbbt\x04\xbb\x95\xc2\xbe\xba@t\x04;\x9a\xc2\xbe:\xdf$\x80;\xea\x07\x89;\xb1\xfd!;dC\xc1;\xef\x1b\xf1\xb9\x07\xfa\xbd;[\xb0A\xbb4\xb9\x80;\xae\xb7\x84;O\xad\x02\xbb\xdb\xad0;+\xec\x84\xbbt*9:N\xf4\x99\xbb\xb5\x0b%\xba\xa1\xd0n\xbb\x80\xaa\xfd\xb9\xa8\x97\xb1\xba\x89\xa9\xfd9\xa5\x97\xb1:M\x0b%:\x97\xd0n;\xae*9\xbaH\xf4\x99;\xdb\xad0\xbb \xec\x84;\xaa\xb7\x84\xbbB\xad\x02;\x16\x9e\x16\xbd{T\xdd<\x1es\xa0\xbc\xa8uR=\xa7S\x03<<\x98\x84=\xb5X\x10=\x90*\x87=\xb0\xc1S=\xd2*\x7f=\xae\xc1S=\xcd*\x7f=\xb5X\x10=\x94*\x87=\x9fS\x03<<\x98\x84=\x1ds\xa0\xbc\xa8uR=\x16\x9e\x16\xbd}T\xdd<\x0bY\x94\xbc\x16\xa7&=EJG<\xa3\xd6b=\x03>N=\x80\x19R=\xb7Y\xaa=\xce\xbe\xf7<\xc1\x12\xce=\x1c\xc8\x0e<\xc1\x12\xce=\x14\xc8\x0e<\xb8Y\xaa=\xd3\xbe\xf7<\x00>N=\x80\x19R=AJG<\xa3\xd6b=\rY\x94\xbc\x18\xa7&=\xec_2\xb9\xd7P =@\xe1\t=lO(=\xe5\xac\x91=\x0c\x1f\x97<\x00,\xc7=UU\xeb\xbc\xce$\xd3=\xfb\x00\xa1\xbd\xcc$\xd3=\xfa\x00\xa1\xbd\xfd+\xc7=\\U\xeb\xbc\xe3\xac\x91=\r\x1f\x97<A\xe1\t=lO(=\x14`2\xb9\xdaP =\xf9\xa1\xfd;yB\xd9<Bm\n=\x00\x9b\xac<\xb0Tu=\xbc\x86\xeb\xbbd6\x92=[V\x82\xbdH\x16W=\xd0\x10\x11\xbeM\x16W=\xd1\x10\x11\xbeb6\x92=VV\x82\xbd\xb0Tu=\xad\x86\xeb\xbb@m\n=\x02\x9b\xac<\xf5\xa1\xfd;{B\xd9<?\r\x8a;\xe2\x08\x16<\xbbOd<u<\xbd;\x14\x9a\xbd<\x12\x8b\xe7\xbbE\xd7\xd5<\xc9\xfb\x04\xbde\x15\x98<|\xc6\x94\xbdk\x15\x98<z\xc6\x94\xbdM\xd7\xd5<\xc8\xfb\x04\xbd\x13\x9a\xbd<\x0c\x8b\xe7\xbb\xbbOd<z<\xbd;;\r\x8a;\xe3\x08\x16<;\r\x8a\xbb\xe3\x08\x16\xbc\xbdOd\xbc~<\xbd\xbb\x15\x9a\xbd\xbc\x1f\x8b\xe7;D\xd7\xd5\xbc\xca\xfb\x04=g\x15\x98\xbcy\xc6\x94=f\x15\x98\xbcx\xc6\x94=E\xd7\xd5\xbc\xc8\xfb\x04=\x15\x9a\xbd\xbc\x1e\x8b\xe7;\xb8Od\xbcw<\xbd\xbbF\r\x8a\xbb\xdd\x08\x16\xbc\xe5\xa1\xfd\xbb|B\xd9\xbcEm\n\xbd\xfd\x9a\xac\xbc\xb4Tu\xbd\xba\x86\xeb;^6\x92\xbdZV\x82=V\x16W\xbd\xcd\x10\x11>L\x16W\xbd\xcc\x10\x11>]6\x92\xbdZV\x82=\xb5Tu\xbd\xbd\x86\xeb;<m\n\xbd\xff\x9a\xac\xbc\xfa\xa1\xfd\xbb\x7fB\xd9\xbcy`29\xd5P \xbd@\xe1\t\xbdrO(\xbd\xe7\xac\x91\xbd\r\x1f\x97\xbc\xf4+\xc7\xbdWU\xeb<\xbc$\xd3\xbd\xf7\x00\xa1=\xbf$\xd3\xbd\xfc\x00\xa1=\xf3+\xc7\xbdZU\xeb<\xe6\xac\x91\xbd\x10\x1f\x97\xbcB\xe1\t\xbdpO(\xbd|_29\xd5P \xbd\x07Y\x94<\x17\xa7&\xbdAJG\xbc\xaa\xd6b\xbd\x00>N\xbd\x86\x19R\xbd\xabY\xaa\xbd\xc7\xbe\xf7\xbc\xc4\x12\xce\xbd!\xc8\x0e\xbc\xc6\x12\xce\xbd\x12\xc8\x0e\xbc\xaeY\xaa\xbd\xcb\xbe\xf7\xbc\x01>N\xbd\x86\x19R\xbd:JG\xbc\xa9\xd6b\xbd\x08Y\x94<\x1a\xa7&\xbd\x17\x9e\x16=\x80T\xdd\xbc$s\xa0<\xaeuR\xbd\x9cS\x03\xbc?\x98\x84\xbd\xb4X\x10\xbd\x98*\x87\xbd\xb6\xc1S\xbd\xde*\x7f\xbd\xb2\xc1S\xbd\xdf*\x7f\xbd\xb4X\x10\xbd\x96*\x87\xbd\x9eS\x03\xbc<\x98\x84\xbd&s\xa0<\xaduR\xbd\x15\x9e\x16=\x82T\xdd\xbc'
p64
tp65
bag2
(g3
(I0
tp66
g5
tp67
Rp68
(I1
(I160
I6
tp69
g12
I01
S'\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\x07\xc3\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\xd2\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x00\x96\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x00\x07C\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x004\xc2\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00p\xc1\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x00\x00pA\x00\x00\x00\x00\x00\x004B\x00\x00\x00\x00\x00\x00\x96B\x00\x00\x00\x00\x00\x00\xd2B\x00\x00\x00\x00\x02\x92\x06>\x13\\\x1a;\xcb\x0e\xd8=iS!\xbcn\xd0\xce=\xa9(\x9b\xbc\x10\x08\xe6=\x8eu\x12\xbd\x9f^\xd4<\x15\xb8\x99\xb8\xbc\xfb\xaf<\xeb\xcd\xdb\xba\xf7G\xa9<\xf3IY\xbbl\xc8\xba<\xae\x88\xc9\xbb\x94^\xd4\xbc0\xb5\x998\xbd\xfb\xaf\xbc\xb4\xcd\xdb:\xe5G\xa9\xbcdJY;r\xc8\xba\xbc\xd5\x88\xc9;\x07\x92\x06\xbeQ\\\x1a\xbb\xc2\x0e\xd8\xbd\x84S!<~\xd0\xce\xbd\x9f(\x9b<\x06\x08\xe6\xbd\x90u\x12=fk\x04>\xf6D\xc2;\xae\xaf\xdf=\xe8C-\xbb\t\xea\xd8=\x7f\xf6\x1a\xbc\xd3\xac\xee=\xb7\x92\xa2\xbc\x8f\xc2\xdc<\xcaQ\x9b9\x15\xa7\xd5<\xdaI\x91\xb9\x08X\xcf<\xcbK\xf1\xba5f\xd0<\xb9\x08&\xbbf\xc2\xdc\xbc\xecS\x9b\xb9\x1e\xa7\xd5\xbckG\x919\xf0W\xcf\xbc\xbbM\xf1:Df\xd0\xbcl\t&;rk\x04\xbe<E\xc2\xbb\xa4\xaf\xdf\xbd\x9eD-;!\xea\xd8\xbdS\xf6\x1a<\xb6\xac\xee\xbd\xd1\x92\xa2<\x98_\xde=H\xf6\xea;m\x15\xbd=\xf0\xb7\':\x1d\xc8\xb8=\x1a\x05t\xbb\x97\xdf\xcb=\xd3y7\xbc\'\xc1\xb9<~US:\xfc\xb4\xbb<\xfc\xd7\xfb9Q\x14\xb7<>\x022\xba\xe4C\xb2<\xe2\xfcm\xba\x18\xc1\xb9\xbc\xa3WS\xba\x19\xb5\xbb\xbc\xff\xdd\xfb\xb9G\x14\xb7\xbcx\x062:\x04D\xb2\xbc<\xfem:\xb3_\xde\xbd\x96\xf6\xea\xbb]\x15\xbd\xbd\x8a\xb4\'\xba=\xc8\xb8\xbd?\x04t;j\xdf\xcb\xbd\'z7<BL\x91=\x8a\xb5\xb6;I\xa8x=\xea\xf6\xda:5\xdds=\xf8\x08N\xba\x8e\xb7\x86=\xf1\xa4\xa3\xbb\xd7\xb1r<m]::\xda\xbd|<\xf3G#:\x04\xf6v<&2\xe0\xb8W\xf4k<\xc8\xe3\x1f\xb8\x01\xb2r\xbc\x8ba:\xba7\xbe|\xbc\xcfK#\xba\xe7\xf5v\xbc\xdeI\xe08\xb5\xf4k\xbc;\x07 8_L\x91\xbd\xa1\xb5\xb6\xbb\x12\xa8x\xbdt\xf5\xda\xbav\xdds\xbd\x1f\x05N:T\xb7\x86\xbd&\xa6\xa3;+\xd9\xc9<b\xca\x08;\x97\x01\xad<\x94rI:&\xff\xa9<@\xb6\x97\xb65\xfb\xbb<\x18\xd8\xb5\xba\x07\x8f\xa8;v\xad\x959l\x90\xb1;\x82\x0f\x8b9\x89\xaf\xad;\x04+\x9d7\xd9\x85\xa4;E\xb6\x838\x8b\x8f\xa8\xbb\x1e\xb7\x95\xb9\xea\x90\xb1\xbb\x82\x18\x8b\xb9G\xaf\xad\xbb\xcb\x00\x9d\xb7\xab\x86\xa4\xbbj\xb2\x83\xb8\xae\xd9\xc9\xbc\xaf\xca\x08\xbb;\x01\xad\xbc\xe1nI\xba\xa0\xff\xa9\xbc\xf06\x966W\xfa\xbb\xbc\xb9\xde\xb5:!\xda\xc9\xbc0\xcb\x08\xbb\xd4\xff\xac\xbc\xaamI\xba\xc6\x00\xaa\xbc\xc0\x82\x9c6&\xfa\xbb\xbc\x8c\xd2\xb5:\x1b\x8d\xa8\xbb\xf2\xac\x95\xb9<\x95\xb1\xbb7\x12\x8b\xb9\xdf\xaa\xad\xbb\xf0T\x9e\xb7\xf5\x88\xa4\xbb\x0cG\x83\xb8.\x8c\xa8;M\xa2\x959\x00\x95\xb1;\xdc\t\x8b9\xfe\xaa\xad; \xa9\x9e7\x01\x88\xa4;\xd4E\x838\xb3\xd9\xc9<\xc9\xca\x08;T\x00\xad<\x81qI:~\x00\xaa<0\xda\x9d\xb6\xbb\xfa\xbb<@\xcc\xb5\xba\x7fL\x91\xbd\x07\xb6\xb6\xbbY\xa7x\xbd4\xf5\xda\xba\xed\xdds\xbd\x97\x12N:I\xb7\x86\xbdZ\xa3\xa3;\xff\xb0r\xbc\xd8\\:\xba;\xc0|\xbc,I#\xba\xf2\xf3v\xbc\x01\xf8\xdf8\xae\xf5k\xbcX\xbb 8\x95\xb0r<\xbcX::6\xc0|<\xe2E#:\xec\xf3v<\xc1\xe1\xdf\xb8:\xf5k<\xce\x8d \xb8jL\x91=\xe4\xb5\xb6;\xa6\xa7x=\x1b\xf6\xda:\xd3\xdds=\xd0\x15N\xbaY\xb7\x86=t\xa2\xa3\xbb\xc9_\xde\xbd\x1c\xf7\xea\xbb$\x15\xbd\xbd\xe8\xb5\'\xbal\xc8\xb8\xbd\xec\x07t;[\xdf\xcb\xbd\xf7x7<\xc8\xc0\xb9\xbc[TS\xba\xfb\xb5\xbb\xbch\xda\xfb\xb9y\x13\xb7\xbc\xaf\xfc1:gD\xb2\xbc\xf1\x08n:\xa4\xc0\xb9<\xd8QS:\x06\xb6\xbb<\xd0\xd5\xfb9\x80\x13\xb7<:\xfa1\xba<D\xb2<\n\x06n\xba\xba_\xde=\xdf\xf6\xea;C\x15\xbd=D\xb7\':]\xc8\xb8=7\x08t\xbbh\xdf\xcb=\xbex7\xbczk\x04\xbe\xc4E\xc2\xbb\x82\xaf\xdf\xbd$D-;E\xea\xd8\xbd\x1b\xf7\x1a<\xa9\xac\xee\xbdn\x92\xa2<I\xc2\xdc\xbc\x81M\x9b\xb9\xc4\xa7\xd5\xbc\xbbH\x919hW\xcf\xbc\xebI\xf1:\x8ff\xd0\xbc\x8e\x0b&;"\xc2\xdc<\xbfK\x9b9\xd5\xa7\xd5<\xa8J\x91\xb9lW\xcf<xI\xf1\xbakf\xd0<\xbe\n&\xbb|k\x04>\x98E\xc2;\x9c\xaf\xdf=\xfdC-\xbb8\xea\xd8=\n\xf7\x1a\xbc\xb0\xac\xee=j\x92\xa2\xbc\x0f\x92\x06\xbe\xde\\\x1a\xbb\xb9\x0e\xd8\xbd\x7fS!<\x95\xd0\xce\xbd\xd4(\x9b<\xf7\x07\xe6\xbduu\x12=\x8b^\xd4\xbc8\xbf\x998\x0f\xfc\xaf\xbc\xee\xcd\xdb:\xa1G\xa9\xbcPIY;\x9f\xc8\xba\xbcY\x89\xc9;u^\xd4<\xdc\xc4\x99\xb8\x1e\xfc\xaf<i\xce\xdb\xba\xa8G\xa9<UIY\xbbz\xc8\xba<-\x89\xc9\xbb\x15\x92\x06>\x04]\x1a;\xb9\x0e\xd8=yS!\xbc\x86\xd0\xce=\xc3(\x9b\xbc\x03\x08\xe6=vu\x12\xbd\x18\x95\x8a>\xe1\x13\xe0=\xf0\xfeD>\x196\xc6\xbc\xa7\x13#>>\xf2\xc0\xbd^\xbd\xe0=\xf4Am\xbe\xc3k\xa3>\xc7\xc3@>nMf>x&\x96\xbc\xa0\x080>~\xa1\x06\xbe\x16\x91\x9a=yx\xaa\xbe\xc1k\xa3>\xc3\xc3@>qMf>p&\x96\xbc\x9f\x080>~\xa1\x06\xbe\x19\x91\x9a=xx\xaa\xbe\x16\x95\x8a>\xe1\x13\xe0=\xeb\xfeD>\x016\xc6\xbc\xac\x13#>H\xf2\xc0\xbdR\xbd\xe0=\xeeAm\xbeLRg>\x93\x01\xd0=\x19\x18+>\xdaq\x13\xbc\x10c\x0c>\'_\x95\xbd\x80\x1d\xbf=\x1c89\xbe\xb4\xfa\x8f>\xaem4>0\x85]>\xbbW\xa9:\xd0\x8e)>\xca\xd9\xdc\xbdJ\x88\x99=p\xda\x88\xbe\xb4\xfa\x8f>\xaem4>/\x85]>gX\xa9:\xd3\x8e)>\xc7\xd9\xdc\xbdC\x88\x99=q\xda\x88\xbeHRg>\x90\x01\xd0="\x18+>\xafq\x13\xbc\x15c\x0c>&_\x95\xbd}\x1d\xbf=\x1d89\xber\xdb|>IF\xe8=l\x17<>\x1c\x8c\xc6\xbbW\x8a\x1c>\xfaP\x93\xbd\xcdi\xd9=\xd0$@\xbe\xd0\xdb\xa1>_:H>\xef\xedz>\xb2\xb6\xd5;\x86\x85E>(\x11\xd9\xbd\xf9\x00\xc6=\x93j\x8e\xbe\xd0\xdb\xa1>a:H>\xf7\xedz>\xba\xb6\xd5;\x8a\x85E>+\x11\xd9\xbd\xf5\x00\xc6=\x90j\x8e\xbet\xdb|>KF\xe8=n\x17<>:\x8c\xc6\xbb\\\x8a\x1c>\xfbP\x93\xbd\xd4i\xd9=\xd1$@\xbe\xb3\n\x82>\xde\xc9\xf0=\x9e\xfbC>\x83\xda!\xbb\x8a\xfb#>{?\x8e\xbd\xd3\xb0\xe7=\xce\xb7<\xbe\x81\xd5\xa8>\x90JO>\xb84\x85>\xa6sJ<\xd0\x1aT>g\x9d\xd1\xbd\xcf\xaa\xe0=\x91\x19\x8c\xbe\x84\xd5\xa8>\x92JO>\xb74\x85>\x9dsJ<\xd0\x1aT>\\\x9d\xd1\xbd\xcb\xaa\xe0=\x92\x19\x8c\xbe\xb5\n\x82>\xe3\xc9\xf0=\x9c\xfbC>\x81\xda!\xbb\x88\xfb#>r?\x8e\xbd\xcd\xb0\xe7=\xcf\xb7<\xbe\xe2\x83\x84>\x804\xf6=\x9c\x82H>2Js\xba\xedh(>\xa9\xa9\x8b\xbd\xea\x05\xf0=k\t<\xbe\xc2(\xad>\xc2\xb8S>\x19X\x89>\xf5\xe0t<\x9a,\\>ux\xcd\xbd\x8cC\xef=\xd2\xa3\x8b\xbe\xc3(\xad>\xc5\xb8S>\x19X\x89>\xef\xe0t<\x9a,\\>sx\xcd\xbd\x8bC\xef=\xd0\xa3\x8b\xbe\xe2\x83\x84>\x854\xf6=\x9b\x82H>xJs\xba\xeeh(>\xaa\xa9\x8b\xbd\xee\x05\xf0=j\t<\xbe\xe7\x83\x84>\x8f4\xf6=\x93\x82H>\xf4Ks\xba\xech(>\x99\xa9\x8b\xbd\xe3\x05\xf0=u\t<\xbe\xcc(\xad>\xcf\xb8S>\x14X\x89>\xaf\xe0t<\x93,\\>bx\xcd\xbd\x81C\xef=\xd6\xa3\x8b\xbe\xcb(\xad>\xcf\xb8S>\x15X\x89>\xab\xe0t<\x98,\\>ex\xcd\xbd\x81C\xef=\xd6\xa3\x8b\xbe\xe5\x83\x84>\x8c4\xf6=\x91\x82H>\xe8Ms\xba\xech(>\x9d\xa9\x8b\xbd\xe2\x05\xf0=s\t<\xbe\xb9\n\x82>\xdd\xc9\xf0=\x9b\xfbC>\xaa\xda!\xbb\x8a\xfb#>\x83?\x8e\xbd\xd0\xb0\xe7=\xc9\xb7<\xbe\x88\xd5\xa8>\x8dJO>\xb34\x85>\xa9sJ<\xd4\x1aT>t\x9d\xd1\xbd\xc7\xaa\xe0=\x88\x19\x8c\xbe\x85\xd5\xa8>\x8fJO>\xb64\x85>\xb1sJ<\xd2\x1aT>v\x9d\xd1\xbd\xc2\xaa\xe0=\x8b\x19\x8c\xbe\xb7\n\x82>\xe0\xc9\xf0=\xa4\xfbC>x\xda!\xbb\x8a\xfb#>\x82?\x8e\xbd\xca\xb0\xe7=\xcc\xb7<\xbej\xdb|>KF\xe8=t\x17<>\xd6\x8b\xc6\xbbV\x8a\x1c>\xf9P\x93\xbd\xd3i\xd9=\xd2$@\xbe\xcd\xdb\xa1>e:H>\x05\xeez>-\xb7\xd5;\x84\x85E>-\x11\xd9\xbd\xf6\x00\xc6=\x94j\x8e\xbe\xcb\xdb\xa1>a:H>\xff\xedz>\x03\xb7\xd5;\x83\x85E>.\x11\xd9\xbd\xef\x00\xc6=\x93j\x8e\xbee\xdb|>FF\xe8=p\x17<>\xfb\x8b\xc6\xbbZ\x8a\x1c>\xfbP\x93\xbd\xc5i\xd9=\xd0$@\xbe`Rg>\x90\x01\xd0=\x11\x18+>\xd1q\x13\xbc\x19c\x0c>%_\x95\xbd\x83\x1d\xbf=$89\xbe\xc1\xfa\x8f>\xadm4>\x1c\x85]>\x8bW\xa9:\xd7\x8e)>\xc0\xd9\xdc\xbdN\x88\x99=u\xda\x88\xbe\xc3\xfa\x8f>\xb2m4>\x1c\x85]>\x8dW\xa9:\xd8\x8e)>\xc1\xd9\xdc\xbdM\x88\x99=w\xda\x88\xbedRg>\x96\x01\xd0=\x12\x18+>\xd0q\x13\xbc\x18c\x0c>&_\x95\xbd\x85\x1d\xbf=!89\xbe\x11\x95\x8a>\xd8\x13\xe0=\xf3\xfeD>#6\xc6\xbc\xa2\x13#><\xf2\xc0\xbd^\xbd\xe0=\xedAm\xbe\xbck\xa3>\xbd\xc3@>zMf>\x83&\x96\xbc\x93\x080>\x7f\xa1\x06\xbe\x1b\x91\x9a=px\xaa\xbe\xb8k\xa3>\xbe\xc3@>|Mf>~&\x96\xbc\x97\x080>\x81\xa1\x06\xbe\x17\x91\x9a=ox\xaa\xbe\x0f\x95\x8a>\xd8\x13\xe0=\xfa\xfeD>\x186\xc6\xbc\xa2\x13#>B\xf2\xc0\xbd\\\xbd\xe0=\xeaAm\xbe\xc9\xddB=\xa3\xe5\xca\xbdd\x7f/\xbd\xe5\xb50\xbeAv\xd4\xbd>] \xbe\r\x82\xec\xbdl\xbfm\xbd\xb57\x16<gv\xb4\xbc\xb7\xbf,\xbc\xedU\'\xbd\xe9b\xc9\xbc\x10\x9b\x18\xbdB6\xcb\xbc\x87\xba^\xbc\xa67\x16\xbczv\xb4<\xd5\xbf,<\xfaU\'=\xefb\xc9<\x16\x9b\x18=D6\xcb<\x8f\xba^<\xc2\xddB\xbd\xa3\xe5\xca=m\x7f/=\xe6\xb50>Hv\xd4=@] >\x14\x82\xec=t\xbfm=+{\x11=0z\xb4\xbd\x9e\xed\'\xbd\xb7\x0c"\xbe\x06\xd2\xc0\xbd\x1a\x14\x14\xbeQ\xc0\xc8\xbd/\nd\xbd\xc8\xb3\x9a;\xdb\xcf\xad\xbc\xe1\xc3=\xbc<\x8a&\xbd\xfb\xa9\xc0\xbcl\x13\x1a\xbd\xef\xa6\xa9\xbcW7w\xbc\x80\xb3\x9a\xbb\xdd\xcf\xad<\x12\xc4=<?\x8a&=\xf4\xa9\xc0<h\x13\x1a=\xef\xa6\xa9<O7w<+{\x11\xbd4z\xb4=\xa8\xed\'=\xba\x0c">\x12\xd2\xc0="\x14\x14>Y\xc0\xc8=7\nd=\xe5\xba\r=%\\\xc2\xbd\xc8\x9f8\xbd\xe1x.\xbe\xb2\xa7\xcd\xbd\x0bl \xbe7\xcc\xd2\xbd\xd2/\x80\xbd\x01\x1b\x95;us\xb7\xbc\x08\xf5L\xbc\x8c\x070\xbd\x9a\xd4\xc9\xbc>\xa1#\xbd \xbc\xb0\xbc\xa5R\x85\xbc\xb8\x1a\x95\xbbus\xb7<(\xf5L<\x8e\x070=\x8e\xd4\xc9<>\xa1#=\r\xbc\xb0<\x9eR\x85<\xe5\xba\r\xbd%\\\xc2=\xcd\x9f8=\xe0x.>\xbb\xa7\xcd=\x0cl >@\xcc\xd2=\xd7/\x80=\xac)\r=\xeft\xc4\xbd\x9aA;\xbd\x05\x161\xbe\x9e\xbc\xd0\xbd\xae=#\xbe \xd8\xd4\xbd\x84\xd9\x83\xbd\xbbr\x8c;i\xa5\xbb\xbc\xd4UT\xbc@|4\xbdE\xb2\xcd\xbc\xcaL(\xbd\x9c\xa7\xb2\xbc\xd2\xf3\x8a\xbc\xc3r\x8c\xbb`\xa5\xbb<\xbfUT<9|4=5\xb2\xcd<\xc3L(=\x91\xa7\xb2<\xcf\xf3\x8a<\x9f)\r\xbd\xf5t\xc4=\xafA;=\n\x161>\xa9\xbc\xd0=\xb6=#>%\xd8\xd4=\x8c\xd9\x83=\xa10\r=\xecH\xc6\xbdiE=\xbd\xb7\xf42\xbe\xd0\xda\xd2\xbd\'6%\xbeU\x9a\xd6\xbd\xcbR\x86\xbd\xfc\xd4\x8a;\xf6A\xbd\xbc\xea\x1fW\xbc\xb9<6\xbd1L\xcf\xbc\xce(*\xbdL\xd1\xb3\xbc<\x1c\x8d\xbc\xd0\xd4\x8a\xbb\xfcA\xbd<\xfc\x1fW<\xbd<6=+L\xcf<\xd4(*=J\xd1\xb3<8\x1c\x8d<\xa30\r\xbd\xeeH\xc6=eE==\xb9\xf42>\xcb\xda\xd2=&6%>V\x9a\xd6=\xc6R\x86=\x930\r=\xf4H\xc6\xbdtE=\xbd\xbc\xf42\xbe\xd2\xda\xd2\xbd)6%\xbeT\x9a\xd6\xbd\xccR\x86\xbd\xcf\xd4\x8a;\xfdA\xbd\xbc\x05 W\xbc\xc0<6\xbd,L\xcf\xbc\xd2(*\xbdD\xd1\xb3\xbc9\x1c\x8d\xbc\xe9\xd4\x8a\xbb\xfbA\xbd<\xed\x1fW<\xbf<6=\x17L\xcf<\xd3(*=7\xd1\xb3<;\x1c\x8d<\x9f0\r\xbd\xf1H\xc6=]E==\xba\xf42>\xc5\xda\xd2=*6%>N\x9a\xd6=\xcdR\x86=\x9b)\r=\xect\xc4\xbd\xacA;\xbd\x00\x161\xbe\xa4\xbc\xd0\xbd\xac=#\xbe%\xd8\xd4\xbd\x83\xd9\x83\xbd\xdbr\x8c;e\xa5\xbb\xbc\xc3UT\xbc;|4\xbdC\xb2\xcd\xbc\xc4L(\xbd\x94\xa7\xb2\xbc\xc9\xf3\x8a\xbc\xadr\x8c\xbbZ\xa5\xbb<\xb4UT</|4=!\xb2\xcd<\xb1L(=\x82\xa7\xb2<\xbb\xf3\x8a<\xa5)\r\xbd\xebt\xc4=\xa4A;=\x00\x161>\xa1\xbc\xd0=\xad=#>$\xd8\xd4=\x81\xd9\x83=\xdb\xba\r= \\\xc2\xbd\xce\x9f8\xbd\xdex.\xbe\xb6\xa7\xcd\xbd\tl \xbe=\xcc\xd2\xbd\xd1/\x80\xbd\r\x1b\x95;\x7fs\xb7\xbc\xfb\xf4L\xbc\x92\x070\xbd\x9b\xd4\xc9\xbcE\xa1#\xbd\x1b\xbc\xb0\xbc\xadR\x85\xbc\x18\x1b\x95\xbbxs\xb7<\x08\xf5L<\x8e\x070=\x91\xd4\xc9<G\xa1#=\x0f\xbc\xb0<\xb6R\x85<\xde\xba\r\xbd\'\\\xc2=\xc3\x9f8=\xe2x.>\xb5\xa7\xcd=\tl >8\xcc\xd2=\xd1/\x80=\x19{\x11=5z\xb4\xbd\xb7\xed\'\xbd\xbb\x0c"\xbe\x0e\xd2\xc0\xbd#\x14\x14\xbeZ\xc0\xc8\xbd;\nd\xbd\xc0\xb3\x9a;\xdb\xcf\xad\xbc\xfd\xc3=\xbc>\x8a&\xbd\xf2\xa9\xc0\xbch\x13\x1a\xbd\xe0\xa6\xa9\xbcQ7w\xbc\xcb\xb3\x9a\xbb\xda\xcf\xad<\xf7\xc3=<9\x8a&=\xef\xa9\xc0<d\x13\x1a=\xe2\xa6\xa9<27w<\'{\x11\xbd*z\xb4=\xae\xed\'=\xb3\x0c">\x10\xd2\xc0=\x1c\x14\x14>]\xc0\xc8=2\nd=\xc0\xddB=\x9b\xe5\xca\xbdf\x7f/\xbd\xde\xb50\xbeDv\xd4\xbd4] \xbe\x13\x82\xec\xbdV\xbfm\xbd\xbc7\x16<~v\xb4\xbc\xce\xbf,\xbc\xfeU\'\xbd\x04c\xc9\xbc\x1e\x9b\x18\xbdK6\xcb\xbc\xac\xba^\xbc\xb17\x16\xbcmv\xb4<\xdc\xbf,<\xeeU\'=\xfeb\xc9<\x0f\x9b\x18==6\xcb<\x98\xba^<\xc8\xddB\xbd\xa2\xe5\xca=f\x7f/=\xe4\xb50>Cv\xd4=8] >\x0e\x82\xec=^\xbfm='
p70
tp71
baa.

==> anc/tests/test_nearfield.py <==
# encoding: utf-8
import numpy as np

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import linear
from pyGDM2 import tools



print "\n\n----------------- pyGDM nearfield test -----------------"




## ---------- Setup structure
mesh = 'cube'
step = 30.0
geometry = structures.rect_wire(step, L=10,H=4,W=4, mesh=mesh)
geometry = structures.center_struct(geometry)

material = materials.silicon()


n1, n2 = 1.0, 1.0  # constant environment
struct = structures.struct(step, geometry, material, n1,n2, structures.get_normalization(mesh))


field_generator = fields.planewave        # planwave excitation
kwargs = dict(theta = [0.0, 90.0])              # single polarizations
wavelengths = [800.]                     # one single wavelength
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)


## ---------- Simulation initialization
sim = core.simulation(struct, efield)

EFIELD = core.scatter(sim)





#%%
#==============================================================================
# Compare Fields old/new
#==============================================================================
MAP = tools.generate_NF_map(-500,500,10, -500,500,10, Z0=200)

## --- load reference data
import pickle
fields_ref = []
fields = pickle.load(open("test_nearfield.pcl","rb"))

print "\naverage, max., min. deviation (absolute values of complex)"
error_level = 0
for field_index in range(2):
    Es, E1, Bs, B1 = linear.nearfield(sim, field_index, MAP)
    Ei = tools.get_field_as_list_by_fieldindex(sim, field_index)
    
    fields_ref.append([Es, E1, Bs, B1, Ei])
    field_labels=['E scattered', 'E total', 'B scattered', 'B total', 'E internal']
    print "polarization: ", kwargs['theta'][field_index]
    for i,f in enumerate(fields[field_index]):
        D = np.abs((f-fields_ref[field_index][i])/f)
        
        print "  - field: {}: {:.5g}, {:.5g}, {:.5g}".format(field_labels[i], 
                                       np.average(D), np.max(D), np.min(D))
        
        if 1E-6 >= np.max(D) > 0:
            error_level = 1
            print "             minor deviation"
        if 1E-4 >= np.max(D) >= 1E-6:
            error_level = 2
            print "             small deviation"
        if np.max(D) > 1E-4:
            error_level = 3
            print "             !! Large deviation detected !!"
    
    

if error_level == 1:
    print "Minor deviations occurred. This is a normal consequence of a different processor architecture, a different fortran compiler or a double precision compilation (reference is single precision)."
elif error_level == 2:
    print "Small deviations occurred. Probably due to a different processor architecture, fortran compiler or a double precision compilation."
elif error_level == 3:
    raise ValueError("Significant deviations between reference and calculation occurred (> 1E-4) !!!")

if error_level in [0,1,2]:
    print "\nFarfield pattern test finished succesfully."



#import pickle
#pickle.dump(fields_ref, open("test_nearfield.pcl","wb"))



    


==> anc/tests/test_scattering_dielectric_sphere.dat <==
# wavelength (nm), 3x cube mesh, 3x hex mesh test spectra
3.000000000000000000e+02 4.069936752319335938e+00 3.887102603912353516e+00 2.998744487762451172e+00 4.197451114654541016e+00 3.573247432708740234e+00 2.972739458084106445e+00
3.127170410156250000e+02 4.475937366485595703e+00 4.428075313568115234e+00 3.552650928497314453e+00 4.729815959930419922e+00 4.184361457824707031e+00 3.594029426574707031e+00
3.259731750488281250e+02 4.991526603698730469e+00 5.000586509704589844e+00 4.215035438537597656e+00 5.298660755157470703e+00 4.861680507659912109e+00 4.299221992492675781e+00
3.397912292480468750e+02 5.201197147369384766e+00 4.815895557403564453e+00 4.916314601898193359e+00 5.424599647521972656e+00 5.029422283172607422e+00 4.974794864654541016e+00
3.541950378417968750e+02 4.853426933288574219e+00 4.218787193298339844e+00 4.662752628326416016e+00 4.810222625732421875e+00 4.274809837341308594e+00 4.436959266662597656e+00
3.692094116210937500e+02 4.706978321075439453e+00 4.213559150695800781e+00 4.120001792907714844e+00 4.517769813537597656e+00 4.063542842864990234e+00 3.903175830841064453e+00
3.848602600097656250e+02 4.866658687591552734e+00 4.540654182434082031e+00 4.192970275878906250e+00 4.662117958068847656e+00 4.283094882965087891e+00 3.988286018371582031e+00
4.011745300292968750e+02 5.204694747924804688e+00 5.009287834167480469e+00 4.573421478271484375e+00 5.031540393829345703e+00 4.712457656860351562e+00 4.353854179382324219e+00
4.181803894042968750e+02 5.573165416717529297e+00 5.418773174285888672e+00 5.108721256256103516e+00 5.467436790466308594e+00 5.225123882293701172e+00 4.873921394348144531e+00
4.359071350097656250e+02 5.687293529510498047e+00 5.357941150665283203e+00 5.622194290161132812e+00 5.693869590759277344e+00 5.530788421630859375e+00 5.414340972900390625e+00
4.543852844238281250e+02 5.239644050598144531e+00 4.722014904022216797e+00 5.596863269805908203e+00 5.335990905761718750e+00 5.118434906005859375e+00 5.502840995788574219e+00
4.736467590332031250e+02 4.531155586242675781e+00 4.107176780700683594e+00 4.820256710052490234e+00 4.644204616546630859e+00 4.351086616516113281e+00 4.778007507324218750e+00
4.937247314453125000e+02 4.024240970611572266e+00 3.759860754013061523e+00 4.124258518218994141e+00 4.146401405334472656e+00 3.872452735900878906e+00 4.073326110839843750e+00
5.146538085937500000e+02 3.771066427230834961e+00 3.614795207977294922e+00 3.784847736358642578e+00 3.913499355316162109e+00 3.686593532562255859e+00 3.739809513092041016e+00
5.364700317382812500e+02 3.693614244461059570e+00 3.605279207229614258e+00 3.681517601013183594e+00 3.862915515899658203e+00 3.681488990783691406e+00 3.650584220886230469e+00
5.592111206054687500e+02 3.729813098907470703e+00 3.687011003494262695e+00 3.723680496215820312e+00 3.928236007690429688e+00 3.786721944808959961e+00 3.708009481430053711e+00
5.829161376953125000e+02 3.824695348739624023e+00 3.806113958358764648e+00 3.853824138641357422e+00 4.044464111328125000e+00 3.935539722442626953e+00 3.852852106094360352e+00
6.076260375976562500e+02 3.900240421295166016e+00 3.868518829345703125e+00 3.998311042785644531e+00 4.112970352172851562e+00 4.020179271697998047e+00 4.010423660278320312e+00
6.333834228515625000e+02 3.844667911529541016e+00 3.746125459671020508e+00 4.029892921447753906e+00 4.002145290374755859e+00 3.893992424011230469e+00 4.049738407135009766e+00
6.602326049804687500e+02 3.571602106094360352e+00 3.380142211914062500e+00 3.805216073989868164e+00 3.639869689941406250e+00 3.492388248443603516e+00 3.822133064270019531e+00
6.882199707031250000e+02 3.123995542526245117e+00 2.877552747726440430e+00 3.323295831680297852e+00 3.116044044494628906e+00 2.943053722381591797e+00 3.328826665878295898e+00
7.173937377929687500e+02 2.645448446273803711e+00 2.399964094161987305e+00 2.763875007629394531e+00 2.596939802169799805e+00 2.428326845169067383e+00 2.758975267410278320e+00
7.478041992187500000e+02 2.238252878189086914e+00 2.019572734832763672e+00 2.283976078033447266e+00 2.173504829406738281e+00 2.023879766464233398e+00 2.273576498031616211e+00
7.795037231445312500e+02 1.920343637466430664e+00 1.729244470596313477e+00 1.918291568756103516e+00 1.849634408950805664e+00 1.718720078468322754e+00 1.905664682388305664e+00
8.125469970703125000e+02 1.670324444770812988e+00 1.500302195549011230e+00 1.640309929847717285e+00 1.597865819931030273e+00 1.480782985687255859e+00 1.626834988594055176e+00
8.469909667968750000e+02 1.463898062705993652e+00 1.309518814086914062e+00 1.418343663215637207e+00 1.392271995544433594e+00 1.284925580024719238e+00 1.404599308967590332e+00
8.828950805664062500e+02 1.284811377525329590e+00 1.143234848976135254e+00 1.231355786323547363e+00 1.216154694557189941e+00 1.116373896598815918e+00 1.217700839042663574e+00
9.203211669921875000e+02 1.124460697174072266e+00 9.947216510772705078e-01 1.068034052848815918e+00 1.060519576072692871e+00 9.676172733306884766e-01 1.054784655570983887e+00
9.593336791992187500e+02 9.790984392166137695e-01 8.611186146736145020e-01 9.230090379714965820e-01 9.210967421531677246e-01 8.351681232452392578e-01 9.104464054107666016e-01
1.000000000000000000e+03 8.474360108375549316e-01 7.413282394409179688e-01 7.938853502273559570e-01 7.960298657417297363e-01 7.174052596092224121e-01 7.822287678718566895e-01


==> anc/tests/test_scattering_dielectric_sphere.py <==
# encoding: utf-8
"""
Example script, comparing pyGDM with Mie theory for a constant ref.-index 
dielectric sphere (n=2)

"""
import numpy as np
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields

from pyGDM2 import core
from pyGDM2 import tools
from pyGDM2 import linear


print "\n\n----------------- pyGDM scattering test -----------------"

#==============================================================================
# pyGDM setup
#==============================================================================
## ---------- Setup scale-factors for differntly fine meshes
## --- cubic
factors_cube = [0.8, 1.0, 1.25]

## --- hexagonal
factors_hex = [0.75, 1.0, 1.2]




#==============================================================================
# Setup incident field
#==============================================================================
field_generator = fields.planewave
## log-interval spectrum (denser at low lambda):
wavelengths = np.exp(np.linspace(np.log(300), np.log(1000), 30))
kwargs = dict(theta = [0.0])
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=kwargs)




#==============================================================================
# Setup geometry (sphere D=300nm) / environment
#==============================================================================
material = materials.dummy(2.0)
n1, n2 = 1.0, 1.0     # vacuum environment


print "setting up test-simulations... ",
## --- cubic mesh
sim_cube = []
for fact in factors_cube:
    step = 37.5/fact
    radius = 4.*fact     # 37.5*4 = 150nm  -->  D=300nm
    geometry = structures.sphere(step, R=radius, mesh='cube')
    
    struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('cube'))
    
    sim = core.simulation(struct, efield) 
    sim_cube.append( copy.deepcopy(sim) )


## --- hexagonal mesh
sim_hex = []
for fact in factors_hex:
    step = 37.5/fact
    radius = 4.*fact
    geometry = structures.sphere(step, R=radius, mesh='hex', ORIENTATION=2)
    
    struct = structures.struct(step, geometry, material, n1,n2, 
                                   structures.get_normalization('hex'))
    
    sim = core.simulation(struct, efield) 
    sim_hex.append( copy.deepcopy(sim) )
print "done."





#%%
#==============================================================================
# run the simulations
#==============================================================================
print "Running simulations:"

## --- cubic mesh
a_ext_cube = []
labels_cube = []
for sim in sim_cube:
    print '(cube) ----- N_dipoles =', len(sim.struct.geometry), "... ",
    
    E = core.scatter(sim, method='lu', verbose=False)
    
    ## extinction spectrum
    field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
    wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
    a_ext = spec.T[0]
    a_geo = tools.get_geometric_cross_section(sim)
    
    a_ext_cube.append(a_ext/a_geo)
    labels_cube.append(len(sim.struct.geometry))
    print 'done.'


## --- hexagonal mesh
a_ext_hex = []
labels_hex = []
for sim in sim_hex:
    print '(hex) ----- N_dipoles =', len(sim.struct.geometry), "... ",
    
    E = core.scatter(sim, method='lu', verbose=False)

    ## extinction spectrum
    field_kwargs = tools.get_possible_field_params_spectra(sim)[0]
    wl, spec = tools.calculate_spectrum(sim, field_kwargs, linear.extinct)
    a_ext = spec.T[0]
    a_geo = tools.get_geometric_cross_section(sim)
    
    a_ext_hex.append(a_ext/a_geo)
    labels_hex.append(len(sim.struct.geometry))
    print 'done.'

print "simulations done, loading reference...\n"
## Save reference data
#spectra = [wl]
#for i, (ae, lab) in enumerate(zip(a_ext_cube, labels_cube)):
#    spectra.append(ae)
#for i, (ae, lab) in enumerate(zip(a_ext_hex, labels_hex)):
#    spectra.append(ae)
#np.savetxt("test_scattering_dielectric_sphere.dat", np.transpose(spectra),
#           header='wavelength (nm), 3x cube mesh, 3x hex mesh test spectra')



#%%
reference_data = np.loadtxt("test_scattering_dielectric_sphere.dat").T


delta_wl = wl - reference_data[0]
delta_cube1 = (a_ext_cube[0] - reference_data[1]) / reference_data[1]
delta_cube2 = (a_ext_cube[1] - reference_data[2]) / reference_data[2]
delta_cube3 = (a_ext_cube[2] - reference_data[3]) / reference_data[3]
delta_hex1 = (a_ext_hex[0] - reference_data[4]) / reference_data[4]
delta_hex2 = (a_ext_hex[1] - reference_data[5]) / reference_data[5]
delta_hex3 = (a_ext_hex[2] - reference_data[6]) / reference_data[6]


if np.round(np.sum(delta_wl), 1) != 0 :
    raise ValueError("Test not consistent! It seems that not the same wavelengths have been used.")

error_level = 0
print "average, max., min. deviation"
for i,D in enumerate([delta_cube1,delta_cube2,delta_cube3, delta_hex1,delta_hex2,delta_hex3]):
    D = np.abs(D)
    print "Spectra #{}: {:.5g}, {:.5g}, {:.5g}".format(i, 
                                           np.average(D), np.max(D), np.min(D))
    if 1E-6 >= np.max(D) > 0:
        error_level = 1
        print "             minor deviation"
    if 1E-4 >= np.max(D) >= 1E-6:
        error_level = 2
        print "             small deviation"
    if np.max(D) > 1E-4:
        error_level = 3
        print "             !! Large deviation detected !!"

if error_level == 1:
    print "Minor deviations occurred. This is a normal consequence of a different processor architecture, a different fortran compiler or a double precision compilation (reference is single precision)."
elif error_level == 2:
    print "Small deviations occurred. Probably due to a different processor architecture, fortran compiler or a double precision compilation."
elif error_level == 3:
    raise ValueError("Significant deviations between reference and calculation occurred (> 1E-4) !!!")

if error_level in [0,1,2]:
    print "\nScattering test finished succesfully."



